Magic Gems: Convex Hulls of Lifted Magic Squares

Given an arrangement of $\{1,\dots,n^2\}$ in an $n\times n$ grid, we lift each cell to $\mathbb{R}^3$ by centring its grid coordinates $(x,y)$ at the origin and taking its centred entry $z = s_{ij} - (n^2+1)/2$ as a vertical height. The convex hull of these $n^2$ points is the gem of the arrangement, whose lower and upper boundaries are the regular subdivisions of the grid induced by $\pm z$. While random arrangements and generic linear magic squares have gems whose vertex counts grow with $n$, our main theorem shows that the classical Siamese (de la Loub\`ere) magic square of every odd order $n\ge5$ has $f$-vector $(12,26,16)$, isometry group $\{\pm\mathrm{id}\}$, and only the twelve vertices forced by the boundary of the grid. The proof shears the lift onto five horizontal terraces and reduces the hull calculation to a finite table of polynomials in $m=(n-1)/2$; the same method gives $f$-vector $(12,24,14)$ for the base-$n$ digit-exchanged square. Along any family of linear squares with fixed steps the $f$-vector is eventually periodic in $n$, whereas over all linear magic squares of prime order $n$ the maximum vertex count grows as $\Theta(\ln n)$. Whenever the heights have vanishing first moments, a short principal-axes argument shows that the point set has a non-trivial isometry if and only if the arrangement is self-complementary up to dihedral symmetry. An exact census of the $880$ magic squares of order four yields $616$ congruence classes and $352$ combinatorial types of gems, and shows that while vertex and facet counts are nearly insensitive to the magic line-sum conditions, the volume and solid centroid shift systematically.

==> anc/README.md <==
# Ancillary files for "Magic Gems: Convex Hulls of Lifted Magic Squares"

Python 3.9, NumPy 2.0, SciPy 1.13, SymPy 1.13, NetworkX 3.2, matplotlib. Run every command from inside this directory.
Squares are numbered #0..#879 in the lexicographic order of their Frenicle standard forms, one square per line (row by row)
in `squares880.txt`; `all7040_dudeney.tsv` (tab-separated; the same table as comma-separated values in `all7040_dudeney.csv`) lists the 7040 order-4 squares with the Dudeney group labels used
in the paper (column `Gr.`) and the paper's 0-based class number # (column `paper_no`).
`sa_n5_V10.txt` lists, one square per line (row by row), the 15 D4-classes of order-5 magic squares found by the annealer
(Appendix B) whose gems have 10 vertices (Remark 6.6); 14 have f-vector (10,22,14) and one (10,23,15).

## Exact computations (all statements asserted; times on a laptop)

| command | produces | time |
|---|---|---|
| `python3 verify_structure.py` | the structural statements: coplanar arrangements (Prop. 2.3; exhaustive for n = 2, 3), covariance diag(a,a,b) (Lemma 3.1), isometry groups of point sets and vertex sets (Props 4.2, 4.3), D4-injectivity of vertex sets (Remark 5.5), the 616 distinct squared-distance multisets and the 616 congruence classes (Prop. 5.4), parity (Lemma 4.4: V, V_int, V_bd even for all 352 self-complementary squares, E and F even for the 48 associative ones; Remark 4.5: odd F for 18 of the 304 half-turn gems), hull certification in exact integer arithmetic (pairwise distinct facet planes, every point satisfies every facet inequality, each facet 2-dimensional and equal to the exact 2D hull of the points on its plane, every facet edge in exactly two facets, strict convexity at every edge), regular subdivisions and vertical facets (Prop. 5.2), types as unions of complement orbits, Siamese vertices = forced vertices for n = 3..41 (a cross-check of Thm 6.4), interior / boundary counts (Table 3), mixed moments (Appendix C) -> `verify_structure.json`, `verify_structure.log` | 20 s |
| `python3 siamese_slacks.py` | the slack polynomials of Table 5 (proof of Thm 6.4) at the points q1..q16 (written to `siamese_slacks.tex`, which the paper includes), positivity for all m >= 2, closure of the facet list, distinct facet planes, each facet the strictly convex polygon of its incident points, strict convexity across all 26 edges, isometry group {id, -id} of the Siamese gem for all m >= 2 -> `siamese_slacks.log` | 3 s |
| `python3 linear_squares.py 5 7 9 11` | vertex counts of all linear magic squares of orders 5..11 (Remark 6.6) and, as a cross-check of Prop. 6.5, the f-vector (12,24,14) of the digit-exchanged square s' (Corollary 6.2) for n = 5..31 -> `results_linear_squares.json`, `linear_squares.log` | 8 min |
| `python3 digit_exchanged_slacks.py` | proof data for Prop. 6.5 (digit-exchanged square s'): the slack polynomials of Table 6 (written to `digit_exchanged_slacks.tex`, which the paper includes), positivity for all m >= 2, closure of the 14 facets, distinct planes, strictly convex facets and edges, the turns of the quadrilaterals, isometry group {id, -id}; the same generic certificate re-applied to the Siamese square; numerical checks of the level sets, entries and forced vertices for n = 5..61 -> `digit_exchanged_slacks.log` | 5 s |
| `python3 linear_magic_count.py` | the magic criterion and the count of linear magic squares (Prop. 6.1), checked against the actual line sums of all n^6 parameter choices for n = 3..25, and against `results_linear_squares.json` -> `linear_magic_count.log` | 6 min |
| `python3 linear_census.py 5 7 9 11 13 15 17 19 21` | vertex counts of all linear magic squares of odd orders 5..21 up to D4 (Remark 6.6): one parameter tuple per D4-class (D4 acts on the parameters), class counts compared with the formula of Prop. 6.1, vertex counts by Quickhull, and every class with at most 13 vertices or with the largest count certified with the exact hull; asserts that for n >= 7 the only 12-vertex classes are the Siamese and the digit-exchanged square -> `results_linear_census.json`, `linear_census.log` | 25 min on 4 cores |
| `python3 linear_fixed_steps.py` | Section 6.4: Rubin's triangle (Lemma 6.8, k <= 15), the squares of Prop. 6.9 at n = 7, 29, 173 and of Cor. 6.10 at every prime 7 <= n < 120 (exact hulls), and the periodicity examples after Prop. 6.7 (exact hulls of all n^2 points) -> `linear_fixed_steps.log` | 2 min |
| `python3 congruent_facets.py` | Remarks 4.6 and 4.7: congruent facets of the 880 gems, facet orbits under the isometry group, and the congruences not explained by it, at the paper's scale and with heights scaled by 1/5; the chains of facets along the symmetry planes of the 352 symmetric gems (shifted half way round, or reversed) -> `congruent_facets.log` | 10 s |
| `python3 vertex_determination.py` | Remark 5.5: rank of the line equations on the non-vertex cells (871 of 880 classes full rank), all magic completions of the vertex data of the other 9, and their different vertex sets -> `vertex_determination.log` | 3 s |
| `python3 run_geometry_880.py` | exact hulls, f-vectors, volumes, combinatorial types, congruence classes of the 880 gems -> `results_geometry.json`, `run_geometry_880.log` | 5 s |
| `python3 symmetry_880.py`, `python3 symmetry_summary.py` | isometry groups and facet orbits of the 880 gems -> `symmetry_880.json`, `symmetry_880.log`, `symmetry_summary.json` (uses `isolib.py`) | 1 s |
| `python3 siamese_proof.py` | the earlier symbolic verification of the Siamese theorem (facet planes derived from the hull) -> `results_siamese_proof.json`, `siamese_proof.log` | 1 s |
| `python3 box_and_classes.py` | box, forced vertices, interior / boundary counts, volume fractions, pandiagonal / associative / Dudeney classes -> `results_box_classes.json`, `box_and_classes.log` | 1 s |
| `python3 difference_body_ratio.py` | exact difference-body ratio sigma (Appendix C) -> `results_sigma.json`, `difference_body_ratio.log` | 1 s |
| `python3 ehrhart_880.py` | Ehrhart polynomials and h*-vectors of the lattice translates G + (1/2,1/2,1/2) of the 880 gems, and of the Lo Shu (Appendix B) -> `results_ehrhart.json`, `ehrhart_880.log` | 5 s |
| `python3 verify_numbers.py` | further numbers (Dudeney cross-tabulation of Appendix C, named squares) -> `verify_numbers.json`, `verify_numbers.log` | 1 s |
| `python3 solid_centroid.py` | the 829 order-four gems whose solid centre of mass is not the origin (Appendix C; prints the count) | 5 s |
| `python3 independent_hull_check.py` | an independent exact recomputation of the hulls without Quickhull (all supporting planes through triples of points, exact 2D hulls of the facets): vertex sets, f-vectors, volumes and interior / boundary counts of the 880 gems, Duerer, the Siamese squares n = 3..21, the 15 squares of `sa_n5_V10.txt` and the two order-5 squares of Remark 6.6, compared with the stored results -> `independent_hull_check.log` | 12 s |

## Which invariants see the line conditions (Section 5.3, Table 4; Monte Carlo estimates except the exact n = 4 magic column)

`python3 magic_vs_random.py 100000 20000` compares, at n = 4, the 880 magic squares (exact) with 10^5 uniformly random arrangements, 10^5 uniform arrangements with vanishing first moments (rejection sampling), 10^5 uniformly random semi-magic squares (the 549,504 semi-magic squares of order 4 are the 954 listed orbits times the 576 row and column permutations; `semimagic4_count.c` counts them independently by depth-first search), and annealed semi-magic squares (a check of the annealer); and at n = 5 annealed magic squares, random arrangements, arrangements with vanishing first moments and annealed semi-magic squares (2 x 10^4 each). Invariants: V, V_int, V_bd, numbers of lower / upper / vertical facets, volume, |Iso|, solid centroid, solid covariance; effect sizes (difference, SE, z, Cohen's d). It compiles `sa_magic.c` itself. -> `magic_vs_random.json`, `magic_vs_random.log` (about 20 min on 4 cores). `python3 magic_vs_random_table.py` writes Table 4 (`magic_vs_random.tex`, included by the paper) and prints the other numbers of Section 5.3 (upper and vertical facets, tilt, the exact vertex means of the magic squares by symmetry type from `symmetry_880.json`, the order-five numbers, and the 16 order-five gems with three vertical facets) to `magic_vs_random_table.log`.

## Sampling (Appendix B, Table 7, and Section 7, question 2; Monte Carlo estimates, not results)

`python3 vertex_statistics.py random` / `magic <dir> 4 5 6 7 8` / `sa4 <dir>` / `table` / `volume`: numerical vertex-count
statistics; `<dir>` holds the output of `run_sa.sh`, which runs the annealer `sa_magic.c` (an optional 8th argument 1 restricts it to rows and columns, i.e. semi-magic squares; the default, used for all magic samples, is unchanged; compile with
`cc -O2 sa_magic.c -o sa_magic -lm`; parameters n=4: `20000 200000 20 0.5`, n=5: `60000 400000 30 0.5`,
n=6: `24000 1000000 40 0.5`, n=7: `8000 1500000 60 0.5`, n=8: `2400 2500000 80 0.5` as total squares, steps, T0, T1)
-> `vertex_stats_random.json`, `vertex_stats_magic.json`, `vertex_stats_sa4.json` (with the logs `vertex_stats_random.log`, `vertex_stats_magic.log`, `vertex_stats_sa4.log`), `volume_stats.json`, `volume_stats.log`, and `vertex_stats_table.log` (the numbers of Table 7; counts are distinct D4-classes). Seeds: random arrangements
`7000 n + c` (`vertex_statistics.py`); annealer `1000 s + n`, s = 1..16 (`run_sa.sh`). The sampled squares themselves are
not included, except the 15 ten-vertex squares of order 5 in `sa_n5_V10.txt`.

## Figures (PDF, written to `../figures`)

`make_fig_vectors.py` (Fig. 1), `make_fig_lines.py` (Fig. 2), `make_fig_construction.py` (Fig. 3; panel (e) draws the regular subdivisions S(z), S(-z) of the Lo Shu and asserts the cells and vertical facets of Example 5.3),
`make_fig_moments.py` (Fig. 4: checkers on a checkerboard), `make_fig_weighted_sum.py`
(Fig. 5; asserts the closed chains and the mixed-moment totals 0 and 60), `make_fig_symmetry.py` and `make_fig_pointsets.py` (Fig. 6, top and bottom; asserts the
pairings), `make_fig_geometry_880.py` (Fig. 7), `make_fig_siamese_layers.py` (Fig. 8).

`gem_geometry.py` (exact hull with an integer-arithmetic certificate applied to every hull, congruence), `isolib.py` (isometry groups), `siamese_util.py`, `gemfig.py`, `vecfig.py` are
libraries. `siamese_slacks.tex`, `digit_exchanged_slacks.tex` and `magic_vs_random.tex` are generated by the scripts of the same names and included in the paper as Tables 5, 6 and 4.

`v4_sampling_recheck.py` re-runs the order-4 sampling of Table 3 of version 4 (6*10^7 uniform arrangements, seed 20261014, about one minute with NumPy) and counts the zeros of the four-term energy; output in `v4_sampling_recheck.log` (45 found, about 42 expected). It supports item (v) of "Changes from earlier versions".

`energy_zeros_count.py` counts exactly, by meet in the middle over the top and bottom halves (about 3 min with NumPy), the arrangements of order 4 whose first moments vanish (6,697,177,424 of the 16!, the second family of Table 4 in Section 5.3) and those whose first moments vanish and whose two diagonals sum to 34, the zeros of the four-term energy of version 4 (14,639,440, 7,040 of them magic; this gives the expected count in item (v)). Output in `energy_zeros_count.log`.


==> anc/all7040_dudeney.csv <==
Nr.	Gr.	Vs.	1st	2nd	3rd	4th	5th	6th	7th	8th	9th	10th	11th	12th	13th	14th	15th	16th
102	1	1	1	8	10	15	12	13	3	6	7	2	16	9	14	11	5	4
102	1	2	15	10	8	1	6	3	13	12	9	16	2	7	4	5	11	14
102	1	3	14	7	12	1	11	2	13	8	5	16	3	10	4	9	6	15
102	1	4	1	12	7	14	8	13	2	11	10	3	16	5	15	6	9	4
102	1	5	4	5	11	14	9	16	2	7	6	3	13	12	15	10	8	1
102	1	6	14	11	5	4	7	2	16	9	12	13	3	6	1	8	10	15
102	1	7	15	6	9	4	10	3	16	5	8	13	2	11	1	12	7	14
102	1	8	4	9	6	15	5	16	3	10	11	2	13	8	14	7	12	1
104	1	1	1	8	10	15	14	11	5	4	7	2	16	9	12	13	3	6
104	1	2	15	10	8	1	4	5	11	14	9	16	2	7	6	3	13	12
104	1	3	12	7	14	1	13	2	11	8	3	16	5	10	6	9	4	15
104	1	4	1	14	7	12	8	11	2	13	10	5	16	3	15	4	9	6
104	1	5	6	3	13	12	9	16	2	7	4	5	11	14	15	10	8	1
104	1	6	12	13	3	6	7	2	16	9	14	11	5	4	1	8	10	15
104	1	7	15	4	9	6	10	5	16	3	8	11	2	13	1	14	7	12
104	1	8	6	9	4	15	3	16	5	10	13	2	11	8	12	7	14	1
107	1	1	1	8	11	14	12	13	2	7	6	3	16	9	15	10	5	4
107	1	2	14	11	8	1	7	2	13	12	9	16	3	6	4	5	10	15
107	1	3	15	6	12	1	10	3	13	8	5	16	2	11	4	9	7	14
107	1	4	1	12	6	15	8	13	3	10	11	2	16	5	14	7	9	4
107	1	5	4	5	10	15	9	16	3	6	7	2	13	12	14	11	8	1
107	1	6	15	10	5	4	6	3	16	9	12	13	2	7	1	8	11	14
107	1	7	14	7	9	4	11	2	16	5	8	13	3	10	1	12	6	15
107	1	8	4	9	7	14	5	16	2	11	10	3	13	8	15	6	12	1
109	1	1	1	8	11	14	15	10	5	4	6	3	16	9	12	13	2	7
109	1	2	14	11	8	1	4	5	10	15	9	16	3	6	7	2	13	12
109	1	3	12	6	15	1	13	3	10	8	2	16	5	11	7	9	4	14
109	1	4	1	15	6	12	8	10	3	13	11	5	16	2	14	4	9	7
109	1	5	7	2	13	12	9	16	3	6	4	5	10	15	14	11	8	1
109	1	6	12	13	2	7	6	3	16	9	15	10	5	4	1	8	11	14
109	1	7	14	4	9	7	11	5	16	2	8	10	3	13	1	15	6	12
109	1	8	7	9	4	14	2	16	5	11	13	3	10	8	12	6	15	1
116	1	1	1	8	13	12	14	11	2	7	4	5	16	9	15	10	3	6
116	1	2	12	13	8	1	7	2	11	14	9	16	5	4	6	3	10	15
116	1	3	15	4	14	1	10	5	11	8	3	16	2	13	6	9	7	12
116	1	4	1	14	4	15	8	11	5	10	13	2	16	3	12	7	9	6
116	1	5	6	3	10	15	9	16	5	4	7	2	11	14	12	13	8	1
116	1	6	15	10	3	6	4	5	16	9	14	11	2	7	1	8	13	12
116	1	7	12	7	9	6	13	2	16	3	8	11	5	10	1	14	4	15
116	1	8	6	9	7	12	3	16	2	13	10	5	11	8	15	4	14	1
117	1	1	1	8	13	12	15	10	3	6	4	5	16	9	14	11	2	7
117	1	2	12	13	8	1	6	3	10	15	9	16	5	4	7	2	11	14
117	1	3	14	4	15	1	11	5	10	8	2	16	3	13	7	9	6	12
117	1	4	1	15	4	14	8	10	5	11	13	3	16	2	12	6	9	7
117	1	5	7	2	11	14	9	16	5	4	6	3	10	15	12	13	8	1
117	1	6	14	11	2	7	4	5	16	9	15	10	3	6	1	8	13	12
117	1	7	12	6	9	7	13	3	16	2	8	10	5	11	1	15	4	14
117	1	8	7	9	6	12	2	16	3	13	11	5	10	8	14	4	15	1
171	1	1	1	12	6	15	14	7	9	4	11	2	16	5	8	13	3	10
171	1	2	15	6	12	1	4	9	7	14	5	16	2	11	10	3	13	8
171	1	3	8	11	14	1	13	2	7	12	3	16	9	6	10	5	4	15
171	1	4	1	14	11	8	12	7	2	13	6	9	16	3	15	4	5	10
171	1	5	10	3	13	8	5	16	2	11	4	9	7	14	15	6	12	1
171	1	6	8	13	3	10	11	2	16	5	14	7	9	4	1	12	6	15
171	1	7	15	4	5	10	6	9	16	3	12	7	2	13	1	14	11	8
171	1	8	10	5	4	15	3	16	9	6	13	2	7	12	8	11	14	1
174	1	1	1	12	7	14	15	6	9	4	10	3	16	5	8	13	2	11
174	1	2	14	7	12	1	4	9	6	15	5	16	3	10	11	2	13	8
174	1	3	8	10	15	1	13	3	6	12	2	16	9	7	11	5	4	14
174	1	4	1	15	10	8	12	6	3	13	7	9	16	2	14	4	5	11
174	1	5	11	2	13	8	5	16	3	10	4	9	6	15	14	7	12	1
174	1	6	8	13	2	11	10	3	16	5	15	6	9	4	1	12	7	14
174	1	7	14	4	5	11	7	9	16	2	12	6	3	13	1	15	10	8
174	1	8	11	5	4	14	2	16	9	7	13	3	6	12	8	10	15	1
177	1	1	1	12	13	8	14	7	2	11	4	9	16	5	15	6	3	10
177	1	2	8	13	12	1	11	2	7	14	5	16	9	4	10	3	6	15
177	1	3	15	4	14	1	6	9	7	12	3	16	2	13	10	5	11	8
177	1	4	1	14	4	15	12	7	9	6	13	2	16	3	8	11	5	10
177	1	5	10	3	6	15	5	16	9	4	11	2	7	14	8	13	12	1
177	1	6	15	6	3	10	4	9	16	5	14	7	2	11	1	12	13	8
177	1	7	8	11	5	10	13	2	16	3	12	7	9	6	1	14	4	15
177	1	8	10	5	11	8	3	16	2	13	6	9	7	12	15	4	14	1
178	1	1	1	12	13	8	15	6	3	10	4	9	16	5	14	7	2	11
178	1	2	8	13	12	1	10	3	6	15	5	16	9	4	11	2	7	14
178	1	3	14	4	15	1	7	9	6	12	2	16	3	13	11	5	10	8
178	1	4	1	15	4	14	12	6	9	7	13	3	16	2	8	10	5	11
178	1	5	11	2	7	14	5	16	9	4	10	3	6	15	8	13	12	1
178	1	6	14	7	2	11	4	9	16	5	15	6	3	10	1	12	13	8
178	1	7	8	10	5	11	13	3	16	2	12	6	9	7	1	15	4	14
178	1	8	11	5	10	8	2	16	3	13	7	9	6	12	14	4	15	1
201	1	1	1	14	7	12	15	4	9	6	10	5	16	3	8	11	2	13
201	1	2	12	7	14	1	6	9	4	15	3	16	5	10	13	2	11	8
201	1	3	8	10	15	1	11	5	4	14	2	16	9	7	13	3	6	12
201	1	4	1	15	10	8	14	4	5	11	7	9	16	2	12	6	3	13
201	1	5	13	2	11	8	3	16	5	10	6	9	4	15	12	7	14	1
201	1	6	8	11	2	13	10	5	16	3	15	4	9	6	1	14	7	12
201	1	7	12	6	3	13	7	9	16	2	14	4	5	11	1	15	10	8
201	1	8	13	3	6	12	2	16	9	7	11	5	4	14	8	10	15	1
204	1	1	1	14	11	8	15	4	5	10	6	9	16	3	12	7	2	13
204	1	2	8	11	14	1	10	5	4	15	3	16	9	6	13	2	7	12
204	1	3	12	6	15	1	7	9	4	14	2	16	5	11	13	3	10	8
204	1	4	1	15	6	12	14	4	9	7	11	5	16	2	8	10	3	13
204	1	5	13	2	7	12	3	16	9	6	10	5	4	15	8	11	14	1
204	1	6	12	7	2	13	6	9	16	3	15	4	5	10	1	14	11	8
204	1	7	8	10	3	13	11	5	16	2	14	4	9	7	1	15	6	12
204	1	8	13	3	10	8	2	16	5	11	7	9	4	14	12	6	15	1
279	1	1	2	7	9	16	11	14	4	5	8	1	15	10	13	12	6	3
279	1	2	16	9	7	2	5	4	14	11	10	15	1	8	3	6	12	13
279	1	3	13	8	11	2	12	1	14	7	6	15	4	9	3	10	5	16
279	1	4	2	11	8	13	7	14	1	12	9	4	15	6	16	5	10	3
279	1	5	3	6	12	13	10	15	1	8	5	4	14	11	16	9	7	2
279	1	6	13	12	6	3	8	1	15	10	11	14	4	5	2	7	9	16
279	1	7	16	5	10	3	9	4	15	6	7	14	1	12	2	11	8	13
279	1	8	3	10	5	16	6	15	4	9	12	1	14	7	13	8	11	2
281	1	1	2	7	9	16	13	12	6	3	8	1	15	10	11	14	4	5
281	1	2	16	9	7	2	3	6	12	13	10	15	1	8	5	4	14	11
281	1	3	11	8	13	2	14	1	12	7	4	15	6	9	5	10	3	16
281	1	4	2	13	8	11	7	12	1	14	9	6	15	4	16	3	10	5
281	1	5	5	4	14	11	10	15	1	8	3	6	12	13	16	9	7	2
281	1	6	11	14	4	5	8	1	15	10	13	12	6	3	2	7	9	16
281	1	7	16	3	10	5	9	6	15	4	7	12	1	14	2	13	8	11
281	1	8	5	10	3	16	4	15	6	9	14	1	12	7	11	8	13	2
292	1	1	2	7	12	13	11	14	1	8	5	4	15	10	16	9	6	3
292	1	2	13	12	7	2	8	1	14	11	10	15	4	5	3	6	9	16
292	1	3	16	5	11	2	9	4	14	7	6	15	1	12	3	10	8	13
292	1	4	2	11	5	16	7	14	4	9	12	1	15	6	13	8	10	3
292	1	5	3	6	9	16	10	15	4	5	8	1	14	11	13	12	7	2
292	1	6	16	9	6	3	5	4	15	10	11	14	1	8	2	7	12	13
292	1	7	13	8	10	3	12	1	15	6	7	14	4	9	2	11	5	16
292	1	8	3	10	8	13	6	15	1	12	9	4	14	7	16	5	11	2
294	1	1	2	7	12	13	16	9	6	3	5	4	15	10	11	14	1	8
294	1	2	13	12	7	2	3	6	9	16	10	15	4	5	8	1	14	11
294	1	3	11	5	16	2	14	4	9	7	1	15	6	12	8	10	3	13
294	1	4	2	16	5	11	7	9	4	14	12	6	15	1	13	3	10	8
294	1	5	8	1	14	11	10	15	4	5	3	6	9	16	13	12	7	2
294	1	6	11	14	1	8	5	4	15	10	16	9	6	3	2	7	12	13
294	1	7	13	3	10	8	12	6	15	1	7	9	4	14	2	16	5	11
294	1	8	8	10	3	13	1	15	6	12	14	4	9	7	11	5	16	2
304	1	1	2	7	14	11	13	12	1	8	3	6	15	10	16	9	4	5
304	1	2	11	14	7	2	8	1	12	13	10	15	6	3	5	4	9	16
304	1	3	16	3	13	2	9	6	12	7	4	15	1	14	5	10	8	11
304	1	4	2	13	3	16	7	12	6	9	14	1	15	4	11	8	10	5
304	1	5	5	4	9	16	10	15	6	3	8	1	12	13	11	14	7	2
304	1	6	16	9	4	5	3	6	15	10	13	12	1	8	2	7	14	11
304	1	7	11	8	10	5	14	1	15	4	7	12	6	9	2	13	3	16
304	1	8	5	10	8	11	4	15	1	14	9	6	12	7	16	3	13	2
305	1	1	2	7	14	11	16	9	4	5	3	6	15	10	13	12	1	8
305	1	2	11	14	7	2	5	4	9	16	10	15	6	3	8	1	12	13
305	1	3	13	3	16	2	12	6	9	7	1	15	4	14	8	10	5	11
305	1	4	2	16	3	13	7	9	6	12	14	4	15	1	11	5	10	8
305	1	5	8	1	12	13	10	15	6	3	5	4	9	16	11	14	7	2
305	1	6	13	12	1	8	3	6	15	10	16	9	4	5	2	7	14	11
305	1	7	11	5	10	8	14	4	15	1	7	9	6	12	2	16	3	13
305	1	8	8	10	5	11	1	15	4	14	12	6	9	7	13	3	16	2
355	1	1	2	11	5	16	13	8	10	3	12	1	15	6	7	14	4	9
355	1	2	16	5	11	2	3	10	8	13	6	15	1	12	9	4	14	7
355	1	3	7	12	13	2	14	1	8	11	4	15	10	5	9	6	3	16
355	1	4	2	13	12	7	11	8	1	14	5	10	15	4	16	3	6	9
355	1	5	9	4	14	7	6	15	1	12	3	10	8	13	16	5	11	2
355	1	6	7	14	4	9	12	1	15	6	13	8	10	3	2	11	5	16
355	1	7	16	3	6	9	5	10	15	4	11	8	1	14	2	13	12	7
355	1	8	9	6	3	16	4	15	10	5	14	1	8	11	7	12	13	2
365	1	1	2	11	8	13	16	5	10	3	9	4	15	6	7	14	1	12
365	1	2	13	8	11	2	3	10	5	16	6	15	4	9	12	1	14	7
365	1	3	7	9	16	2	14	4	5	11	1	15	10	8	12	6	3	13
365	1	4	2	16	9	7	11	5	4	14	8	10	15	1	13	3	6	12
365	1	5	12	1	14	7	6	15	4	9	3	10	5	16	13	8	11	2
365	1	6	7	14	1	12	9	4	15	6	16	5	10	3	2	11	8	13
365	1	7	13	3	6	12	8	10	15	1	11	5	4	14	2	16	9	7
365	1	8	12	6	3	13	1	15	10	8	14	4	5	11	7	9	16	2
372	1	1	2	11	14	7	13	8	1	12	3	10	15	6	16	5	4	9
372	1	2	7	14	11	2	12	1	8	13	6	15	10	3	9	4	5	16
372	1	3	16	3	13	2	5	10	8	11	4	15	1	14	9	6	12	7
372	1	4	2	13	3	16	11	8	10	5	14	1	15	4	7	12	6	9
372	1	5	9	4	5	16	6	15	10	3	12	1	8	13	7	14	11	2
372	1	6	16	5	4	9	3	10	15	6	13	8	1	12	2	11	14	7
372	1	7	7	12	6	9	14	1	15	4	11	8	10	5	2	13	3	16
372	1	8	9	6	12	7	4	15	1	14	5	10	8	11	16	3	13	2
375	1	1	2	11	14	7	16	5	4	9	3	10	15	6	13	8	1	12
375	1	2	7	14	11	2	9	4	5	16	6	15	10	3	12	1	8	13
375	1	3	13	3	16	2	8	10	5	11	1	15	4	14	12	6	9	7
375	1	4	2	16	3	13	11	5	10	8	14	4	15	1	7	9	6	12
375	1	5	12	1	8	13	6	15	10	3	9	4	5	16	7	14	11	2
375	1	6	13	8	1	12	3	10	15	6	16	5	4	9	2	11	14	7
375	1	7	7	9	6	12	14	4	15	1	11	5	10	8	2	16	3	13
375	1	8	12	6	9	7	1	15	4	14	8	10	5	11	13	3	16	2
393	1	1	2	13	8	11	16	3	10	5	9	6	15	4	7	12	1	14
393	1	2	11	8	13	2	5	10	3	16	4	15	6	9	14	1	12	7
393	1	3	7	9	16	2	12	6	3	13	1	15	10	8	14	4	5	11
393	1	4	2	16	9	7	13	3	6	12	8	10	15	1	11	5	4	14
393	1	5	14	1	12	7	4	15	6	9	5	10	3	16	11	8	13	2
393	1	6	7	12	1	14	9	6	15	4	16	3	10	5	2	13	8	11
393	1	7	11	5	4	14	8	10	15	1	13	3	6	12	2	16	9	7
393	1	8	14	4	5	11	1	15	10	8	12	6	3	13	7	9	16	2
396	1	1	2	13	12	7	16	3	6	9	5	10	15	4	11	8	1	14
396	1	2	7	12	13	2	9	6	3	16	4	15	10	5	14	1	8	11
396	1	3	11	5	16	2	8	10	3	13	1	15	6	12	14	4	9	7
396	1	4	2	16	5	11	13	3	10	8	12	6	15	1	7	9	4	14
396	1	5	14	1	8	11	4	15	10	5	9	6	3	16	7	12	13	2
396	1	6	11	8	1	14	5	10	15	4	16	3	6	9	2	13	12	7
396	1	7	7	9	4	14	12	6	15	1	13	3	10	8	2	16	5	11
396	1	8	14	4	9	7	1	15	6	12	8	10	3	13	11	5	16	2
469	1	1	3	6	9	16	13	12	7	2	8	1	14	11	10	15	4	5
469	1	2	16	9	6	3	2	7	12	13	11	14	1	8	5	4	15	10
469	1	3	10	8	13	3	15	1	12	6	4	14	7	9	5	11	2	16
469	1	4	3	13	8	10	6	12	1	15	9	7	14	4	16	2	11	5
469	1	5	5	4	15	10	11	14	1	8	2	7	12	13	16	9	6	3
469	1	6	10	15	4	5	8	1	14	11	13	12	7	2	3	6	9	16
469	1	7	16	2	11	5	9	7	14	4	6	12	1	15	3	13	8	10
469	1	8	5	11	2	16	4	14	7	9	15	1	12	6	10	8	13	3
473	1	1	3	6	12	13	16	9	7	2	5	4	14	11	10	15	1	8
473	1	2	13	12	6	3	2	7	9	16	11	14	4	5	8	1	15	10
473	1	3	10	5	16	3	15	4	9	6	1	14	7	12	8	11	2	13
473	1	4	3	16	5	10	6	9	4	15	12	7	14	1	13	2	11	8
473	1	5	8	1	15	10	11	14	4	5	2	7	9	16	13	12	6	3
473	1	6	10	15	1	8	5	4	14	11	16	9	7	2	3	6	12	13
473	1	7	13	2	11	8	12	7	14	1	6	9	4	15	3	16	5	10
473	1	8	8	11	2	13	1	14	7	12	15	4	9	6	10	5	16	3
483	1	1	3	6	15	10	13	12	1	8	2	7	14	11	16	9	4	5
483	1	2	10	15	6	3	8	1	12	13	11	14	7	2	5	4	9	16
483	1	3	16	2	13	3	9	7	12	6	4	14	1	15	5	11	8	10
483	1	4	3	13	2	16	6	12	7	9	15	1	14	4	10	8	11	5
483	1	5	5	4	9	16	11	14	7	2	8	1	12	13	10	15	6	3
483	1	6	16	9	4	5	2	7	14	11	13	12	1	8	3	6	15	10
483	1	7	10	8	11	5	15	1	14	4	6	12	7	9	3	13	2	16
483	1	8	5	11	8	10	4	14	1	15	9	7	12	6	16	2	13	3
485	1	1	3	6	15	10	16	9	4	5	2	7	14	11	13	12	1	8
485	1	2	10	15	6	3	5	4	9	16	11	14	7	2	8	1	12	13
485	1	3	13	2	16	3	12	7	9	6	1	14	4	15	8	11	5	10
485	1	4	3	16	2	13	6	9	7	12	15	4	14	1	10	5	11	8
485	1	5	8	1	12	13	11	14	7	2	5	4	9	16	10	15	6	3
485	1	6	13	12	1	8	2	7	14	11	16	9	4	5	3	6	15	10
485	1	7	10	5	11	8	15	4	14	1	6	9	7	12	3	16	2	13
485	1	8	8	11	5	10	1	14	4	15	12	7	9	6	13	2	16	3
530	1	1	3	10	5	16	13	8	11	2	12	1	14	7	6	15	4	9
530	1	2	16	5	10	3	2	11	8	13	7	14	1	12	9	4	15	6
530	1	3	6	12	13	3	15	1	8	10	4	14	11	5	9	7	2	16
530	1	4	3	13	12	6	10	8	1	15	5	11	14	4	16	2	7	9
530	1	5	9	4	15	6	7	14	1	12	2	11	8	13	16	5	10	3
530	1	6	6	15	4	9	12	1	14	7	13	8	11	2	3	10	5	16
530	1	7	16	2	7	9	5	11	14	4	10	8	1	15	3	13	12	6
530	1	8	9	7	2	16	4	14	11	5	15	1	8	10	6	12	13	3
532	1	1	3	10	8	13	16	5	11	2	9	4	14	7	6	15	1	12
532	1	2	13	8	10	3	2	11	5	16	7	14	4	9	12	1	15	6
532	1	3	6	9	16	3	15	4	5	10	1	14	11	8	12	7	2	13
532	1	4	3	16	9	6	10	5	4	15	8	11	14	1	13	2	7	12
532	1	5	12	1	15	6	7	14	4	9	2	11	5	16	13	8	10	3
532	1	6	6	15	1	12	9	4	14	7	16	5	11	2	3	10	8	13
532	1	7	13	2	7	12	8	11	14	1	10	5	4	15	3	16	9	6
532	1	8	12	7	2	13	1	14	11	8	15	4	5	10	6	9	16	3
536	1	1	3	10	15	6	13	8	1	12	2	11	14	7	16	5	4	9
536	1	2	6	15	10	3	12	1	8	13	7	14	11	2	9	4	5	16
536	1	3	16	2	13	3	5	11	8	10	4	14	1	15	9	7	12	6
536	1	4	3	13	2	16	10	8	11	5	15	1	14	4	6	12	7	9
536	1	5	9	4	5	16	7	14	11	2	12	1	8	13	6	15	10	3
536	1	6	16	5	4	9	2	11	14	7	13	8	1	12	3	10	15	6
536	1	7	6	12	7	9	15	1	14	4	10	8	11	5	3	13	2	16
536	1	8	9	7	12	6	4	14	1	15	5	11	8	10	16	2	13	3
537	1	1	3	10	15	6	16	5	4	9	2	11	14	7	13	8	1	12
537	1	2	6	15	10	3	9	4	5	16	7	14	11	2	12	1	8	13
537	1	3	13	2	16	3	8	11	5	10	1	14	4	15	12	7	9	6
537	1	4	3	16	2	13	10	5	11	8	15	4	14	1	6	9	7	12
537	1	5	12	1	8	13	7	14	11	2	9	4	5	16	6	15	10	3
537	1	6	13	8	1	12	2	11	14	7	16	5	4	9	3	10	15	6
537	1	7	6	9	7	12	15	4	14	1	10	5	11	8	3	16	2	13
537	1	8	12	7	9	6	1	14	4	15	8	11	5	10	13	2	16	3
560	1	1	3	13	8	10	16	2	11	5	9	7	14	4	6	12	1	15
560	1	2	10	8	13	3	5	11	2	16	4	14	7	9	15	1	12	6
560	1	3	6	9	16	3	12	7	2	13	1	14	11	8	15	4	5	10
560	1	4	3	16	9	6	13	2	7	12	8	11	14	1	10	5	4	15
560	1	5	15	1	12	6	4	14	7	9	5	11	2	16	10	8	13	3
560	1	6	6	12	1	15	9	7	14	4	16	2	11	5	3	13	8	10
560	1	7	10	5	4	15	8	11	14	1	13	2	7	12	3	16	9	6
560	1	8	15	4	5	10	1	14	11	8	12	7	2	13	6	9	16	3
565	1	1	3	13	12	6	16	2	7	9	5	11	14	4	10	8	1	15
565	1	2	6	12	13	3	9	7	2	16	4	14	11	5	15	1	8	10
565	1	3	10	5	16	3	8	11	2	13	1	14	7	12	15	4	9	6
565	1	4	3	16	5	10	13	2	11	8	12	7	14	1	6	9	4	15
565	1	5	15	1	8	10	4	14	11	5	9	7	2	16	6	12	13	3
565	1	6	10	8	1	15	5	11	14	4	16	2	7	9	3	13	12	6
565	1	7	6	9	4	15	12	7	14	1	13	2	11	8	3	16	5	10
565	1	8	15	4	9	6	1	14	7	12	8	11	2	13	10	5	16	3
621	1	1	4	5	10	15	14	11	8	1	7	2	13	12	9	16	3	6
621	1	2	15	10	5	4	1	8	11	14	12	13	2	7	6	3	16	9
621	1	3	9	7	14	4	16	2	11	5	3	13	8	10	6	12	1	15
621	1	4	4	14	7	9	5	11	2	16	10	8	13	3	15	1	12	6
621	1	5	6	3	16	9	12	13	2	7	1	8	11	14	15	10	5	4
621	1	6	9	16	3	6	7	2	13	12	14	11	8	1	4	5	10	15
621	1	7	15	1	12	6	10	8	13	3	5	11	2	16	4	14	7	9
621	1	8	6	12	1	15	3	13	8	10	16	2	11	5	9	7	14	4
623	1	1	4	5	11	14	15	10	8	1	6	3	13	12	9	16	2	7
623	1	2	14	11	5	4	1	8	10	15	12	13	3	6	7	2	16	9
623	1	3	9	6	15	4	16	3	10	5	2	13	8	11	7	12	1	14
623	1	4	4	15	6	9	5	10	3	16	11	8	13	2	14	1	12	7
623	1	5	7	2	16	9	12	13	3	6	1	8	10	15	14	11	5	4
623	1	6	9	16	2	7	6	3	13	12	15	10	8	1	4	5	11	14
623	1	7	14	1	12	7	11	8	13	2	5	10	3	16	4	15	6	9
623	1	8	7	12	1	14	2	13	8	11	16	3	10	5	9	6	15	4
646	1	1	4	5	16	9	14	11	2	7	1	8	13	12	15	10	3	6
646	1	2	9	16	5	4	7	2	11	14	12	13	8	1	6	3	10	15
646	1	3	15	1	14	4	10	8	11	5	3	13	2	16	6	12	7	9
646	1	4	4	14	1	15	5	11	8	10	16	2	13	3	9	7	12	6
646	1	5	6	3	10	15	12	13	8	1	7	2	11	14	9	16	5	4
646	1	6	15	10	3	6	1	8	13	12	14	11	2	7	4	5	16	9
646	1	7	9	7	12	6	16	2	13	3	5	11	8	10	4	14	1	15
646	1	8	6	12	7	9	3	13	2	16	10	8	11	5	15	1	14	4
647	1	1	4	5	16	9	15	10	3	6	1	8	13	12	14	11	2	7
647	1	2	9	16	5	4	6	3	10	15	12	13	8	1	7	2	11	14
647	1	3	14	1	15	4	11	8	10	5	2	13	3	16	7	12	6	9
647	1	4	4	15	1	14	5	10	8	11	16	3	13	2	9	6	12	7
647	1	5	7	2	11	14	12	13	8	1	6	3	10	15	9	16	5	4
647	1	6	14	11	2	7	1	8	13	12	15	10	3	6	4	5	16	9
647	1	7	9	6	12	7	16	3	13	2	5	10	8	11	4	15	1	14
647	1	8	7	12	6	9	2	13	3	16	11	8	10	5	14	1	15	4
690	1	1	4	9	6	15	14	7	12	1	11	2	13	8	5	16	3	10
690	1	2	15	6	9	4	1	12	7	14	8	13	2	11	10	3	16	5
690	1	3	5	11	14	4	16	2	7	9	3	13	12	6	10	8	1	15
690	1	4	4	14	11	5	9	7	2	16	6	12	13	3	15	1	8	10
690	1	5	10	3	16	5	8	13	2	11	1	12	7	14	15	6	9	4
690	1	6	5	16	3	10	11	2	13	8	14	7	12	1	4	9	6	15
690	1	7	15	1	8	10	6	12	13	3	9	7	2	16	4	14	11	5
690	1	8	10	8	1	15	3	13	12	6	16	2	7	9	5	11	14	4
691	1	1	4	9	7	14	15	6	12	1	10	3	13	8	5	16	2	11
691	1	2	14	7	9	4	1	12	6	15	8	13	3	10	11	2	16	5
691	1	3	5	10	15	4	16	3	6	9	2	13	12	7	11	8	1	14
691	1	4	4	15	10	5	9	6	3	16	7	12	13	2	14	1	8	11
691	1	5	11	2	16	5	8	13	3	10	1	12	6	15	14	7	9	4
691	1	6	5	16	2	11	10	3	13	8	15	6	12	1	4	9	7	14
691	1	7	14	1	8	11	7	12	13	2	9	6	3	16	4	15	10	5
691	1	8	11	8	1	14	2	13	12	7	16	3	6	9	5	10	15	4
702	1	1	4	9	16	5	14	7	2	11	1	12	13	8	15	6	3	10
702	1	2	5	16	9	4	11	2	7	14	8	13	12	1	10	3	6	15
702	1	3	15	1	14	4	6	12	7	9	3	13	2	16	10	8	11	5
702	1	4	4	14	1	15	9	7	12	6	16	2	13	3	5	11	8	10
702	1	5	10	3	6	15	8	13	12	1	11	2	7	14	5	16	9	4
702	1	6	15	6	3	10	1	12	13	8	14	7	2	11	4	9	16	5
702	1	7	5	11	8	10	16	2	13	3	9	7	12	6	4	14	1	15
702	1	8	10	8	11	5	3	13	2	16	6	12	7	9	15	1	14	4
704	1	1	4	9	16	5	15	6	3	10	1	12	13	8	14	7	2	11
704	1	2	5	16	9	4	10	3	6	15	8	13	12	1	11	2	7	14
704	1	3	14	1	15	4	7	12	6	9	2	13	3	16	11	8	10	5
704	1	4	4	15	1	14	9	6	12	7	16	3	13	2	5	10	8	11
704	1	5	11	2	7	14	8	13	12	1	10	3	6	15	5	16	9	4
704	1	6	14	7	2	11	1	12	13	8	15	6	3	10	4	9	16	5
704	1	7	5	10	8	11	16	3	13	2	9	6	12	7	4	15	1	14
704	1	8	11	8	10	5	2	13	3	16	7	12	6	9	14	1	15	4
744	1	1	4	14	7	9	15	1	12	6	10	8	13	3	5	11	2	16
744	1	2	9	7	14	4	6	12	1	15	3	13	8	10	16	2	11	5
744	1	3	5	10	15	4	11	8	1	14	2	13	12	7	16	3	6	9
744	1	4	4	15	10	5	14	1	8	11	7	12	13	2	9	6	3	16
744	1	5	16	2	11	5	3	13	8	10	6	12	1	15	9	7	14	4
744	1	6	5	11	2	16	10	8	13	3	15	1	12	6	4	14	7	9
744	1	7	9	6	3	16	7	12	13	2	14	1	8	11	4	15	10	5
744	1	8	16	3	6	9	2	13	12	7	11	8	1	14	5	10	15	4
748	1	1	4	14	11	5	15	1	8	10	6	12	13	3	9	7	2	16
748	1	2	5	11	14	4	10	8	1	15	3	13	12	6	16	2	7	9
748	1	3	9	6	15	4	7	12	1	14	2	13	8	11	16	3	10	5
748	1	4	4	15	6	9	14	1	12	7	11	8	13	2	5	10	3	16
748	1	5	16	2	7	9	3	13	12	6	10	8	1	15	5	11	14	4
748	1	6	9	7	2	16	6	12	13	3	15	1	8	10	4	14	11	5
748	1	7	5	10	3	16	11	8	13	2	14	1	12	7	4	15	6	9
748	1	8	16	3	10	5	2	13	8	11	7	12	1	14	9	6	15	4
785	1	1	5	4	14	11	16	9	7	2	3	6	12	13	10	15	1	8
785	1	2	11	14	4	5	2	7	9	16	13	12	6	3	8	1	15	10
785	1	3	10	3	16	5	15	6	9	4	1	12	7	14	8	13	2	11
785	1	4	5	16	3	10	4	9	6	15	14	7	12	1	11	2	13	8
785	1	5	8	1	15	10	13	12	6	3	2	7	9	16	11	14	4	5
785	1	6	10	15	1	8	3	6	12	13	16	9	7	2	5	4	14	11
785	1	7	11	2	13	8	14	7	12	1	4	9	6	15	5	16	3	10
785	1	8	8	13	2	11	1	12	7	14	15	6	9	4	10	3	16	5
788	1	1	5	4	15	10	16	9	6	3	2	7	12	13	11	14	1	8
788	1	2	10	15	4	5	3	6	9	16	13	12	7	2	8	1	14	11
788	1	3	11	2	16	5	14	7	9	4	1	12	6	15	8	13	3	10
788	1	4	5	16	2	11	4	9	7	14	15	6	12	1	10	3	13	8
788	1	5	8	1	14	11	13	12	7	2	3	6	9	16	10	15	4	5
788	1	6	11	14	1	8	2	7	12	13	16	9	6	3	5	4	15	10
788	1	7	10	3	13	8	15	6	12	1	4	9	7	14	5	16	2	11
788	1	8	8	13	3	10	1	12	6	15	14	7	9	4	11	2	16	5
828	1	1	6	3	13	12	15	10	8	1	4	5	11	14	9	16	2	7
828	1	2	12	13	3	6	1	8	10	15	14	11	5	4	7	2	16	9
828	1	3	9	4	15	6	16	5	10	3	2	11	8	13	7	14	1	12
828	1	4	6	15	4	9	3	10	5	16	13	8	11	2	12	1	14	7
828	1	5	7	2	16	9	14	11	5	4	1	8	10	15	12	13	3	6
828	1	6	9	16	2	7	4	5	11	14	15	10	8	1	6	3	13	12
828	1	7	12	1	14	7	13	8	11	2	3	10	5	16	6	15	4	9
828	1	8	7	14	1	12	2	11	8	13	16	5	10	3	9	4	15	6
839	1	1	6	3	16	9	15	10	5	4	1	8	11	14	12	13	2	7
839	1	2	9	16	3	6	4	5	10	15	14	11	8	1	7	2	13	12
839	1	3	12	1	15	6	13	8	10	3	2	11	5	16	7	14	4	9
839	1	4	6	15	1	12	3	10	8	13	16	5	11	2	9	4	14	7
839	1	5	7	2	13	12	14	11	8	1	4	5	10	15	9	16	3	6
839	1	6	12	13	2	7	1	8	11	14	15	10	5	4	6	3	16	9
839	1	7	9	4	14	7	16	5	11	2	3	10	8	13	6	15	1	12
839	1	8	7	14	4	9	2	11	5	16	13	8	10	3	12	1	15	6
21	2	1	1	4	14	15	13	16	2	3	8	5	11	10	12	9	7	6
21	2	2	15	14	4	1	3	2	16	13	10	11	5	8	6	7	9	12
21	2	3	12	8	13	1	9	5	16	4	7	11	2	14	6	10	3	15
21	2	4	1	13	8	12	4	16	5	9	14	2	11	7	15	3	10	6
21	2	5	6	7	9	12	10	11	5	8	3	2	16	13	15	14	4	1
21	2	6	12	9	7	6	8	5	11	10	13	16	2	3	1	4	14	15
21	2	7	15	3	10	6	14	2	11	7	4	16	5	9	1	13	8	12
21	2	8	6	10	3	15	7	11	2	14	9	5	16	4	12	8	13	1
22	2	1	1	4	14	15	13	16	2	3	12	9	7	6	8	5	11	10
22	2	2	15	14	4	1	3	2	16	13	6	7	9	12	10	11	5	8
22	2	3	8	12	13	1	5	9	16	4	11	7	2	14	10	6	3	15
22	2	4	1	13	12	8	4	16	9	5	14	2	7	11	15	3	6	10
22	2	5	10	11	5	8	6	7	9	12	3	2	16	13	15	14	4	1
22	2	6	8	5	11	10	12	9	7	6	13	16	2	3	1	4	14	15
22	2	7	15	3	6	10	14	2	7	11	4	16	9	5	1	13	12	8
22	2	8	10	6	3	15	11	7	2	14	5	9	16	4	8	12	13	1
27	2	1	1	4	15	14	13	16	3	2	8	5	10	11	12	9	6	7
27	2	2	14	15	4	1	2	3	16	13	11	10	5	8	7	6	9	12
27	2	3	12	8	13	1	9	5	16	4	6	10	3	15	7	11	2	14
27	2	4	1	13	8	12	4	16	5	9	15	3	10	6	14	2	11	7
27	2	5	7	6	9	12	11	10	5	8	2	3	16	13	14	15	4	1
27	2	6	12	9	6	7	8	5	10	11	13	16	3	2	1	4	15	14
27	2	7	14	2	11	7	15	3	10	6	4	16	5	9	1	13	8	12
27	2	8	7	11	2	14	6	10	3	15	9	5	16	4	12	8	13	1
28	2	1	1	4	15	14	13	16	3	2	12	9	6	7	8	5	10	11
28	2	2	14	15	4	1	2	3	16	13	7	6	9	12	11	10	5	8
28	2	3	8	12	13	1	5	9	16	4	10	6	3	15	11	7	2	14
28	2	4	1	13	12	8	4	16	9	5	15	3	6	10	14	2	7	11
28	2	5	11	10	5	8	7	6	9	12	2	3	16	13	14	15	4	1
28	2	6	8	5	10	11	12	9	6	7	13	16	3	2	1	4	15	14
28	2	7	14	2	7	11	15	3	6	10	4	16	9	5	1	13	12	8
28	2	8	11	7	2	14	10	6	3	15	5	9	16	4	8	12	13	1
56	2	1	1	6	12	15	11	16	2	5	8	3	13	10	14	9	7	4
56	2	2	15	12	6	1	5	2	16	11	10	13	3	8	4	7	9	14
56	2	3	14	8	11	1	9	3	16	6	7	13	2	12	4	10	5	15
56	2	4	1	11	8	14	6	16	3	9	12	2	13	7	15	5	10	4
56	2	5	4	7	9	14	10	13	3	8	5	2	16	11	15	12	6	1
56	2	6	14	9	7	4	8	3	13	10	11	16	2	5	1	6	12	15
56	2	7	15	5	10	4	12	2	13	7	6	16	3	9	1	11	8	14
56	2	8	4	10	5	15	7	13	2	12	9	3	16	6	14	8	11	1
57	2	1	1	6	12	15	11	16	2	5	14	9	7	4	8	3	13	10
57	2	2	15	12	6	1	5	2	16	11	4	7	9	14	10	13	3	8
57	2	3	8	14	11	1	3	9	16	6	13	7	2	12	10	4	5	15
57	2	4	1	11	14	8	6	16	9	3	12	2	7	13	15	5	4	10
57	2	5	10	13	3	8	4	7	9	14	5	2	16	11	15	12	6	1
57	2	6	8	3	13	10	14	9	7	4	11	16	2	5	1	6	12	15
57	2	7	15	5	4	10	12	2	7	13	6	16	9	3	1	11	14	8
57	2	8	10	4	5	15	13	7	2	12	3	9	16	6	8	14	11	1
62	2	1	1	6	15	12	11	16	5	2	8	3	10	13	14	9	4	7
62	2	2	12	15	6	1	2	5	16	11	13	10	3	8	7	4	9	14
62	2	3	14	8	11	1	9	3	16	6	4	10	5	15	7	13	2	12
62	2	4	1	11	8	14	6	16	3	9	15	5	10	4	12	2	13	7
62	2	5	7	4	9	14	13	10	3	8	2	5	16	11	12	15	6	1
62	2	6	14	9	4	7	8	3	10	13	11	16	5	2	1	6	15	12
62	2	7	12	2	13	7	15	5	10	4	6	16	3	9	1	11	8	14
62	2	8	7	13	2	12	4	10	5	15	9	3	16	6	14	8	11	1
63	2	1	1	6	15	12	11	16	5	2	14	9	4	7	8	3	10	13
63	2	2	12	15	6	1	2	5	16	11	7	4	9	14	13	10	3	8
63	2	3	8	14	11	1	3	9	16	6	10	4	5	15	13	7	2	12
63	2	4	1	11	14	8	6	16	9	3	15	5	4	10	12	2	7	13
63	2	5	13	10	3	8	7	4	9	14	2	5	16	11	12	15	6	1
63	2	6	8	3	10	13	14	9	4	7	11	16	5	2	1	6	15	12
63	2	7	12	2	7	13	15	5	4	10	6	16	9	3	1	11	14	8
63	2	8	13	7	2	12	10	4	5	15	3	9	16	6	8	14	11	1
82	2	1	1	7	12	14	10	16	3	5	8	2	13	11	15	9	6	4
82	2	2	14	12	7	1	5	3	16	10	11	13	2	8	4	6	9	15
82	2	3	15	8	10	1	9	2	16	7	6	13	3	12	4	11	5	14
82	2	4	1	10	8	15	7	16	2	9	12	3	13	6	14	5	11	4
82	2	5	4	6	9	15	11	13	2	8	5	3	16	10	14	12	7	1
82	2	6	15	9	6	4	8	2	13	11	10	16	3	5	1	7	12	14
82	2	7	14	5	11	4	12	3	13	6	7	16	2	9	1	10	8	15
82	2	8	4	11	5	14	6	13	3	12	9	2	16	7	15	8	10	1
83	2	1	1	7	12	14	10	16	3	5	15	9	6	4	8	2	13	11
83	2	2	14	12	7	1	5	3	16	10	4	6	9	15	11	13	2	8
83	2	3	8	15	10	1	2	9	16	7	13	6	3	12	11	4	5	14
83	2	4	1	10	15	8	7	16	9	2	12	3	6	13	14	5	4	11
83	2	5	11	13	2	8	4	6	9	15	5	3	16	10	14	12	7	1
83	2	6	8	2	13	11	15	9	6	4	10	16	3	5	1	7	12	14
83	2	7	14	5	4	11	12	3	6	13	7	16	9	2	1	10	15	8
83	2	8	11	4	5	14	13	6	3	12	2	9	16	7	8	15	10	1
89	2	1	1	7	14	12	10	16	5	3	8	2	11	13	15	9	4	6
89	2	2	12	14	7	1	3	5	16	10	13	11	2	8	6	4	9	15
89	2	3	15	8	10	1	9	2	16	7	4	11	5	14	6	13	3	12
89	2	4	1	10	8	15	7	16	2	9	14	5	11	4	12	3	13	6
89	2	5	6	4	9	15	13	11	2	8	3	5	16	10	12	14	7	1
89	2	6	15	9	4	6	8	2	11	13	10	16	5	3	1	7	14	12
89	2	7	12	3	13	6	14	5	11	4	7	16	2	9	1	10	8	15
89	2	8	6	13	3	12	4	11	5	14	9	2	16	7	15	8	10	1
90	2	1	1	7	14	12	10	16	5	3	15	9	4	6	8	2	11	13
90	2	2	12	14	7	1	3	5	16	10	6	4	9	15	13	11	2	8
90	2	3	8	15	10	1	2	9	16	7	11	4	5	14	13	6	3	12
90	2	4	1	10	15	8	7	16	9	2	14	5	4	11	12	3	6	13
90	2	5	13	11	2	8	6	4	9	15	3	5	16	10	12	14	7	1
90	2	6	8	2	11	13	15	9	4	6	10	16	5	3	1	7	14	12
90	2	7	12	3	6	13	14	5	4	11	7	16	9	2	1	10	15	8
90	2	8	13	6	3	12	11	4	5	14	2	9	16	7	8	15	10	1
213	2	1	2	3	13	16	14	15	1	4	7	6	12	9	11	10	8	5
213	2	2	16	13	3	2	4	1	15	14	9	12	6	7	5	8	10	11
213	2	3	11	7	14	2	10	6	15	3	8	12	1	13	5	9	4	16
213	2	4	2	14	7	11	3	15	6	10	13	1	12	8	16	4	9	5
213	2	5	5	8	10	11	9	12	6	7	4	1	15	14	16	13	3	2
213	2	6	11	10	8	5	7	6	12	9	14	15	1	4	2	3	13	16
213	2	7	16	4	9	5	13	1	12	8	3	15	6	10	2	14	7	11
213	2	8	5	9	4	16	8	12	1	13	10	6	15	3	11	7	14	2
214	2	1	2	3	13	16	14	15	1	4	11	10	8	5	7	6	12	9
214	2	2	16	13	3	2	4	1	15	14	5	8	10	11	9	12	6	7
214	2	3	7	11	14	2	6	10	15	3	12	8	1	13	9	5	4	16
214	2	4	2	14	11	7	3	15	10	6	13	1	8	12	16	4	5	9
214	2	5	9	12	6	7	5	8	10	11	4	1	15	14	16	13	3	2
214	2	6	7	6	12	9	11	10	8	5	14	15	1	4	2	3	13	16
214	2	7	16	4	5	9	13	1	8	12	3	15	10	6	2	14	11	7
214	2	8	9	5	4	16	12	8	1	13	6	10	15	3	7	11	14	2
233	2	1	2	3	16	13	14	15	4	1	7	6	9	12	11	10	5	8
233	2	2	13	16	3	2	1	4	15	14	12	9	6	7	8	5	10	11
233	2	3	11	7	14	2	10	6	15	3	5	9	4	16	8	12	1	13
233	2	4	2	14	7	11	3	15	6	10	16	4	9	5	13	1	12	8
233	2	5	8	5	10	11	12	9	6	7	1	4	15	14	13	16	3	2
233	2	6	11	10	5	8	7	6	9	12	14	15	4	1	2	3	16	13
233	2	7	13	1	12	8	16	4	9	5	3	15	6	10	2	14	7	11
233	2	8	8	12	1	13	5	9	4	16	10	6	15	3	11	7	14	2
234	2	1	2	3	16	13	14	15	4	1	11	10	5	8	7	6	9	12
234	2	2	13	16	3	2	1	4	15	14	8	5	10	11	12	9	6	7
234	2	3	7	11	14	2	6	10	15	3	9	5	4	16	12	8	1	13
234	2	4	2	14	11	7	3	15	10	6	16	4	5	9	13	1	8	12
234	2	5	12	9	6	7	8	5	10	11	1	4	15	14	13	16	3	2
234	2	6	7	6	9	12	11	10	5	8	14	15	4	1	2	3	16	13
234	2	7	13	1	8	12	16	4	5	9	3	15	10	6	2	14	11	7
234	2	8	12	8	1	13	9	5	4	16	6	10	15	3	7	11	14	2
246	2	1	2	5	11	16	12	15	1	6	7	4	14	9	13	10	8	3
246	2	2	16	11	5	2	6	1	15	12	9	14	4	7	3	8	10	13
246	2	3	13	7	12	2	10	4	15	5	8	14	1	11	3	9	6	16
246	2	4	2	12	7	13	5	15	4	10	11	1	14	8	16	6	9	3
246	2	5	3	8	10	13	9	14	4	7	6	1	15	12	16	11	5	2
246	2	6	13	10	8	3	7	4	14	9	12	15	1	6	2	5	11	16
246	2	7	16	6	9	3	11	1	14	8	5	15	4	10	2	12	7	13
246	2	8	3	9	6	16	8	14	1	11	10	4	15	5	13	7	12	2
247	2	1	2	5	11	16	12	15	1	6	13	10	8	3	7	4	14	9
247	2	2	16	11	5	2	6	1	15	12	3	8	10	13	9	14	4	7
247	2	3	7	13	12	2	4	10	15	5	14	8	1	11	9	3	6	16
247	2	4	2	12	13	7	5	15	10	4	11	1	8	14	16	6	3	9
247	2	5	9	14	4	7	3	8	10	13	6	1	15	12	16	11	5	2
247	2	6	7	4	14	9	13	10	8	3	12	15	1	6	2	5	11	16
247	2	7	16	6	3	9	11	1	8	14	5	15	10	4	2	12	13	7
247	2	8	9	3	6	16	14	8	1	11	4	10	15	5	7	13	12	2
269	2	1	2	5	16	11	12	15	6	1	7	4	9	14	13	10	3	8
269	2	2	11	16	5	2	1	6	15	12	14	9	4	7	8	3	10	13
269	2	3	13	7	12	2	10	4	15	5	3	9	6	16	8	14	1	11
269	2	4	2	12	7	13	5	15	4	10	16	6	9	3	11	1	14	8
269	2	5	8	3	10	13	14	9	4	7	1	6	15	12	11	16	5	2
269	2	6	13	10	3	8	7	4	9	14	12	15	6	1	2	5	16	11
269	2	7	11	1	14	8	16	6	9	3	5	15	4	10	2	12	7	13
269	2	8	8	14	1	11	3	9	6	16	10	4	15	5	13	7	12	2
270	2	1	2	5	16	11	12	15	6	1	13	10	3	8	7	4	9	14
270	2	2	11	16	5	2	1	6	15	12	8	3	10	13	14	9	4	7
270	2	3	7	13	12	2	4	10	15	5	9	3	6	16	14	8	1	11
270	2	4	2	12	13	7	5	15	10	4	16	6	3	9	11	1	8	14
270	2	5	14	9	4	7	8	3	10	13	1	6	15	12	11	16	5	2
270	2	6	7	4	9	14	13	10	3	8	12	15	6	1	2	5	16	11
270	2	7	11	1	8	14	16	6	3	9	5	15	10	4	2	12	13	7
270	2	8	14	8	1	11	9	3	6	16	4	10	15	5	7	13	12	2
316	2	1	2	8	11	13	9	15	4	6	7	1	14	12	16	10	5	3
316	2	2	13	11	8	2	6	4	15	9	12	14	1	7	3	5	10	16
316	2	3	16	7	9	2	10	1	15	8	5	14	4	11	3	12	6	13
316	2	4	2	9	7	16	8	15	1	10	11	4	14	5	13	6	12	3
316	2	5	3	5	10	16	12	14	1	7	6	4	15	9	13	11	8	2
316	2	6	16	10	5	3	7	1	14	12	9	15	4	6	2	8	11	13
316	2	7	13	6	12	3	11	4	14	5	8	15	1	10	2	9	7	16
316	2	8	3	12	6	13	5	14	4	11	10	1	15	8	16	7	9	2
317	2	1	2	8	11	13	9	15	4	6	16	10	5	3	7	1	14	12
317	2	2	13	11	8	2	6	4	15	9	3	5	10	16	12	14	1	7
317	2	3	7	16	9	2	1	10	15	8	14	5	4	11	12	3	6	13
317	2	4	2	9	16	7	8	15	10	1	11	4	5	14	13	6	3	12
317	2	5	12	14	1	7	3	5	10	16	6	4	15	9	13	11	8	2
317	2	6	7	1	14	12	16	10	5	3	9	15	4	6	2	8	11	13
317	2	7	13	6	3	12	11	4	5	14	8	15	10	1	2	9	16	7
317	2	8	12	3	6	13	14	5	4	11	1	10	15	8	7	16	9	2
323	2	1	2	8	13	11	9	15	6	4	7	1	12	14	16	10	3	5
323	2	2	11	13	8	2	4	6	15	9	14	12	1	7	5	3	10	16
323	2	3	16	7	9	2	10	1	15	8	3	12	6	13	5	14	4	11
323	2	4	2	9	7	16	8	15	1	10	13	6	12	3	11	4	14	5
323	2	5	5	3	10	16	14	12	1	7	4	6	15	9	11	13	8	2
323	2	6	16	10	3	5	7	1	12	14	9	15	6	4	2	8	13	11
323	2	7	11	4	14	5	13	6	12	3	8	15	1	10	2	9	7	16
323	2	8	5	14	4	11	3	12	6	13	10	1	15	8	16	7	9	2
324	2	1	2	8	13	11	9	15	6	4	16	10	3	5	7	1	12	14
324	2	2	11	13	8	2	4	6	15	9	5	3	10	16	14	12	1	7
324	2	3	7	16	9	2	1	10	15	8	12	3	6	13	14	5	4	11
324	2	4	2	9	16	7	8	15	10	1	13	6	3	12	11	4	5	14
324	2	5	14	12	1	7	5	3	10	16	4	6	15	9	11	13	8	2
324	2	6	7	1	12	14	16	10	3	5	9	15	6	4	2	8	13	11
324	2	7	11	4	5	14	13	6	3	12	8	15	10	1	2	9	16	7
324	2	8	14	5	4	11	12	3	6	13	1	10	15	8	7	16	9	2
421	2	1	3	2	13	16	15	14	1	4	6	7	12	9	10	11	8	5
421	2	2	16	13	2	3	4	1	14	15	9	12	7	6	5	8	11	10
421	2	3	10	6	15	3	11	7	14	2	8	12	1	13	5	9	4	16
421	2	4	3	15	6	10	2	14	7	11	13	1	12	8	16	4	9	5
421	2	5	5	8	11	10	9	12	7	6	4	1	14	15	16	13	2	3
421	2	6	10	11	8	5	6	7	12	9	15	14	1	4	3	2	13	16
421	2	7	16	4	9	5	13	1	12	8	2	14	7	11	3	15	6	10
421	2	8	5	9	4	16	8	12	1	13	11	7	14	2	10	6	15	3
422	2	1	3	2	13	16	15	14	1	4	10	11	8	5	6	7	12	9
422	2	2	16	13	2	3	4	1	14	15	5	8	11	10	9	12	7	6
422	2	3	6	10	15	3	7	11	14	2	12	8	1	13	9	5	4	16
422	2	4	3	15	10	6	2	14	11	7	13	1	8	12	16	4	5	9
422	2	5	9	12	7	6	5	8	11	10	4	1	14	15	16	13	2	3
422	2	6	6	7	12	9	10	11	8	5	15	14	1	4	3	2	13	16
422	2	7	16	4	5	9	13	1	8	12	2	14	11	7	3	15	10	6
422	2	8	9	5	4	16	12	8	1	13	7	11	14	2	6	10	15	3
445	2	1	3	2	16	13	15	14	4	1	6	7	9	12	10	11	5	8
445	2	2	13	16	2	3	1	4	14	15	12	9	7	6	8	5	11	10
445	2	3	10	6	15	3	11	7	14	2	5	9	4	16	8	12	1	13
445	2	4	3	15	6	10	2	14	7	11	16	4	9	5	13	1	12	8
445	2	5	8	5	11	10	12	9	7	6	1	4	14	15	13	16	2	3
445	2	6	10	11	5	8	6	7	9	12	15	14	4	1	3	2	16	13
445	2	7	13	1	12	8	16	4	9	5	2	14	7	11	3	15	6	10
445	2	8	8	12	1	13	5	9	4	16	11	7	14	2	10	6	15	3
446	2	1	3	2	16	13	15	14	4	1	10	11	5	8	6	7	9	12
446	2	2	13	16	2	3	1	4	14	15	8	5	11	10	12	9	7	6
446	2	3	6	10	15	3	7	11	14	2	9	5	4	16	12	8	1	13
446	2	4	3	15	10	6	2	14	11	7	16	4	5	9	13	1	8	12
446	2	5	12	9	7	6	8	5	11	10	1	4	14	15	13	16	2	3
446	2	6	6	7	9	12	10	11	5	8	15	14	4	1	3	2	16	13
446	2	7	13	1	8	12	16	4	5	9	2	14	11	7	3	15	10	6
446	2	8	12	8	1	13	9	5	4	16	7	11	14	2	6	10	15	3
450	2	1	3	5	10	16	12	14	1	7	13	11	8	2	6	4	15	9
450	2	2	16	10	5	3	7	1	14	12	2	8	11	13	9	15	4	6
450	2	3	6	13	12	3	4	11	14	5	15	8	1	10	9	2	7	16
450	2	4	3	12	13	6	5	14	11	4	10	1	8	15	16	7	2	9
450	2	5	9	15	4	6	2	8	11	13	7	1	14	12	16	10	5	3
450	2	6	6	4	15	9	13	11	8	2	12	14	1	7	3	5	10	16
450	2	7	16	7	2	9	10	1	8	15	5	14	11	4	3	12	13	6
450	2	8	9	2	7	16	15	8	1	10	4	11	14	5	6	13	12	3
464	2	1	3	5	16	10	12	14	7	1	6	4	9	15	13	11	2	8
464	2	2	10	16	5	3	1	7	14	12	15	9	4	6	8	2	11	13
464	2	3	13	6	12	3	11	4	14	5	2	9	7	16	8	15	1	10
464	2	4	3	12	6	13	5	14	4	11	16	7	9	2	10	1	15	8
464	2	5	8	2	11	13	15	9	4	6	1	7	14	12	10	16	5	3
464	2	6	13	11	2	8	6	4	9	15	12	14	7	1	3	5	16	10
464	2	7	10	1	15	8	16	7	9	2	5	14	4	11	3	12	6	13
464	2	8	8	15	1	10	2	9	7	16	11	4	14	5	13	6	12	3
465	2	1	3	5	16	10	12	14	7	1	13	11	2	8	6	4	9	15
465	2	2	10	16	5	3	1	7	14	12	8	2	11	13	15	9	4	6
465	2	3	6	13	12	3	4	11	14	5	9	2	7	16	15	8	1	10
465	2	4	3	12	13	6	5	14	11	4	16	7	2	9	10	1	8	15
465	2	5	15	9	4	6	8	2	11	13	1	7	14	12	10	16	5	3
465	2	6	6	4	9	15	13	11	2	8	12	14	7	1	3	5	16	10
465	2	7	10	1	8	15	16	7	2	9	5	14	11	4	3	12	13	6
465	2	8	15	8	1	10	9	2	7	16	4	11	14	5	6	13	12	3
503	2	1	3	8	10	13	9	14	4	7	16	11	5	2	6	1	15	12
503	2	2	13	10	8	3	7	4	14	9	2	5	11	16	12	15	1	6
503	2	3	6	16	9	3	1	11	14	8	15	5	4	10	12	2	7	13
503	2	4	3	9	16	6	8	14	11	1	10	4	5	15	13	7	2	12
503	2	5	12	15	1	6	2	5	11	16	7	4	14	9	13	10	8	3
503	2	6	6	1	15	12	16	11	5	2	9	14	4	7	3	8	10	13
503	2	7	13	7	2	12	10	4	5	15	8	14	11	1	3	9	16	6
503	2	8	12	2	7	13	15	5	4	10	1	11	14	8	6	16	9	3
505	2	1	3	8	13	10	9	14	7	4	6	1	12	15	16	11	2	5
505	2	2	10	13	8	3	4	7	14	9	15	12	1	6	5	2	11	16
505	2	3	16	6	9	3	11	1	14	8	2	12	7	13	5	15	4	10
505	2	4	3	9	6	16	8	14	1	11	13	7	12	2	10	4	15	5
505	2	5	5	2	11	16	15	12	1	6	4	7	14	9	10	13	8	3
505	2	6	16	11	2	5	6	1	12	15	9	14	7	4	3	8	13	10
505	2	7	10	4	15	5	13	7	12	2	8	14	1	11	3	9	6	16
505	2	8	5	15	4	10	2	12	7	13	11	1	14	8	16	6	9	3
506	2	1	3	8	13	10	9	14	7	4	16	11	2	5	6	1	12	15
506	2	2	10	13	8	3	4	7	14	9	5	2	11	16	15	12	1	6
506	2	3	6	16	9	3	1	11	14	8	12	2	7	13	15	5	4	10
506	2	4	3	9	16	6	8	14	11	1	13	7	2	12	10	4	5	15
506	2	5	15	12	1	6	5	2	11	16	4	7	14	9	10	13	8	3
506	2	6	6	1	12	15	16	11	2	5	9	14	7	4	3	8	13	10
506	2	7	10	4	5	15	13	7	2	12	8	14	11	1	3	9	16	6
506	2	8	15	5	4	10	12	2	7	13	1	11	14	8	6	16	9	3
583	2	1	4	1	14	15	16	13	2	3	5	8	11	10	9	12	7	6
583	2	2	15	14	1	4	3	2	13	16	10	11	8	5	6	7	12	9
583	2	3	9	5	16	4	12	8	13	1	7	11	2	14	6	10	3	15
583	2	4	4	16	5	9	1	13	8	12	14	2	11	7	15	3	10	6
583	2	5	6	7	12	9	10	11	8	5	3	2	13	16	15	14	1	4
583	2	6	9	12	7	6	5	8	11	10	16	13	2	3	4	1	14	15
583	2	7	15	3	10	6	14	2	11	7	1	13	8	12	4	16	5	9
583	2	8	6	10	3	15	7	11	2	14	12	8	13	1	9	5	16	4
584	2	1	4	1	14	15	16	13	2	3	9	12	7	6	5	8	11	10
584	2	2	15	14	1	4	3	2	13	16	6	7	12	9	10	11	8	5
584	2	3	5	9	16	4	8	12	13	1	11	7	2	14	10	6	3	15
584	2	4	4	16	9	5	1	13	12	8	14	2	7	11	15	3	6	10
584	2	5	10	11	8	5	6	7	12	9	3	2	13	16	15	14	1	4
584	2	6	5	8	11	10	9	12	7	6	16	13	2	3	4	1	14	15
584	2	7	15	3	6	10	14	2	7	11	1	13	12	8	4	16	9	5
584	2	8	10	6	3	15	11	7	2	14	8	12	13	1	5	9	16	4
591	2	1	4	1	15	14	16	13	3	2	5	8	10	11	9	12	6	7
591	2	2	14	15	1	4	2	3	13	16	11	10	8	5	7	6	12	9
591	2	3	9	5	16	4	12	8	13	1	6	10	3	15	7	11	2	14
591	2	4	4	16	5	9	1	13	8	12	15	3	10	6	14	2	11	7
591	2	5	7	6	12	9	11	10	8	5	2	3	13	16	14	15	1	4
591	2	6	9	12	6	7	5	8	10	11	16	13	3	2	4	1	15	14
591	2	7	14	2	11	7	15	3	10	6	1	13	8	12	4	16	5	9
591	2	8	7	11	2	14	6	10	3	15	12	8	13	1	9	5	16	4
592	2	1	4	1	15	14	16	13	3	2	9	12	6	7	5	8	10	11
592	2	2	14	15	1	4	2	3	13	16	7	6	12	9	11	10	8	5
592	2	3	5	9	16	4	8	12	13	1	10	6	3	15	11	7	2	14
592	2	4	4	16	9	5	1	13	12	8	15	3	6	10	14	2	7	11
592	2	5	11	10	8	5	7	6	12	9	2	3	13	16	14	15	1	4
592	2	6	5	8	10	11	9	12	6	7	16	13	3	2	4	1	15	14
592	2	7	14	2	7	11	15	3	6	10	1	13	12	8	4	16	9	5
592	2	8	11	7	2	14	10	6	3	15	8	12	13	1	5	9	16	4
648	2	1	4	6	9	15	11	13	2	8	14	12	7	1	5	3	16	10
648	2	2	15	9	6	4	8	2	13	11	1	7	12	14	10	16	3	5
648	2	3	5	14	11	4	3	12	13	6	16	7	2	9	10	1	8	15
648	2	4	4	11	14	5	6	13	12	3	9	2	7	16	15	8	1	10
648	2	5	10	16	3	5	1	7	12	14	8	2	13	11	15	9	6	4
648	2	6	5	3	16	10	14	12	7	1	11	13	2	8	4	6	9	15
648	2	7	15	8	1	10	9	2	7	16	6	13	12	3	4	11	14	5
648	2	8	10	1	8	15	16	7	2	9	3	12	13	6	5	14	11	4
661	2	1	4	6	15	9	11	13	8	2	5	3	10	16	14	12	1	7
661	2	2	9	15	6	4	2	8	13	11	16	10	3	5	7	1	12	14
661	2	3	14	5	11	4	12	3	13	6	1	10	8	15	7	16	2	9
661	2	4	4	11	5	14	6	13	3	12	15	8	10	1	9	2	16	7
661	2	5	7	1	12	14	16	10	3	5	2	8	13	11	9	15	6	4
661	2	6	14	12	1	7	5	3	10	16	11	13	8	2	4	6	15	9
661	2	7	9	2	16	7	15	8	10	1	6	13	3	12	4	11	5	14
661	2	8	7	16	2	9	1	10	8	15	12	3	13	6	14	5	11	4
662	2	1	4	6	15	9	11	13	8	2	14	12	1	7	5	3	10	16
662	2	2	9	15	6	4	2	8	13	11	7	1	12	14	16	10	3	5
662	2	3	5	14	11	4	3	12	13	6	10	1	8	15	16	7	2	9
662	2	4	4	11	14	5	6	13	12	3	15	8	1	10	9	2	7	16
662	2	5	16	10	3	5	7	1	12	14	2	8	13	11	9	15	6	4
662	2	6	5	3	10	16	14	12	1	7	11	13	8	2	4	6	15	9
662	2	7	9	2	7	16	15	8	1	10	6	13	12	3	4	11	14	5
662	2	8	16	7	2	9	10	1	8	15	3	12	13	6	5	14	11	4
668	2	1	4	7	9	14	10	13	3	8	15	12	6	1	5	2	16	11
668	2	2	14	9	7	4	8	3	13	10	1	6	12	15	11	16	2	5
668	2	3	5	15	10	4	2	12	13	7	16	6	3	9	11	1	8	14
668	2	4	4	10	15	5	7	13	12	2	9	3	6	16	14	8	1	11
668	2	5	11	16	2	5	1	6	12	15	8	3	13	10	14	9	7	4
668	2	6	5	2	16	11	15	12	6	1	10	13	3	8	4	7	9	14
668	2	7	14	8	1	11	9	3	6	16	7	13	12	2	4	10	15	5
668	2	8	11	1	8	14	16	6	3	9	2	12	13	7	5	15	10	4
678	2	1	4	7	14	9	10	13	8	3	5	2	11	16	15	12	1	6
678	2	2	9	14	7	4	3	8	13	10	16	11	2	5	6	1	12	15
678	2	3	15	5	10	4	12	2	13	7	1	11	8	14	6	16	3	9
678	2	4	4	10	5	15	7	13	2	12	14	8	11	1	9	3	16	6
678	2	5	6	1	12	15	16	11	2	5	3	8	13	10	9	14	7	4
678	2	6	15	12	1	6	5	2	11	16	10	13	8	3	4	7	14	9
678	2	7	9	3	16	6	14	8	11	1	7	13	2	12	4	10	5	15
678	2	8	6	16	3	9	1	11	8	14	12	2	13	7	15	5	10	4
679	2	1	4	7	14	9	10	13	8	3	15	12	1	6	5	2	11	16
679	2	2	9	14	7	4	3	8	13	10	6	1	12	15	16	11	2	5
679	2	3	5	15	10	4	2	12	13	7	11	1	8	14	16	6	3	9
679	2	4	4	10	15	5	7	13	12	2	14	8	1	11	9	3	6	16
679	2	5	16	11	2	5	6	1	12	15	3	8	13	10	9	14	7	4
679	2	6	5	2	11	16	15	12	1	6	10	13	8	3	4	7	14	9
679	2	7	9	3	6	16	14	8	1	11	7	13	12	2	4	10	15	5
679	2	8	16	6	3	9	11	1	8	14	2	12	13	7	5	15	10	4
768	2	1	5	2	16	11	15	12	6	1	4	7	9	14	10	13	3	8
768	2	2	11	16	2	5	1	6	12	15	14	9	7	4	8	3	13	10
768	2	3	10	4	15	5	13	7	12	2	3	9	6	16	8	14	1	11
768	2	4	5	15	4	10	2	12	7	13	16	6	9	3	11	1	14	8
768	2	5	8	3	13	10	14	9	7	4	1	6	12	15	11	16	2	5
768	2	6	10	13	3	8	4	7	9	14	15	12	6	1	5	2	16	11
768	2	7	11	1	14	8	16	6	9	3	2	12	7	13	5	15	4	10
768	2	8	8	14	1	11	3	9	6	16	13	7	12	2	10	4	15	5
779	2	1	5	3	16	10	14	12	7	1	4	6	9	15	11	13	2	8
779	2	2	10	16	3	5	1	7	12	14	15	9	6	4	8	2	13	11
779	2	3	11	4	14	5	13	6	12	3	2	9	7	16	8	15	1	10
779	2	4	5	14	4	11	3	12	6	13	16	7	9	2	10	1	15	8
779	2	5	8	2	13	11	15	9	6	4	1	7	12	14	10	16	3	5
779	2	6	11	13	2	8	4	6	9	15	14	12	7	1	5	3	16	10
779	2	7	10	1	15	8	16	7	9	2	3	12	6	13	5	14	4	11
779	2	8	8	15	1	10	2	9	7	16	13	6	12	3	11	4	14	5
818	2	1	6	1	15	12	16	11	5	2	3	8	10	13	9	14	4	7
818	2	2	12	15	1	6	2	5	11	16	13	10	8	3	7	4	14	9
818	2	3	9	3	16	6	14	8	11	1	4	10	5	15	7	13	2	12
818	2	4	6	16	3	9	1	11	8	14	15	5	10	4	12	2	13	7
818	2	5	7	4	14	9	13	10	8	3	2	5	11	16	12	15	1	6
818	2	6	9	14	4	7	3	8	10	13	16	11	5	2	6	1	15	12
818	2	7	12	2	13	7	15	5	10	4	1	11	8	14	6	16	3	9
818	2	8	7	13	2	12	4	10	5	15	14	8	11	1	9	3	16	6
844	2	1	6	4	15	9	13	11	8	2	3	5	10	16	12	14	1	7
844	2	2	9	15	4	6	2	8	11	13	16	10	5	3	7	1	14	12
844	2	3	12	3	13	6	14	5	11	4	1	10	8	15	7	16	2	9
844	2	4	6	13	3	12	4	11	5	14	15	8	10	1	9	2	16	7
844	2	5	7	1	14	12	16	10	5	3	2	8	11	13	9	15	4	6
844	2	6	12	14	1	7	3	5	10	16	13	11	8	2	6	4	15	9
844	2	7	9	2	16	7	15	8	10	1	4	11	5	14	6	13	3	12
844	2	8	7	16	2	9	1	10	8	15	14	5	11	4	12	3	13	6
112	3	1	1	8	12	13	14	11	7	2	15	10	6	3	4	5	9	16
112	3	2	13	12	8	1	2	7	11	14	3	6	10	15	16	9	5	4
112	3	3	4	15	14	1	5	10	11	8	9	6	7	12	16	3	2	13
112	3	4	1	14	15	4	8	11	10	5	12	7	6	9	13	2	3	16
112	3	5	16	9	5	4	3	6	10	15	2	7	11	14	13	12	8	1
112	3	6	4	5	9	16	15	10	6	3	14	11	7	2	1	8	12	13
112	3	7	13	2	3	16	12	7	6	9	8	11	10	5	1	14	15	4
112	3	8	16	3	2	13	9	6	7	12	5	10	11	8	4	15	14	1
113	3	1	1	8	12	13	15	10	6	3	14	11	7	2	4	5	9	16
113	3	2	13	12	8	1	3	6	10	15	2	7	11	14	16	9	5	4
113	3	3	4	14	15	1	5	11	10	8	9	7	6	12	16	2	3	13
113	3	4	1	15	14	4	8	10	11	5	12	6	7	9	13	3	2	16
113	3	5	16	9	5	4	2	7	11	14	3	6	10	15	13	12	8	1
113	3	6	4	5	9	16	14	11	7	2	15	10	6	3	1	8	12	13
113	3	7	13	3	2	16	12	6	7	9	8	10	11	5	1	15	14	4
113	3	8	16	2	3	13	9	7	6	12	5	11	10	8	4	14	15	1
120	3	1	1	8	14	11	12	13	7	2	15	10	4	5	6	3	9	16
120	3	2	11	14	8	1	2	7	13	12	5	4	10	15	16	9	3	6
120	3	3	6	15	12	1	3	10	13	8	9	4	7	14	16	5	2	11
120	3	4	1	12	15	6	8	13	10	3	14	7	4	9	11	2	5	16
120	3	5	16	9	3	6	5	4	10	15	2	7	13	12	11	14	8	1
120	3	6	6	3	9	16	15	10	4	5	12	13	7	2	1	8	14	11
120	3	7	11	2	5	16	14	7	4	9	8	13	10	3	1	12	15	6
120	3	8	16	5	2	11	9	4	7	14	3	10	13	8	6	15	12	1
122	3	1	1	8	14	11	15	10	4	5	12	13	7	2	6	3	9	16
122	3	2	11	14	8	1	5	4	10	15	2	7	13	12	16	9	3	6
122	3	3	6	12	15	1	3	13	10	8	9	7	4	14	16	2	5	11
122	3	4	1	15	12	6	8	10	13	3	14	4	7	9	11	5	2	16
122	3	5	16	9	3	6	2	7	13	12	5	4	10	15	11	14	8	1
122	3	6	6	3	9	16	12	13	7	2	15	10	4	5	1	8	14	11
122	3	7	11	5	2	16	14	4	7	9	8	10	13	3	1	15	12	6
122	3	8	16	2	5	11	9	7	4	14	3	13	10	8	6	12	15	1
124	3	1	1	8	15	10	12	13	6	3	14	11	4	5	7	2	9	16
124	3	2	10	15	8	1	3	6	13	12	5	4	11	14	16	9	2	7
124	3	3	7	14	12	1	2	11	13	8	9	4	6	15	16	5	3	10
124	3	4	1	12	14	7	8	13	11	2	15	6	4	9	10	3	5	16
124	3	5	16	9	2	7	5	4	11	14	3	6	13	12	10	15	8	1
124	3	6	7	2	9	16	14	11	4	5	12	13	6	3	1	8	15	10
124	3	7	10	3	5	16	15	6	4	9	8	13	11	2	1	12	14	7
124	3	8	16	5	3	10	9	4	6	15	2	11	13	8	7	14	12	1
126	3	1	1	8	15	10	14	11	4	5	12	13	6	3	7	2	9	16
126	3	2	10	15	8	1	5	4	11	14	3	6	13	12	16	9	2	7
126	3	3	7	12	14	1	2	13	11	8	9	6	4	15	16	3	5	10
126	3	4	1	14	12	7	8	11	13	2	15	4	6	9	10	5	3	16
126	3	5	16	9	2	7	3	6	13	12	5	4	11	14	10	15	8	1
126	3	6	7	2	9	16	12	13	6	3	14	11	4	5	1	8	15	10
126	3	7	10	5	3	16	15	4	6	9	8	11	13	2	1	14	12	7
126	3	8	16	3	5	10	9	6	4	15	2	13	11	8	7	12	14	1
175	3	1	1	12	8	13	14	7	11	2	15	6	10	3	4	9	5	16
175	3	2	13	8	12	1	2	11	7	14	3	10	6	15	16	5	9	4
175	3	3	4	15	14	1	9	6	7	12	5	10	11	8	16	3	2	13
175	3	4	1	14	15	4	12	7	6	9	8	11	10	5	13	2	3	16
175	3	5	16	5	9	4	3	10	6	15	2	11	7	14	13	8	12	1
175	3	6	4	9	5	16	15	6	10	3	14	7	11	2	1	12	8	13
175	3	7	13	2	3	16	8	11	10	5	12	7	6	9	1	14	15	4
175	3	8	16	3	2	13	5	10	11	8	9	6	7	12	4	15	14	1
176	3	1	1	12	8	13	15	6	10	3	14	7	11	2	4	9	5	16
176	3	2	13	8	12	1	3	10	6	15	2	11	7	14	16	5	9	4
176	3	3	4	14	15	1	9	7	6	12	5	11	10	8	16	2	3	13
176	3	4	1	15	14	4	12	6	7	9	8	10	11	5	13	3	2	16
176	3	5	16	5	9	4	2	11	7	14	3	10	6	15	13	8	12	1
176	3	6	4	9	5	16	14	7	11	2	15	6	10	3	1	12	8	13
176	3	7	13	3	2	16	8	10	11	5	12	6	7	9	1	15	14	4
176	3	8	16	2	3	13	5	11	10	8	9	7	6	12	4	14	15	1
183	3	1	1	12	14	7	15	6	4	9	8	13	11	2	10	3	5	16
183	3	2	7	14	12	1	9	4	6	15	2	11	13	8	16	5	3	10
183	3	3	10	8	15	1	3	13	6	12	5	11	4	14	16	2	9	7
183	3	4	1	15	8	10	12	6	13	3	14	4	11	5	7	9	2	16
183	3	5	16	5	3	10	2	11	13	8	9	4	6	15	7	14	12	1
183	3	6	10	3	5	16	8	13	11	2	15	6	4	9	1	12	14	7
183	3	7	7	9	2	16	14	4	11	5	12	6	13	3	1	15	8	10
183	3	8	16	2	9	7	5	11	4	14	3	13	6	12	10	8	15	1
185	3	1	1	12	15	6	14	7	4	9	8	13	10	3	11	2	5	16
185	3	2	6	15	12	1	9	4	7	14	3	10	13	8	16	5	2	11
185	3	3	11	8	14	1	2	13	7	12	5	10	4	15	16	3	9	6
185	3	4	1	14	8	11	12	7	13	2	15	4	10	5	6	9	3	16
185	3	5	16	5	2	11	3	10	13	8	9	4	7	14	6	15	12	1
185	3	6	11	2	5	16	8	13	10	3	14	7	4	9	1	12	15	6
185	3	7	6	9	3	16	15	4	10	5	12	7	13	2	1	14	8	11
185	3	8	16	3	9	6	5	10	4	15	2	13	7	12	11	8	14	1
203	3	1	1	14	8	11	15	4	10	5	12	7	13	2	6	9	3	16
203	3	2	11	8	14	1	5	10	4	15	2	13	7	12	16	3	9	6
203	3	3	6	12	15	1	9	7	4	14	3	13	10	8	16	2	5	11
203	3	4	1	15	12	6	14	4	7	9	8	10	13	3	11	5	2	16
203	3	5	16	3	9	6	2	13	7	12	5	10	4	15	11	8	14	1
203	3	6	6	9	3	16	12	7	13	2	15	4	10	5	1	14	8	11
203	3	7	11	5	2	16	8	10	13	3	14	4	7	9	1	15	12	6
203	3	8	16	2	5	11	3	13	10	8	9	7	4	14	6	12	15	1
206	3	1	1	14	12	7	15	4	6	9	8	11	13	2	10	5	3	16
206	3	2	7	12	14	1	9	6	4	15	2	13	11	8	16	3	5	10
206	3	3	10	8	15	1	5	11	4	14	3	13	6	12	16	2	9	7
206	3	4	1	15	8	10	14	4	11	5	12	6	13	3	7	9	2	16
206	3	5	16	3	5	10	2	13	11	8	9	6	4	15	7	12	14	1
206	3	6	10	5	3	16	8	11	13	2	15	4	6	9	1	14	12	7
206	3	7	7	9	2	16	12	6	13	3	14	4	11	5	1	15	8	10
206	3	8	16	2	9	7	3	13	6	12	5	11	4	14	10	8	15	1
289	3	1	2	7	11	14	13	12	8	1	16	9	5	4	3	6	10	15
289	3	2	14	11	7	2	1	8	12	13	4	5	9	16	15	10	6	3
289	3	3	3	16	13	2	6	9	12	7	10	5	8	11	15	4	1	14
289	3	4	2	13	16	3	7	12	9	6	11	8	5	10	14	1	4	15
289	3	5	15	10	6	3	4	5	9	16	1	8	12	13	14	11	7	2
289	3	6	3	6	10	15	16	9	5	4	13	12	8	1	2	7	11	14
289	3	7	14	1	4	15	11	8	5	10	7	12	9	6	2	13	16	3
289	3	8	15	4	1	14	10	5	8	11	6	9	12	7	3	16	13	2
290	3	1	2	7	11	14	16	9	5	4	13	12	8	1	3	6	10	15
290	3	2	14	11	7	2	4	5	9	16	1	8	12	13	15	10	6	3
290	3	3	3	13	16	2	6	12	9	7	10	8	5	11	15	1	4	14
290	3	4	2	16	13	3	7	9	12	6	11	5	8	10	14	4	1	15
290	3	5	15	10	6	3	1	8	12	13	4	5	9	16	14	11	7	2
290	3	6	3	6	10	15	13	12	8	1	16	9	5	4	2	7	11	14
290	3	7	14	4	1	15	11	5	8	10	7	9	12	6	2	16	13	3
290	3	8	15	1	4	14	10	8	5	11	6	12	9	7	3	13	16	2
297	3	1	2	7	13	12	11	14	8	1	16	9	3	6	5	4	10	15
297	3	2	12	13	7	2	1	8	14	11	6	3	9	16	15	10	4	5
297	3	3	5	16	11	2	4	9	14	7	10	3	8	13	15	6	1	12
297	3	4	2	11	16	5	7	14	9	4	13	8	3	10	12	1	6	15
297	3	5	15	10	4	5	6	3	9	16	1	8	14	11	12	13	7	2
297	3	6	5	4	10	15	16	9	3	6	11	14	8	1	2	7	13	12
297	3	7	12	1	6	15	13	8	3	10	7	14	9	4	2	11	16	5
297	3	8	15	6	1	12	10	3	8	13	4	9	14	7	5	16	11	2
299	3	1	2	7	13	12	16	9	3	6	11	14	8	1	5	4	10	15
299	3	2	12	13	7	2	6	3	9	16	1	8	14	11	15	10	4	5
299	3	3	5	11	16	2	4	14	9	7	10	8	3	13	15	1	6	12
299	3	4	2	16	11	5	7	9	14	4	13	3	8	10	12	6	1	15
299	3	5	15	10	4	5	1	8	14	11	6	3	9	16	12	13	7	2
299	3	6	5	4	10	15	11	14	8	1	16	9	3	6	2	7	13	12
299	3	7	12	6	1	15	13	3	8	10	7	9	14	4	2	16	11	5
299	3	8	15	1	6	12	10	8	3	13	4	14	9	7	5	11	16	2
306	3	1	2	7	16	9	11	14	5	4	13	12	3	6	8	1	10	15
306	3	2	9	16	7	2	4	5	14	11	6	3	12	13	15	10	1	8
306	3	3	8	13	11	2	1	12	14	7	10	3	5	16	15	6	4	9
306	3	4	2	11	13	8	7	14	12	1	16	5	3	10	9	4	6	15
306	3	5	15	10	1	8	6	3	12	13	4	5	14	11	9	16	7	2
306	3	6	8	1	10	15	13	12	3	6	11	14	5	4	2	7	16	9
306	3	7	9	4	6	15	16	5	3	10	7	14	12	1	2	11	13	8
306	3	8	15	6	4	9	10	3	5	16	1	12	14	7	8	13	11	2
308	3	1	2	7	16	9	13	12	3	6	11	14	5	4	8	1	10	15
308	3	2	9	16	7	2	6	3	12	13	4	5	14	11	15	10	1	8
308	3	3	8	11	13	2	1	14	12	7	10	5	3	16	15	4	6	9
308	3	4	2	13	11	8	7	12	14	1	16	3	5	10	9	6	4	15
308	3	5	15	10	1	8	4	5	14	11	6	3	12	13	9	16	7	2
308	3	6	8	1	10	15	11	14	5	4	13	12	3	6	2	7	16	9
308	3	7	9	6	4	15	16	3	5	10	7	12	14	1	2	13	11	8
308	3	8	15	4	6	9	10	5	3	16	1	14	12	7	8	11	13	2
360	3	1	2	11	7	14	13	8	12	1	16	5	9	4	3	10	6	15
360	3	2	14	7	11	2	1	12	8	13	4	9	5	16	15	6	10	3
360	3	3	3	16	13	2	10	5	8	11	6	9	12	7	15	4	1	14
360	3	4	2	13	16	3	11	8	5	10	7	12	9	6	14	1	4	15
360	3	5	15	6	10	3	4	9	5	16	1	12	8	13	14	7	11	2
360	3	6	3	10	6	15	16	5	9	4	13	8	12	1	2	11	7	14
360	3	7	14	1	4	15	7	12	9	6	11	8	5	10	2	13	16	3
360	3	8	15	4	1	14	6	9	12	7	10	5	8	11	3	16	13	2
361	3	1	2	11	7	14	16	5	9	4	13	8	12	1	3	10	6	15
361	3	2	14	7	11	2	4	9	5	16	1	12	8	13	15	6	10	3
361	3	3	3	13	16	2	10	8	5	11	6	12	9	7	15	1	4	14
361	3	4	2	16	13	3	11	5	8	10	7	9	12	6	14	4	1	15
361	3	5	15	6	10	3	1	12	8	13	4	9	5	16	14	7	11	2
361	3	6	3	10	6	15	13	8	12	1	16	5	9	4	2	11	7	14
361	3	7	14	4	1	15	7	9	12	6	11	5	8	10	2	16	13	3
361	3	8	15	1	4	14	6	12	9	7	10	8	5	11	3	13	16	2
368	3	1	2	11	13	8	16	5	3	10	7	14	12	1	9	4	6	15
368	3	2	8	13	11	2	10	3	5	16	1	12	14	7	15	6	4	9
368	3	3	9	7	16	2	4	14	5	11	6	12	3	13	15	1	10	8
368	3	4	2	16	7	9	11	5	14	4	13	3	12	6	8	10	1	15
368	3	5	15	6	4	9	1	12	14	7	10	3	5	16	8	13	11	2
368	3	6	9	4	6	15	7	14	12	1	16	5	3	10	2	11	13	8
368	3	7	8	10	1	15	13	3	12	6	11	5	14	4	2	16	7	9
368	3	8	15	1	10	8	6	12	3	13	4	14	5	11	9	7	16	2
377	3	1	2	11	16	5	13	8	3	10	7	14	9	4	12	1	6	15
377	3	2	5	16	11	2	10	3	8	13	4	9	14	7	15	6	1	12
377	3	3	12	7	13	2	1	14	8	11	6	9	3	16	15	4	10	5
377	3	4	2	13	7	12	11	8	14	1	16	3	9	6	5	10	4	15
377	3	5	15	6	1	12	4	9	14	7	10	3	8	13	5	16	11	2
377	3	6	12	1	6	15	7	14	9	4	13	8	3	10	2	11	16	5
377	3	7	5	10	4	15	16	3	9	6	11	8	14	1	2	13	7	12
377	3	8	15	4	10	5	6	9	3	16	1	14	8	11	12	7	13	2
392	3	1	2	13	7	12	16	3	9	6	11	8	14	1	5	10	4	15
392	3	2	12	7	13	2	6	9	3	16	1	14	8	11	15	4	10	5
392	3	3	5	11	16	2	10	8	3	13	4	14	9	7	15	1	6	12
392	3	4	2	16	11	5	13	3	8	10	7	9	14	4	12	6	1	15
392	3	5	15	4	10	5	1	14	8	11	6	9	3	16	12	7	13	2
392	3	6	5	10	4	15	11	8	14	1	16	3	9	6	2	13	7	12
392	3	7	12	6	1	15	7	9	14	4	13	3	8	10	2	16	11	5
392	3	8	15	1	6	12	4	14	9	7	10	8	3	13	5	11	16	2
395	3	1	2	13	11	8	16	3	5	10	7	12	14	1	9	6	4	15
395	3	2	8	11	13	2	10	5	3	16	1	14	12	7	15	4	6	9
395	3	3	9	7	16	2	6	12	3	13	4	14	5	11	15	1	10	8
395	3	4	2	16	7	9	13	3	12	6	11	5	14	4	8	10	1	15
395	3	5	15	4	6	9	1	14	12	7	10	5	3	16	8	11	13	2
395	3	6	9	6	4	15	7	12	14	1	16	3	5	10	2	13	11	8
395	3	7	8	10	1	15	11	5	14	4	13	3	12	6	2	16	7	9
395	3	8	15	1	10	8	4	14	5	11	6	12	3	13	9	7	16	2
476	3	1	3	6	13	12	10	15	8	1	16	9	2	7	5	4	11	14
476	3	2	12	13	6	3	1	8	15	10	7	2	9	16	14	11	4	5
476	3	3	5	16	10	3	4	9	15	6	11	2	8	13	14	7	1	12
476	3	4	3	10	16	5	6	15	9	4	13	8	2	11	12	1	7	14
476	3	5	14	11	4	5	7	2	9	16	1	8	15	10	12	13	6	3
476	3	6	5	4	11	14	16	9	2	7	10	15	8	1	3	6	13	12
476	3	7	12	1	7	14	13	8	2	11	6	15	9	4	3	10	16	5
476	3	8	14	7	1	12	11	2	8	13	4	9	15	6	5	16	10	3
478	3	1	3	6	13	12	16	9	2	7	10	15	8	1	5	4	11	14
478	3	2	12	13	6	3	7	2	9	16	1	8	15	10	14	11	4	5
478	3	3	5	10	16	3	4	15	9	6	11	8	2	13	14	1	7	12
478	3	4	3	16	10	5	6	9	15	4	13	2	8	11	12	7	1	14
478	3	5	14	11	4	5	1	8	15	10	7	2	9	16	12	13	6	3
478	3	6	5	4	11	14	10	15	8	1	16	9	2	7	3	6	13	12
478	3	7	12	7	1	14	13	2	8	11	6	9	15	4	3	16	10	5
478	3	8	14	1	7	12	11	8	2	13	4	15	9	6	5	10	16	3
487	3	1	3	6	16	9	10	15	5	4	13	12	2	7	8	1	11	14
487	3	2	9	16	6	3	4	5	15	10	7	2	12	13	14	11	1	8
487	3	3	8	13	10	3	1	12	15	6	11	2	5	16	14	7	4	9
487	3	4	3	10	13	8	6	15	12	1	16	5	2	11	9	4	7	14
487	3	5	14	11	1	8	7	2	12	13	4	5	15	10	9	16	6	3
487	3	6	8	1	11	14	13	12	2	7	10	15	5	4	3	6	16	9
487	3	7	9	4	7	14	16	5	2	11	6	15	12	1	3	10	13	8
487	3	8	14	7	4	9	11	2	5	16	1	12	15	6	8	13	10	3
489	3	1	3	6	16	9	13	12	2	7	10	15	5	4	8	1	11	14
489	3	2	9	16	6	3	7	2	12	13	4	5	15	10	14	11	1	8
489	3	3	8	10	13	3	1	15	12	6	11	5	2	16	14	4	7	9
489	3	4	3	13	10	8	6	12	15	1	16	2	5	11	9	7	4	14
489	3	5	14	11	1	8	4	5	15	10	7	2	12	13	9	16	6	3
489	3	6	8	1	11	14	10	15	5	4	13	12	2	7	3	6	16	9
489	3	7	9	7	4	14	16	2	5	11	6	12	15	1	3	13	10	8
489	3	8	14	4	7	9	11	5	2	16	1	15	12	6	8	10	13	3
535	3	1	3	10	13	8	16	5	2	11	6	15	12	1	9	4	7	14
535	3	2	8	13	10	3	11	2	5	16	1	12	15	6	14	7	4	9
535	3	3	9	6	16	3	4	15	5	10	7	12	2	13	14	1	11	8
535	3	4	3	16	6	9	10	5	15	4	13	2	12	7	8	11	1	14
535	3	5	14	7	4	9	1	12	15	6	11	2	5	16	8	13	10	3
535	3	6	9	4	7	14	6	15	12	1	16	5	2	11	3	10	13	8
535	3	7	8	11	1	14	13	2	12	7	10	5	15	4	3	16	6	9
535	3	8	14	1	11	8	7	12	2	13	4	15	5	10	9	6	16	3
539	3	1	3	10	16	5	13	8	2	11	6	15	9	4	12	1	7	14
539	3	2	5	16	10	3	11	2	8	13	4	9	15	6	14	7	1	12
539	3	3	12	6	13	3	1	15	8	10	7	9	2	16	14	4	11	5
539	3	4	3	13	6	12	10	8	15	1	16	2	9	7	5	11	4	14
539	3	5	14	7	1	12	4	9	15	6	11	2	8	13	5	16	10	3
539	3	6	12	1	7	14	6	15	9	4	13	8	2	11	3	10	16	5
539	3	7	5	11	4	14	16	2	9	7	10	8	15	1	3	13	6	12
539	3	8	14	4	11	5	7	9	2	16	1	15	8	10	12	6	13	3
558	3	1	3	13	6	12	16	2	9	7	10	8	15	1	5	11	4	14
558	3	2	12	6	13	3	7	9	2	16	1	15	8	10	14	4	11	5
558	3	3	5	10	16	3	11	8	2	13	4	15	9	6	14	1	7	12
558	3	4	3	16	10	5	13	2	8	11	6	9	15	4	12	7	1	14
558	3	5	14	4	11	5	1	15	8	10	7	9	2	16	12	6	13	3
558	3	6	5	11	4	14	10	8	15	1	16	2	9	7	3	13	6	12
558	3	7	12	7	1	14	6	9	15	4	13	2	8	11	3	16	10	5
558	3	8	14	1	7	12	4	15	9	6	11	8	2	13	5	10	16	3
562	3	1	3	13	10	8	16	2	5	11	6	12	15	1	9	7	4	14
562	3	2	8	10	13	3	11	5	2	16	1	15	12	6	14	4	7	9
562	3	3	9	6	16	3	7	12	2	13	4	15	5	10	14	1	11	8
562	3	4	3	16	6	9	13	2	12	7	10	5	15	4	8	11	1	14
562	3	5	14	4	7	9	1	15	12	6	11	5	2	16	8	10	13	3
562	3	6	9	7	4	14	6	12	15	1	16	2	5	11	3	13	10	8
562	3	7	8	11	1	14	10	5	15	4	13	2	12	7	3	16	6	9
562	3	8	14	1	11	8	4	15	5	10	7	12	2	13	9	6	16	3
628	3	1	4	5	14	11	9	16	7	2	15	10	1	8	6	3	12	13
628	3	2	11	14	5	4	2	7	16	9	8	1	10	15	13	12	3	6
628	3	3	6	15	9	4	3	10	16	5	12	1	7	14	13	8	2	11
628	3	4	4	9	15	6	5	16	10	3	14	7	1	12	11	2	8	13
628	3	5	13	12	3	6	8	1	10	15	2	7	16	9	11	14	5	4
628	3	6	6	3	12	13	15	10	1	8	9	16	7	2	4	5	14	11
628	3	7	11	2	8	13	14	7	1	12	5	16	10	3	4	9	15	6
628	3	8	13	8	2	11	12	1	7	14	3	10	16	5	6	15	9	4
632	3	1	4	5	14	11	15	10	1	8	9	16	7	2	6	3	12	13
632	3	2	11	14	5	4	8	1	10	15	2	7	16	9	13	12	3	6
632	3	3	6	9	15	4	3	16	10	5	12	7	1	14	13	2	8	11
632	3	4	4	15	9	6	5	10	16	3	14	1	7	12	11	8	2	13
632	3	5	13	12	3	6	2	7	16	9	8	1	10	15	11	14	5	4
632	3	6	6	3	12	13	9	16	7	2	15	10	1	8	4	5	14	11
632	3	7	11	8	2	13	14	1	7	12	5	10	16	3	4	15	9	6
632	3	8	13	2	8	11	12	7	1	14	3	16	10	5	6	9	15	4
635	3	1	4	5	15	10	9	16	6	3	14	11	1	8	7	2	12	13
635	3	2	10	15	5	4	3	6	16	9	8	1	11	14	13	12	2	7
635	3	3	7	14	9	4	2	11	16	5	12	1	6	15	13	8	3	10
635	3	4	4	9	14	7	5	16	11	2	15	6	1	12	10	3	8	13
635	3	5	13	12	2	7	8	1	11	14	3	6	16	9	10	15	5	4
635	3	6	7	2	12	13	14	11	1	8	9	16	6	3	4	5	15	10
635	3	7	10	3	8	13	15	6	1	12	5	16	11	2	4	9	14	7
635	3	8	13	8	3	10	12	1	6	15	2	11	16	5	7	14	9	4
637	3	1	4	5	15	10	14	11	1	8	9	16	6	3	7	2	12	13
637	3	2	10	15	5	4	8	1	11	14	3	6	16	9	13	12	2	7
637	3	3	7	9	14	4	2	16	11	5	12	6	1	15	13	3	8	10
637	3	4	4	14	9	7	5	11	16	2	15	1	6	12	10	8	3	13
637	3	5	13	12	2	7	3	6	16	9	8	1	11	14	10	15	5	4
637	3	6	7	2	12	13	9	16	6	3	14	11	1	8	4	5	15	10
637	3	7	10	8	3	13	15	1	6	12	5	11	16	2	4	14	9	7
637	3	8	13	3	8	10	12	6	1	15	2	16	11	5	7	9	14	4
695	3	1	4	9	14	7	15	6	1	12	5	16	11	2	10	3	8	13
695	3	2	7	14	9	4	12	1	6	15	2	11	16	5	13	8	3	10
695	3	3	10	5	15	4	3	16	6	9	8	11	1	14	13	2	12	7
695	3	4	4	15	5	10	9	6	16	3	14	1	11	8	7	12	2	13
695	3	5	13	8	3	10	2	11	16	5	12	1	6	15	7	14	9	4
695	3	6	10	3	8	13	5	16	11	2	15	6	1	12	4	9	14	7
695	3	7	7	12	2	13	14	1	11	8	9	6	16	3	4	15	5	10
695	3	8	13	2	12	7	8	11	1	14	3	16	6	9	10	5	15	4
698	3	1	4	9	15	6	14	7	1	12	5	16	10	3	11	2	8	13
698	3	2	6	15	9	4	12	1	7	14	3	10	16	5	13	8	2	11
698	3	3	11	5	14	4	2	16	7	9	8	10	1	15	13	3	12	6
698	3	4	4	14	5	11	9	7	16	2	15	1	10	8	6	12	3	13
698	3	5	13	8	2	11	3	10	16	5	12	1	7	14	6	15	9	4
698	3	6	11	2	8	13	5	16	10	3	14	7	1	12	4	9	15	6
698	3	7	6	12	3	13	15	1	10	8	9	7	16	2	4	14	5	11
698	3	8	13	3	12	6	8	10	1	15	2	16	7	9	11	5	14	4
741	3	1	4	14	5	11	15	1	10	8	9	7	16	2	6	12	3	13
741	3	2	11	5	14	4	8	10	1	15	2	16	7	9	13	3	12	6
741	3	3	6	9	15	4	12	7	1	14	3	16	10	5	13	2	8	11
741	3	4	4	15	9	6	14	1	7	12	5	10	16	3	11	8	2	13
741	3	5	13	3	12	6	2	16	7	9	8	10	1	15	11	5	14	4
741	3	6	6	12	3	13	9	7	16	2	15	1	10	8	4	14	5	11
741	3	7	11	8	2	13	5	10	16	3	14	1	7	12	4	15	9	6
741	3	8	13	2	8	11	3	16	10	5	12	7	1	14	6	9	15	4
746	3	1	4	14	9	7	15	1	6	12	5	11	16	2	10	8	3	13
746	3	2	7	9	14	4	12	6	1	15	2	16	11	5	13	3	8	10
746	3	3	10	5	15	4	8	11	1	14	3	16	6	9	13	2	12	7
746	3	4	4	15	5	10	14	1	11	8	9	6	16	3	7	12	2	13
746	3	5	13	3	8	10	2	16	11	5	12	6	1	15	7	9	14	4
746	3	6	10	8	3	13	5	11	16	2	15	1	6	12	4	14	9	7
746	3	7	7	12	2	13	9	6	16	3	14	1	11	8	4	15	5	10
746	3	8	13	2	12	7	3	16	6	9	8	11	1	14	10	5	15	4
789	3	1	5	4	16	9	10	15	3	6	11	14	2	7	8	1	13	12
789	3	2	9	16	4	5	6	3	15	10	7	2	14	11	12	13	1	8
789	3	3	8	11	10	5	1	14	15	4	13	2	3	16	12	7	6	9
789	3	4	5	10	11	8	4	15	14	1	16	3	2	13	9	6	7	12
789	3	5	12	13	1	8	7	2	14	11	6	3	15	10	9	16	4	5
789	3	6	8	1	13	12	11	14	2	7	10	15	3	6	5	4	16	9
789	3	7	9	6	7	12	16	3	2	13	4	15	14	1	5	10	11	8
789	3	8	12	7	6	9	13	2	3	16	1	14	15	4	8	11	10	5
790	3	1	5	4	16	9	11	14	2	7	10	15	3	6	8	1	13	12
790	3	2	9	16	4	5	7	2	14	11	6	3	15	10	12	13	1	8
790	3	3	8	10	11	5	1	15	14	4	13	3	2	16	12	6	7	9
790	3	4	5	11	10	8	4	14	15	1	16	2	3	13	9	7	6	12
790	3	5	12	13	1	8	6	3	15	10	7	2	14	11	9	16	4	5
790	3	6	8	1	13	12	10	15	3	6	11	14	2	7	5	4	16	9
790	3	7	9	7	6	12	16	2	3	13	4	14	15	1	5	11	10	8
790	3	8	12	6	7	9	13	3	2	16	1	15	14	4	8	10	11	5
803	3	1	5	10	11	8	16	3	2	13	4	15	14	1	9	6	7	12
803	3	2	8	11	10	5	13	2	3	16	1	14	15	4	12	7	6	9
803	3	3	9	4	16	5	6	15	3	10	7	14	2	11	12	1	13	8
803	3	4	5	16	4	9	10	3	15	6	11	2	14	7	8	13	1	12
803	3	5	12	7	6	9	1	14	15	4	13	2	3	16	8	11	10	5
803	3	6	9	6	7	12	4	15	14	1	16	3	2	13	5	10	11	8
803	3	7	8	13	1	12	11	2	14	7	10	3	15	6	5	16	4	9
803	3	8	12	1	13	8	7	14	2	11	6	15	3	10	9	4	16	5
808	3	1	5	11	10	8	16	2	3	13	4	14	15	1	9	7	6	12
808	3	2	8	10	11	5	13	3	2	16	1	15	14	4	12	6	7	9
808	3	3	9	4	16	5	7	14	2	11	6	15	3	10	12	1	13	8
808	3	4	5	16	4	9	11	2	14	7	10	3	15	6	8	13	1	12
808	3	5	12	6	7	9	1	15	14	4	13	3	2	16	8	10	11	5
808	3	6	9	7	6	12	4	14	15	1	16	2	3	13	5	11	10	8
808	3	7	8	13	1	12	10	3	15	6	11	2	14	7	5	16	4	9
808	3	8	12	1	13	8	6	15	3	10	7	14	2	11	9	4	16	5
834	3	1	6	3	15	10	9	16	4	5	12	13	1	8	7	2	14	11
834	3	2	10	15	3	6	5	4	16	9	8	1	13	12	11	14	2	7
834	3	3	7	12	9	6	2	13	16	3	14	1	4	15	11	8	5	10
834	3	4	6	9	12	7	3	16	13	2	15	4	1	14	10	5	8	11
834	3	5	11	14	2	7	8	1	13	12	5	4	16	9	10	15	3	6
834	3	6	7	2	14	11	12	13	1	8	9	16	4	5	6	3	15	10
834	3	7	10	5	8	11	15	4	1	14	3	16	13	2	6	9	12	7
834	3	8	11	8	5	10	14	1	4	15	2	13	16	3	7	12	9	6
835	3	1	6	3	15	10	12	13	1	8	9	16	4	5	7	2	14	11
835	3	2	10	15	3	6	8	1	13	12	5	4	16	9	11	14	2	7
835	3	3	7	9	12	6	2	16	13	3	14	4	1	15	11	5	8	10
835	3	4	6	12	9	7	3	13	16	2	15	1	4	14	10	8	5	11
835	3	5	11	14	2	7	5	4	16	9	8	1	13	12	10	15	3	6
835	3	6	7	2	14	11	9	16	4	5	12	13	1	8	6	3	15	10
835	3	7	10	8	5	11	15	1	4	14	3	13	16	2	6	12	9	7
835	3	8	11	5	8	10	14	4	1	15	2	16	13	3	7	9	12	6
850	3	1	6	9	12	7	15	4	1	14	3	16	13	2	10	5	8	11
850	3	2	7	12	9	6	14	1	4	15	2	13	16	3	11	8	5	10
850	3	3	10	3	15	6	5	16	4	9	8	13	1	12	11	2	14	7
850	3	4	6	15	3	10	9	4	16	5	12	1	13	8	7	14	2	11
850	3	5	11	8	5	10	2	13	16	3	14	1	4	15	7	12	9	6
850	3	6	10	5	8	11	3	16	13	2	15	4	1	14	6	9	12	7
850	3	7	7	14	2	11	12	1	13	8	9	4	16	5	6	15	3	10
850	3	8	11	2	14	7	8	13	1	12	5	16	4	9	10	3	15	6
860	3	1	6	12	9	7	15	1	4	14	3	13	16	2	10	8	5	11
860	3	2	7	9	12	6	14	4	1	15	2	16	13	3	11	5	8	10
860	3	3	10	3	15	6	8	13	1	12	5	16	4	9	11	2	14	7
860	3	4	6	15	3	10	12	1	13	8	9	4	16	5	7	14	2	11
860	3	5	11	5	8	10	2	16	13	3	14	4	1	15	7	9	12	6
860	3	6	10	8	5	11	3	13	16	2	15	1	4	14	6	12	9	7
860	3	7	7	14	2	11	9	4	16	5	12	1	13	8	6	15	3	10
860	3	8	11	2	14	7	5	16	4	9	8	13	1	12	10	3	15	6
24	4	1	1	4	14	15	16	13	3	2	7	6	12	9	10	11	5	8
24	4	2	15	14	4	1	2	3	13	16	9	12	6	7	8	5	11	10
24	4	3	10	7	16	1	11	6	13	4	5	12	3	14	8	9	2	15
24	4	4	1	16	7	10	4	13	6	11	14	3	12	5	15	2	9	8
24	4	5	8	5	11	10	9	12	6	7	2	3	13	16	15	14	4	1
24	4	6	10	11	5	8	7	6	12	9	16	13	3	2	1	4	14	15
24	4	7	15	2	9	8	14	3	12	5	4	13	6	11	1	16	7	10
24	4	8	8	9	2	15	5	12	3	14	11	6	13	4	10	7	16	1
25	4	1	1	4	14	15	16	13	3	2	11	10	8	5	6	7	9	12
25	4	2	15	14	4	1	2	3	13	16	5	8	10	11	12	9	7	6
25	4	3	6	11	16	1	7	10	13	4	9	8	3	14	12	5	2	15
25	4	4	1	16	11	6	4	13	10	7	14	3	8	9	15	2	5	12
25	4	5	12	9	7	6	5	8	10	11	2	3	13	16	15	14	4	1
25	4	6	6	7	9	12	11	10	8	5	16	13	3	2	1	4	14	15
25	4	7	15	2	5	12	14	3	8	9	4	13	10	7	1	16	11	6
25	4	8	12	5	2	15	9	8	3	14	7	10	13	4	6	11	16	1
30	4	1	1	4	15	14	16	13	2	3	6	7	12	9	11	10	5	8
30	4	2	14	15	4	1	3	2	13	16	9	12	7	6	8	5	10	11
30	4	3	11	6	16	1	10	7	13	4	5	12	2	15	8	9	3	14
30	4	4	1	16	6	11	4	13	7	10	15	2	12	5	14	3	9	8
30	4	5	8	5	10	11	9	12	7	6	3	2	13	16	14	15	4	1
30	4	6	11	10	5	8	6	7	12	9	16	13	2	3	1	4	15	14
30	4	7	14	3	9	8	15	2	12	5	4	13	7	10	1	16	6	11
30	4	8	8	9	3	14	5	12	2	15	10	7	13	4	11	6	16	1
31	4	1	1	4	15	14	16	13	2	3	10	11	8	5	7	6	9	12
31	4	2	14	15	4	1	3	2	13	16	5	8	11	10	12	9	6	7
31	4	3	7	10	16	1	6	11	13	4	9	8	2	15	12	5	3	14
31	4	4	1	16	10	7	4	13	11	6	15	2	8	9	14	3	5	12
31	4	5	12	9	6	7	5	8	11	10	3	2	13	16	14	15	4	1
31	4	6	7	6	9	12	10	11	8	5	16	13	2	3	1	4	15	14
31	4	7	14	3	5	12	15	2	8	9	4	13	11	6	1	16	10	7
31	4	8	12	5	3	14	9	8	2	15	6	11	13	4	7	10	16	1
60	4	1	1	6	12	15	16	11	5	2	7	4	14	9	10	13	3	8
60	4	2	15	12	6	1	2	5	11	16	9	14	4	7	8	3	13	10
60	4	3	10	7	16	1	13	4	11	6	3	14	5	12	8	9	2	15
60	4	4	1	16	7	10	6	11	4	13	12	5	14	3	15	2	9	8
60	4	5	8	3	13	10	9	14	4	7	2	5	11	16	15	12	6	1
60	4	6	10	13	3	8	7	4	14	9	16	11	5	2	1	6	12	15
60	4	7	15	2	9	8	12	5	14	3	6	11	4	13	1	16	7	10
60	4	8	8	9	2	15	3	14	5	12	13	4	11	6	10	7	16	1
61	4	1	1	6	12	15	16	11	5	2	13	10	8	3	4	7	9	14
61	4	2	15	12	6	1	2	5	11	16	3	8	10	13	14	9	7	4
61	4	3	4	13	16	1	7	10	11	6	9	8	5	12	14	3	2	15
61	4	4	1	16	13	4	6	11	10	7	12	5	8	9	15	2	3	14
61	4	5	14	9	7	4	3	8	10	13	2	5	11	16	15	12	6	1
61	4	6	4	7	9	14	13	10	8	3	16	11	5	2	1	6	12	15
61	4	7	15	2	3	14	12	5	8	9	6	11	10	7	1	16	13	4
61	4	8	14	3	2	15	9	8	5	12	7	10	11	6	4	13	16	1
64	4	1	1	6	15	12	16	11	2	5	4	7	14	9	13	10	3	8
64	4	2	12	15	6	1	5	2	11	16	9	14	7	4	8	3	10	13
64	4	3	13	4	16	1	10	7	11	6	3	14	2	15	8	9	5	12
64	4	4	1	16	4	13	6	11	7	10	15	2	14	3	12	5	9	8
64	4	5	8	3	10	13	9	14	7	4	5	2	11	16	12	15	6	1
64	4	6	13	10	3	8	4	7	14	9	16	11	2	5	1	6	15	12
64	4	7	12	5	9	8	15	2	14	3	6	11	7	10	1	16	4	13
64	4	8	8	9	5	12	3	14	2	15	10	7	11	6	13	4	16	1
65	4	1	1	6	15	12	16	11	2	5	10	13	8	3	7	4	9	14
65	4	2	12	15	6	1	5	2	11	16	3	8	13	10	14	9	4	7
65	4	3	7	10	16	1	4	13	11	6	9	8	2	15	14	3	5	12
65	4	4	1	16	10	7	6	11	13	4	15	2	8	9	12	5	3	14
65	4	5	14	9	4	7	3	8	13	10	5	2	11	16	12	15	6	1
65	4	6	7	4	9	14	10	13	8	3	16	11	2	5	1	6	15	12
65	4	7	12	5	3	14	15	2	8	9	6	11	13	4	1	16	10	7
65	4	8	14	3	5	12	9	8	2	15	4	13	11	6	7	10	16	1
84	4	1	1	7	12	14	16	10	5	3	6	4	15	9	11	13	2	8
84	4	2	14	12	7	1	3	5	10	16	9	15	4	6	8	2	13	11
84	4	3	11	6	16	1	13	4	10	7	2	15	5	12	8	9	3	14
84	4	4	1	16	6	11	7	10	4	13	12	5	15	2	14	3	9	8
84	4	5	8	2	13	11	9	15	4	6	3	5	10	16	14	12	7	1
84	4	6	11	13	2	8	6	4	15	9	16	10	5	3	1	7	12	14
84	4	7	14	3	9	8	12	5	15	2	7	10	4	13	1	16	6	11
84	4	8	8	9	3	14	2	15	5	12	13	4	10	7	11	6	16	1
85	4	1	1	7	12	14	16	10	5	3	13	11	8	2	4	6	9	15
85	4	2	14	12	7	1	3	5	10	16	2	8	11	13	15	9	6	4
85	4	3	4	13	16	1	6	11	10	7	9	8	5	12	15	2	3	14
85	4	4	1	16	13	4	7	10	11	6	12	5	8	9	14	3	2	15
85	4	5	15	9	6	4	2	8	11	13	3	5	10	16	14	12	7	1
85	4	6	4	6	9	15	13	11	8	2	16	10	5	3	1	7	12	14
85	4	7	14	3	2	15	12	5	8	9	7	10	11	6	1	16	13	4
85	4	8	15	2	3	14	9	8	5	12	6	11	10	7	4	13	16	1
92	4	1	1	7	14	12	16	10	3	5	4	6	15	9	13	11	2	8
92	4	2	12	14	7	1	5	3	10	16	9	15	6	4	8	2	11	13
92	4	3	13	4	16	1	11	6	10	7	2	15	3	14	8	9	5	12
92	4	4	1	16	4	13	7	10	6	11	14	3	15	2	12	5	9	8
92	4	5	8	2	11	13	9	15	6	4	5	3	10	16	12	14	7	1
92	4	6	13	11	2	8	4	6	15	9	16	10	3	5	1	7	14	12
92	4	7	12	5	9	8	14	3	15	2	7	10	6	11	1	16	4	13
92	4	8	8	9	5	12	2	15	3	14	11	6	10	7	13	4	16	1
93	4	1	1	7	14	12	16	10	3	5	11	13	8	2	6	4	9	15
93	4	2	12	14	7	1	5	3	10	16	2	8	13	11	15	9	4	6
93	4	3	6	11	16	1	4	13	10	7	9	8	3	14	15	2	5	12
93	4	4	1	16	11	6	7	10	13	4	14	3	8	9	12	5	2	15
93	4	5	15	9	4	6	2	8	13	11	5	3	10	16	12	14	7	1
93	4	6	6	4	9	15	11	13	8	2	16	10	3	5	1	7	14	12
93	4	7	12	5	2	15	14	3	8	9	7	10	13	4	1	16	11	6
93	4	8	15	2	5	12	9	8	3	14	4	13	10	7	6	11	16	1
140	4	1	1	10	8	15	16	7	9	2	11	4	14	5	6	13	3	12
140	4	2	15	8	10	1	2	9	7	16	5	14	4	11	12	3	13	6
140	4	3	6	11	16	1	13	4	7	10	3	14	9	8	12	5	2	15
140	4	4	1	16	11	6	10	7	4	13	8	9	14	3	15	2	5	12
140	4	5	12	3	13	6	5	14	4	11	2	9	7	16	15	8	10	1
140	4	6	6	13	3	12	11	4	14	5	16	7	9	2	1	10	8	15
140	4	7	15	2	5	12	8	9	14	3	10	7	4	13	1	16	11	6
140	4	8	12	5	2	15	3	14	9	8	13	4	7	10	6	11	16	1
141	4	1	1	10	8	15	16	7	9	2	13	6	12	3	4	11	5	14
141	4	2	15	8	10	1	2	9	7	16	3	12	6	13	14	5	11	4
141	4	3	4	13	16	1	11	6	7	10	5	12	9	8	14	3	2	15
141	4	4	1	16	13	4	10	7	6	11	8	9	12	5	15	2	3	14
141	4	5	14	5	11	4	3	12	6	13	2	9	7	16	15	8	10	1
141	4	6	4	11	5	14	13	6	12	3	16	7	9	2	1	10	8	15
141	4	7	15	2	3	14	8	9	12	5	10	7	6	11	1	16	13	4
141	4	8	14	3	2	15	5	12	9	8	11	6	7	10	4	13	16	1
146	4	1	1	10	15	8	16	7	2	9	4	11	14	5	13	6	3	12
146	4	2	8	15	10	1	9	2	7	16	5	14	11	4	12	3	6	13
146	4	3	13	4	16	1	6	11	7	10	3	14	2	15	12	5	9	8
146	4	4	1	16	4	13	10	7	11	6	15	2	14	3	8	9	5	12
146	4	5	12	3	6	13	5	14	11	4	9	2	7	16	8	15	10	1
146	4	6	13	6	3	12	4	11	14	5	16	7	2	9	1	10	15	8
146	4	7	8	9	5	12	15	2	14	3	10	7	11	6	1	16	4	13
146	4	8	12	5	9	8	3	14	2	15	6	11	7	10	13	4	16	1
147	4	1	1	10	15	8	16	7	2	9	6	13	12	3	11	4	5	14
147	4	2	8	15	10	1	9	2	7	16	3	12	13	6	14	5	4	11
147	4	3	11	6	16	1	4	13	7	10	5	12	2	15	14	3	9	8
147	4	4	1	16	6	11	10	7	13	4	15	2	12	5	8	9	3	14
147	4	5	14	5	4	11	3	12	13	6	9	2	7	16	8	15	10	1
147	4	6	11	4	5	14	6	13	12	3	16	7	2	9	1	10	15	8
147	4	7	8	9	3	14	15	2	12	5	10	7	13	4	1	16	6	11
147	4	8	14	3	9	8	5	12	2	15	4	13	7	10	11	6	16	1
159	4	1	1	11	8	14	16	6	9	3	10	4	15	5	7	13	2	12
159	4	2	14	8	11	1	3	9	6	16	5	15	4	10	12	2	13	7
159	4	3	7	10	16	1	13	4	6	11	2	15	9	8	12	5	3	14
159	4	4	1	16	10	7	11	6	4	13	8	9	15	2	14	3	5	12
159	4	5	12	2	13	7	5	15	4	10	3	9	6	16	14	8	11	1
159	4	6	7	13	2	12	10	4	15	5	16	6	9	3	1	11	8	14
159	4	7	14	3	5	12	8	9	15	2	11	6	4	13	1	16	10	7
159	4	8	12	5	3	14	2	15	9	8	13	4	6	11	7	10	16	1
160	4	1	1	11	8	14	16	6	9	3	13	7	12	2	4	10	5	15
160	4	2	14	8	11	1	3	9	6	16	2	12	7	13	15	5	10	4
160	4	3	4	13	16	1	10	7	6	11	5	12	9	8	15	2	3	14
160	4	4	1	16	13	4	11	6	7	10	8	9	12	5	14	3	2	15
160	4	5	15	5	10	4	2	12	7	13	3	9	6	16	14	8	11	1
160	4	6	4	10	5	15	13	7	12	2	16	6	9	3	1	11	8	14
160	4	7	14	3	2	15	8	9	12	5	11	6	7	10	1	16	13	4
160	4	8	15	2	3	14	5	12	9	8	10	7	6	11	4	13	16	1
162	4	1	1	11	14	8	16	6	3	9	4	10	15	5	13	7	2	12
162	4	2	8	14	11	1	9	3	6	16	5	15	10	4	12	2	7	13
162	4	3	13	4	16	1	7	10	6	11	2	15	3	14	12	5	9	8
162	4	4	1	16	4	13	11	6	10	7	14	3	15	2	8	9	5	12
162	4	5	12	2	7	13	5	15	10	4	9	3	6	16	8	14	11	1
162	4	6	13	7	2	12	4	10	15	5	16	6	3	9	1	11	14	8
162	4	7	8	9	5	12	14	3	15	2	11	6	10	7	1	16	4	13
162	4	8	12	5	9	8	2	15	3	14	7	10	6	11	13	4	16	1
163	4	1	1	11	14	8	16	6	3	9	7	13	12	2	10	4	5	15
163	4	2	8	14	11	1	9	3	6	16	2	12	13	7	15	5	4	10
163	4	3	10	7	16	1	4	13	6	11	5	12	3	14	15	2	9	8
163	4	4	1	16	7	10	11	6	13	4	14	3	12	5	8	9	2	15
163	4	5	15	5	4	10	2	12	13	7	9	3	6	16	8	14	11	1
163	4	6	10	4	5	15	7	13	12	2	16	6	3	9	1	11	14	8
163	4	7	8	9	2	15	14	3	12	5	11	6	13	4	1	16	7	10
163	4	8	15	2	9	8	5	12	3	14	4	13	6	11	10	7	16	1
191	4	1	1	13	8	12	16	4	9	5	10	6	15	3	7	11	2	14
191	4	2	12	8	13	1	5	9	4	16	3	15	6	10	14	2	11	7
191	4	3	7	10	16	1	11	6	4	13	2	15	9	8	14	3	5	12
191	4	4	1	16	10	7	13	4	6	11	8	9	15	2	12	5	3	14
191	4	5	14	2	11	7	3	15	6	10	5	9	4	16	12	8	13	1
191	4	6	7	11	2	14	10	6	15	3	16	4	9	5	1	13	8	12
191	4	7	12	5	3	14	8	9	15	2	13	4	6	11	1	16	10	7
191	4	8	14	3	5	12	2	15	9	8	11	6	4	13	7	10	16	1
192	4	1	1	13	8	12	16	4	9	5	11	7	14	2	6	10	3	15
192	4	2	12	8	13	1	5	9	4	16	2	14	7	11	15	3	10	6
192	4	3	6	11	16	1	10	7	4	13	3	14	9	8	15	2	5	12
192	4	4	1	16	11	6	13	4	7	10	8	9	14	3	12	5	2	15
192	4	5	15	3	10	6	2	14	7	11	5	9	4	16	12	8	13	1
192	4	6	6	10	3	15	11	7	14	2	16	4	9	5	1	13	8	12
192	4	7	12	5	2	15	8	9	14	3	13	4	7	10	1	16	11	6
192	4	8	15	2	5	12	3	14	9	8	10	7	4	13	6	11	16	1
195	4	1	1	13	12	8	16	4	5	9	6	10	15	3	11	7	2	14
195	4	2	8	12	13	1	9	5	4	16	3	15	10	6	14	2	7	11
195	4	3	11	6	16	1	7	10	4	13	2	15	5	12	14	3	9	8
195	4	4	1	16	6	11	13	4	10	7	12	5	15	2	8	9	3	14
195	4	5	14	2	7	11	3	15	10	6	9	5	4	16	8	12	13	1
195	4	6	11	7	2	14	6	10	15	3	16	4	5	9	1	13	12	8
195	4	7	8	9	3	14	12	5	15	2	13	4	10	7	1	16	6	11
195	4	8	14	3	9	8	2	15	5	12	7	10	4	13	11	6	16	1
196	4	1	1	13	12	8	16	4	5	9	7	11	14	2	10	6	3	15
196	4	2	8	12	13	1	9	5	4	16	2	14	11	7	15	3	6	10
196	4	3	10	7	16	1	6	11	4	13	3	14	5	12	15	2	9	8
196	4	4	1	16	7	10	13	4	11	6	12	5	14	3	8	9	2	15
196	4	5	15	3	6	10	2	14	11	7	9	5	4	16	8	12	13	1
196	4	6	10	6	3	15	7	11	14	2	16	4	5	9	1	13	12	8
196	4	7	8	9	2	15	12	5	14	3	13	4	11	6	1	16	7	10
196	4	8	15	2	9	8	3	14	5	12	6	11	4	13	10	7	16	1
216	4	1	2	3	13	16	15	14	4	1	8	5	11	10	9	12	6	7
216	4	2	16	13	3	2	1	4	14	15	10	11	5	8	7	6	12	9
216	4	3	9	8	15	2	12	5	14	3	6	11	4	13	7	10	1	16
216	4	4	2	15	8	9	3	14	5	12	13	4	11	6	16	1	10	7
216	4	5	7	6	12	9	10	11	5	8	1	4	14	15	16	13	3	2
216	4	6	9	12	6	7	8	5	11	10	15	14	4	1	2	3	13	16
216	4	7	16	1	10	7	13	4	11	6	3	14	5	12	2	15	8	9
216	4	8	7	10	1	16	6	11	4	13	12	5	14	3	9	8	15	2
217	4	1	2	3	13	16	15	14	4	1	12	9	7	6	5	8	10	11
217	4	2	16	13	3	2	1	4	14	15	6	7	9	12	11	10	8	5
217	4	3	5	12	15	2	8	9	14	3	10	7	4	13	11	6	1	16
217	4	4	2	15	12	5	3	14	9	8	13	4	7	10	16	1	6	11
217	4	5	11	10	8	5	6	7	9	12	1	4	14	15	16	13	3	2
217	4	6	5	8	10	11	12	9	7	6	15	14	4	1	2	3	13	16
217	4	7	16	1	6	11	13	4	7	10	3	14	9	8	2	15	12	5
217	4	8	11	6	1	16	10	7	4	13	8	9	14	3	5	12	15	2
236	4	1	2	3	16	13	15	14	1	4	5	8	11	10	12	9	6	7
236	4	2	13	16	3	2	4	1	14	15	10	11	8	5	7	6	9	12
236	4	3	12	5	15	2	9	8	14	3	6	11	1	16	7	10	4	13
236	4	4	2	15	5	12	3	14	8	9	16	1	11	6	13	4	10	7
236	4	5	7	6	9	12	10	11	8	5	4	1	14	15	13	16	3	2
236	4	6	12	9	6	7	5	8	11	10	15	14	1	4	2	3	16	13
236	4	7	13	4	10	7	16	1	11	6	3	14	8	9	2	15	5	12
236	4	8	7	10	4	13	6	11	1	16	9	8	14	3	12	5	15	2
237	4	1	2	3	16	13	15	14	1	4	9	12	7	6	8	5	10	11
237	4	2	13	16	3	2	4	1	14	15	6	7	12	9	11	10	5	8
237	4	3	8	9	15	2	5	12	14	3	10	7	1	16	11	6	4	13
237	4	4	2	15	9	8	3	14	12	5	16	1	7	10	13	4	6	11
237	4	5	11	10	5	8	6	7	12	9	4	1	14	15	13	16	3	2
237	4	6	8	5	10	11	9	12	7	6	15	14	1	4	2	3	16	13
237	4	7	13	4	6	11	16	1	7	10	3	14	12	5	2	15	9	8
237	4	8	11	6	4	13	10	7	1	16	5	12	14	3	8	9	15	2
250	4	1	2	5	11	16	15	12	6	1	8	3	13	10	9	14	4	7
250	4	2	16	11	5	2	1	6	12	15	10	13	3	8	7	4	14	9
250	4	3	9	8	15	2	14	3	12	5	4	13	6	11	7	10	1	16
250	4	4	2	15	8	9	5	12	3	14	11	6	13	4	16	1	10	7
250	4	5	7	4	14	9	10	13	3	8	1	6	12	15	16	11	5	2
250	4	6	9	14	4	7	8	3	13	10	15	12	6	1	2	5	11	16
250	4	7	16	1	10	7	11	6	13	4	5	12	3	14	2	15	8	9
250	4	8	7	10	1	16	4	13	6	11	14	3	12	5	9	8	15	2
251	4	1	2	5	11	16	15	12	6	1	14	9	7	4	3	8	10	13
251	4	2	16	11	5	2	1	6	12	15	4	7	9	14	13	10	8	3
251	4	3	3	14	15	2	8	9	12	5	10	7	6	11	13	4	1	16
251	4	4	2	15	14	3	5	12	9	8	11	6	7	10	16	1	4	13
251	4	5	13	10	8	3	4	7	9	14	1	6	12	15	16	11	5	2
251	4	6	3	8	10	13	14	9	7	4	15	12	6	1	2	5	11	16
251	4	7	16	1	4	13	11	6	7	10	5	12	9	8	2	15	14	3
251	4	8	13	4	1	16	10	7	6	11	8	9	12	5	3	14	15	2
273	4	1	2	5	16	11	15	12	1	6	3	8	13	10	14	9	4	7
273	4	2	11	16	5	2	6	1	12	15	10	13	8	3	7	4	9	14
273	4	3	14	3	15	2	9	8	12	5	4	13	1	16	7	10	6	11
273	4	4	2	15	3	14	5	12	8	9	16	1	13	4	11	6	10	7
273	4	5	7	4	9	14	10	13	8	3	6	1	12	15	11	16	5	2
273	4	6	14	9	4	7	3	8	13	10	15	12	1	6	2	5	16	11
273	4	7	11	6	10	7	16	1	13	4	5	12	8	9	2	15	3	14
273	4	8	7	10	6	11	4	13	1	16	9	8	12	5	14	3	15	2
274	4	1	2	5	16	11	15	12	1	6	9	14	7	4	8	3	10	13
274	4	2	11	16	5	2	6	1	12	15	4	7	14	9	13	10	3	8
274	4	3	8	9	15	2	3	14	12	5	10	7	1	16	13	4	6	11
274	4	4	2	15	9	8	5	12	14	3	16	1	7	10	11	6	4	13
274	4	5	13	10	3	8	4	7	14	9	6	1	12	15	11	16	5	2
274	4	6	8	3	10	13	9	14	7	4	15	12	1	6	2	5	16	11
274	4	7	11	6	4	13	16	1	7	10	5	12	14	3	2	15	9	8
274	4	8	13	4	6	11	10	7	1	16	3	14	12	5	8	9	15	2
321	4	1	2	8	11	13	15	9	6	4	5	3	16	10	12	14	1	7
321	4	2	13	11	8	2	4	6	9	15	10	16	3	5	7	1	14	12
321	4	3	12	5	15	2	14	3	9	8	1	16	6	11	7	10	4	13
321	4	4	2	15	5	12	8	9	3	14	11	6	16	1	13	4	10	7
321	4	5	7	1	14	12	10	16	3	5	4	6	9	15	13	11	8	2
321	4	6	12	14	1	7	5	3	16	10	15	9	6	4	2	8	11	13
321	4	7	13	4	10	7	11	6	16	1	8	9	3	14	2	15	5	12
321	4	8	7	10	4	13	1	16	6	11	14	3	9	8	12	5	15	2
322	4	1	2	8	11	13	15	9	6	4	14	12	7	1	3	5	10	16
322	4	2	13	11	8	2	4	6	9	15	1	7	12	14	16	10	5	3
322	4	3	3	14	15	2	5	12	9	8	10	7	6	11	16	1	4	13
322	4	4	2	15	14	3	8	9	12	5	11	6	7	10	13	4	1	16
322	4	5	16	10	5	3	1	7	12	14	4	6	9	15	13	11	8	2
322	4	6	3	5	10	16	14	12	7	1	15	9	6	4	2	8	11	13
322	4	7	13	4	1	16	11	6	7	10	8	9	12	5	2	15	14	3
322	4	8	16	1	4	13	10	7	6	11	5	12	9	8	3	14	15	2
325	4	1	2	8	13	11	15	9	4	6	3	5	16	10	14	12	1	7
325	4	2	11	13	8	2	6	4	9	15	10	16	5	3	7	1	12	14
325	4	3	14	3	15	2	12	5	9	8	1	16	4	13	7	10	6	11
325	4	4	2	15	3	14	8	9	5	12	13	4	16	1	11	6	10	7
325	4	5	7	1	12	14	10	16	5	3	6	4	9	15	11	13	8	2
325	4	6	14	12	1	7	3	5	16	10	15	9	4	6	2	8	13	11
325	4	7	11	6	10	7	13	4	16	1	8	9	5	12	2	15	3	14
325	4	8	7	10	6	11	1	16	4	13	12	5	9	8	14	3	15	2
326	4	1	2	8	13	11	15	9	4	6	12	14	7	1	5	3	10	16
326	4	2	11	13	8	2	6	4	9	15	1	7	14	12	16	10	3	5
326	4	3	5	12	15	2	3	14	9	8	10	7	4	13	16	1	6	11
326	4	4	2	15	12	5	8	9	14	3	13	4	7	10	11	6	1	16
326	4	5	16	10	3	5	1	7	14	12	6	4	9	15	11	13	8	2
326	4	6	5	3	10	16	12	14	7	1	15	9	4	6	2	8	13	11
326	4	7	11	6	1	16	13	4	7	10	8	9	14	3	2	15	12	5
326	4	8	16	1	6	11	10	7	4	13	3	14	9	8	5	12	15	2
333	4	1	2	9	7	16	15	8	10	1	12	3	13	6	5	14	4	11
333	4	2	16	7	9	2	1	10	8	15	6	13	3	12	11	4	14	5
333	4	3	5	12	15	2	14	3	8	9	4	13	10	7	11	6	1	16
333	4	4	2	15	12	5	9	8	3	14	7	10	13	4	16	1	6	11
333	4	5	11	4	14	5	6	13	3	12	1	10	8	15	16	7	9	2
333	4	6	5	14	4	11	12	3	13	6	15	8	10	1	2	9	7	16
333	4	7	16	1	6	11	7	10	13	4	9	8	3	14	2	15	12	5
333	4	8	11	6	1	16	4	13	10	7	14	3	8	9	5	12	15	2
334	4	1	2	9	7	16	15	8	10	1	14	5	11	4	3	12	6	13
334	4	2	16	7	9	2	1	10	8	15	4	11	5	14	13	6	12	3
334	4	3	3	14	15	2	12	5	8	9	6	11	10	7	13	4	1	16
334	4	4	2	15	14	3	9	8	5	12	7	10	11	6	16	1	4	13
334	4	5	13	6	12	3	4	11	5	14	1	10	8	15	16	7	9	2
334	4	6	3	12	6	13	14	5	11	4	15	8	10	1	2	9	7	16
334	4	7	16	1	4	13	7	10	11	6	9	8	5	12	2	15	14	3
334	4	8	13	4	1	16	6	11	10	7	12	5	8	9	3	14	15	2
350	4	1	2	9	16	7	15	8	1	10	3	12	13	6	14	5	4	11
350	4	2	7	16	9	2	10	1	8	15	6	13	12	3	11	4	5	14
350	4	3	14	3	15	2	5	12	8	9	4	13	1	16	11	6	10	7
350	4	4	2	15	3	14	9	8	12	5	16	1	13	4	7	10	6	11
350	4	5	11	4	5	14	6	13	12	3	10	1	8	15	7	16	9	2
350	4	6	14	5	4	11	3	12	13	6	15	8	1	10	2	9	16	7
350	4	7	7	10	6	11	16	1	13	4	9	8	12	5	2	15	3	14
350	4	8	11	6	10	7	4	13	1	16	5	12	8	9	14	3	15	2
351	4	1	2	9	16	7	15	8	1	10	5	14	11	4	12	3	6	13
351	4	2	7	16	9	2	10	1	8	15	4	11	14	5	13	6	3	12
351	4	3	12	5	15	2	3	14	8	9	6	11	1	16	13	4	10	7
351	4	4	2	15	5	12	9	8	14	3	16	1	11	6	7	10	4	13
351	4	5	13	6	3	12	4	11	14	5	10	1	8	15	7	16	9	2
351	4	6	12	3	6	13	5	14	11	4	15	8	1	10	2	9	16	7
351	4	7	7	10	4	13	16	1	11	6	9	8	14	3	2	15	5	12
351	4	8	13	4	10	7	6	11	1	16	3	14	8	9	12	5	15	2
384	4	1	2	12	7	13	15	5	10	4	9	3	16	6	8	14	1	11
384	4	2	13	7	12	2	4	10	5	15	6	16	3	9	11	1	14	8
384	4	3	8	9	15	2	14	3	5	12	1	16	10	7	11	6	4	13
384	4	4	2	15	9	8	12	5	3	14	7	10	16	1	13	4	6	11
384	4	5	11	1	14	8	6	16	3	9	4	10	5	15	13	7	12	2
384	4	6	8	14	1	11	9	3	16	6	15	5	10	4	2	12	7	13
384	4	7	13	4	6	11	7	10	16	1	12	5	3	14	2	15	9	8
384	4	8	11	6	4	13	1	16	10	7	14	3	5	12	8	9	15	2
385	4	1	2	12	7	13	15	5	10	4	14	8	11	1	3	9	6	16
385	4	2	13	7	12	2	4	10	5	15	1	11	8	14	16	6	9	3
385	4	3	3	14	15	2	9	8	5	12	6	11	10	7	16	1	4	13
385	4	4	2	15	14	3	12	5	8	9	7	10	11	6	13	4	1	16
385	4	5	16	6	9	3	1	11	8	14	4	10	5	15	13	7	12	2
385	4	6	3	9	6	16	14	8	11	1	15	5	10	4	2	12	7	13
385	4	7	13	4	1	16	7	10	11	6	12	5	8	9	2	15	14	3
385	4	8	16	1	4	13	6	11	10	7	9	8	5	12	3	14	15	2
386	4	1	2	12	13	7	15	5	4	10	3	9	16	6	14	8	1	11
386	4	2	7	13	12	2	10	4	5	15	6	16	9	3	11	1	8	14
386	4	3	14	3	15	2	8	9	5	12	1	16	4	13	11	6	10	7
386	4	4	2	15	3	14	12	5	9	8	13	4	16	1	7	10	6	11
386	4	5	11	1	8	14	6	16	9	3	10	4	5	15	7	13	12	2
386	4	6	14	8	1	11	3	9	16	6	15	5	4	10	2	12	13	7
386	4	7	7	10	6	11	13	4	16	1	12	5	9	8	2	15	3	14
386	4	8	11	6	10	7	1	16	4	13	8	9	5	12	14	3	15	2
387	4	1	2	12	13	7	15	5	4	10	8	14	11	1	9	3	6	16
387	4	2	7	13	12	2	10	4	5	15	1	11	14	8	16	6	3	9
387	4	3	9	8	15	2	3	14	5	12	6	11	4	13	16	1	10	7
387	4	4	2	15	8	9	12	5	14	3	13	4	11	6	7	10	1	16
387	4	5	16	6	3	9	1	11	14	8	10	4	5	15	7	13	12	2
387	4	6	9	3	6	16	8	14	11	1	15	5	4	10	2	12	13	7
387	4	7	7	10	1	16	13	4	11	6	12	5	14	3	2	15	8	9
387	4	8	16	1	10	7	6	11	4	13	3	14	5	12	9	8	15	2
399	4	1	2	14	7	11	15	3	10	6	9	5	16	4	8	12	1	13
399	4	2	11	7	14	2	6	10	3	15	4	16	5	9	13	1	12	8
399	4	3	8	9	15	2	12	5	3	14	1	16	10	7	13	4	6	11
399	4	4	2	15	9	8	14	3	5	12	7	10	16	1	11	6	4	13
399	4	5	13	1	12	8	4	16	5	9	6	10	3	15	11	7	14	2
399	4	6	8	12	1	13	9	5	16	4	15	3	10	6	2	14	7	11
399	4	7	11	6	4	13	7	10	16	1	14	3	5	12	2	15	9	8
399	4	8	13	4	6	11	1	16	10	7	12	5	3	14	8	9	15	2
400	4	1	2	14	7	11	15	3	10	6	12	8	13	1	5	9	4	16
400	4	2	11	7	14	2	6	10	3	15	1	13	8	12	16	4	9	5
400	4	3	5	12	15	2	9	8	3	14	4	13	10	7	16	1	6	11
400	4	4	2	15	12	5	14	3	8	9	7	10	13	4	11	6	1	16
400	4	5	16	4	9	5	1	13	8	12	6	10	3	15	11	7	14	2
400	4	6	5	9	4	16	12	8	13	1	15	3	10	6	2	14	7	11
400	4	7	11	6	1	16	7	10	13	4	14	3	8	9	2	15	12	5
400	4	8	16	1	6	11	4	13	10	7	9	8	3	14	5	12	15	2
401	4	1	2	14	11	7	15	3	6	10	5	9	16	4	12	8	1	13
401	4	2	7	11	14	2	10	6	3	15	4	16	9	5	13	1	8	12
401	4	3	12	5	15	2	8	9	3	14	1	16	6	11	13	4	10	7
401	4	4	2	15	5	12	14	3	9	8	11	6	16	1	7	10	4	13
401	4	5	13	1	8	12	4	16	9	5	10	6	3	15	7	11	14	2
401	4	6	12	8	1	13	5	9	16	4	15	3	6	10	2	14	11	7
401	4	7	7	10	4	13	11	6	16	1	14	3	9	8	2	15	5	12
401	4	8	13	4	10	7	1	16	6	11	8	9	3	14	12	5	15	2
402	4	1	2	14	11	7	15	3	6	10	8	12	13	1	9	5	4	16
402	4	2	7	11	14	2	10	6	3	15	1	13	12	8	16	4	5	9
402	4	3	9	8	15	2	5	12	3	14	4	13	6	11	16	1	10	7
402	4	4	2	15	8	9	14	3	12	5	11	6	13	4	7	10	1	16
402	4	5	16	4	5	9	1	13	12	8	10	6	3	15	7	11	14	2
402	4	6	9	5	4	16	8	12	13	1	15	3	6	10	2	14	11	7
402	4	7	7	10	1	16	11	6	13	4	14	3	12	5	2	15	8	9
402	4	8	16	1	10	7	4	13	6	11	5	12	3	14	9	8	15	2
419	4	1	3	2	13	16	14	15	4	1	8	5	10	11	9	12	7	6
419	4	2	16	13	2	3	1	4	15	14	11	10	5	8	6	7	12	9
419	4	3	9	8	14	3	12	5	15	2	7	10	4	13	6	11	1	16
419	4	4	3	14	8	9	2	15	5	12	13	4	10	7	16	1	11	6
419	4	5	6	7	12	9	11	10	5	8	1	4	15	14	16	13	2	3
419	4	6	9	12	7	6	8	5	10	11	14	15	4	1	3	2	13	16
419	4	7	16	1	11	6	13	4	10	7	2	15	5	12	3	14	8	9
419	4	8	6	11	1	16	7	10	4	13	12	5	15	2	9	8	14	3
420	4	1	3	2	13	16	14	15	4	1	12	9	6	7	5	8	11	10
420	4	2	16	13	2	3	1	4	15	14	7	6	9	12	10	11	8	5
420	4	3	5	12	14	3	8	9	15	2	11	6	4	13	10	7	1	16
420	4	4	3	14	12	5	2	15	9	8	13	4	6	11	16	1	7	10
420	4	5	10	11	8	5	7	6	9	12	1	4	15	14	16	13	2	3
420	4	6	5	8	11	10	12	9	6	7	14	15	4	1	3	2	13	16
420	4	7	16	1	7	10	13	4	6	11	2	15	9	8	3	14	12	5
420	4	8	10	7	1	16	11	6	4	13	8	9	15	2	5	12	14	3
443	4	1	3	2	16	13	14	15	1	4	5	8	10	11	12	9	7	6
443	4	2	13	16	2	3	4	1	15	14	11	10	8	5	6	7	9	12
443	4	3	12	5	14	3	9	8	15	2	7	10	1	16	6	11	4	13
443	4	4	3	14	5	12	2	15	8	9	16	1	10	7	13	4	11	6
443	4	5	6	7	9	12	11	10	8	5	4	1	15	14	13	16	2	3
443	4	6	12	9	7	6	5	8	10	11	14	15	1	4	3	2	16	13
443	4	7	13	4	11	6	16	1	10	7	2	15	8	9	3	14	5	12
443	4	8	6	11	4	13	7	10	1	16	9	8	15	2	12	5	14	3
444	4	1	3	2	16	13	14	15	1	4	9	12	6	7	8	5	11	10
444	4	2	13	16	2	3	4	1	15	14	7	6	12	9	10	11	5	8
444	4	3	8	9	14	3	5	12	15	2	11	6	1	16	10	7	4	13
444	4	4	3	14	9	8	2	15	12	5	16	1	6	11	13	4	7	10
444	4	5	10	11	5	8	7	6	12	9	4	1	15	14	13	16	2	3
444	4	6	8	5	11	10	9	12	6	7	14	15	1	4	3	2	16	13
444	4	7	13	4	7	10	16	1	6	11	2	15	12	5	3	14	9	8
444	4	8	10	7	4	13	11	6	1	16	5	12	15	2	8	9	14	3
451	4	1	3	5	10	16	14	12	7	1	8	2	13	11	9	15	4	6
451	4	2	16	10	5	3	1	7	12	14	11	13	2	8	6	4	15	9
451	4	3	9	8	14	3	15	2	12	5	4	13	7	10	6	11	1	16
451	4	4	3	14	8	9	5	12	2	15	10	7	13	4	16	1	11	6
451	4	5	6	4	15	9	11	13	2	8	1	7	12	14	16	10	5	3
451	4	6	9	15	4	6	8	2	13	11	14	12	7	1	3	5	10	16
451	4	7	16	1	11	6	10	7	13	4	5	12	2	15	3	14	8	9
451	4	8	6	11	1	16	4	13	7	10	15	2	12	5	9	8	14	3
466	4	1	3	5	16	10	14	12	1	7	2	8	13	11	15	9	4	6
466	4	2	10	16	5	3	7	1	12	14	11	13	8	2	6	4	9	15
466	4	3	15	2	14	3	9	8	12	5	4	13	1	16	6	11	7	10
466	4	4	3	14	2	15	5	12	8	9	16	1	13	4	10	7	11	6
466	4	5	6	4	9	15	11	13	8	2	7	1	12	14	10	16	5	3
466	4	6	15	9	4	6	2	8	13	11	14	12	1	7	3	5	16	10
466	4	7	10	7	11	6	16	1	13	4	5	12	8	9	3	14	2	15
466	4	8	6	11	7	10	4	13	1	16	9	8	12	5	15	2	14	3
467	4	1	3	5	16	10	14	12	1	7	9	15	6	4	8	2	11	13
467	4	2	10	16	5	3	7	1	12	14	4	6	15	9	13	11	2	8
467	4	3	8	9	14	3	2	15	12	5	11	6	1	16	13	4	7	10
467	4	4	3	14	9	8	5	12	15	2	16	1	6	11	10	7	4	13
467	4	5	13	11	2	8	4	6	15	9	7	1	12	14	10	16	5	3
467	4	6	8	2	11	13	9	15	6	4	14	12	1	7	3	5	16	10
467	4	7	10	7	4	13	16	1	6	11	5	12	15	2	3	14	9	8
467	4	8	13	4	7	10	11	6	1	16	2	15	12	5	8	9	14	3
504	4	1	3	8	10	13	14	9	7	4	5	2	16	11	12	15	1	6
504	4	2	13	10	8	3	4	7	9	14	11	16	2	5	6	1	15	12
504	4	3	12	5	14	3	15	2	9	8	1	16	7	10	6	11	4	13
504	4	4	3	14	5	12	8	9	2	15	10	7	16	1	13	4	11	6
504	4	5	6	1	15	12	11	16	2	5	4	7	9	14	13	10	8	3
504	4	6	12	15	1	6	5	2	16	11	14	9	7	4	3	8	10	13
504	4	7	13	4	11	6	10	7	16	1	8	9	2	15	3	14	5	12
504	4	8	6	11	4	13	1	16	7	10	15	2	9	8	12	5	14	3
507	4	1	3	8	13	10	14	9	4	7	2	5	16	11	15	12	1	6
507	4	2	10	13	8	3	7	4	9	14	11	16	5	2	6	1	12	15
507	4	3	15	2	14	3	12	5	9	8	1	16	4	13	6	11	7	10
507	4	4	3	14	2	15	8	9	5	12	13	4	16	1	10	7	11	6
507	4	5	6	1	12	15	11	16	5	2	7	4	9	14	10	13	8	3
507	4	6	15	12	1	6	2	5	16	11	14	9	4	7	3	8	13	10
507	4	7	10	7	11	6	13	4	16	1	8	9	5	12	3	14	2	15
507	4	8	6	11	7	10	1	16	4	13	12	5	9	8	15	2	14	3
508	4	1	3	8	13	10	14	9	4	7	12	15	6	1	5	2	11	16
508	4	2	10	13	8	3	7	4	9	14	1	6	15	12	16	11	2	5
508	4	3	5	12	14	3	2	15	9	8	11	6	4	13	16	1	7	10
508	4	4	3	14	12	5	8	9	15	2	13	4	6	11	10	7	1	16
508	4	5	16	11	2	5	1	6	15	12	7	4	9	14	10	13	8	3
508	4	6	5	2	11	16	12	15	6	1	14	9	4	7	3	8	13	10
508	4	7	10	7	1	16	13	4	6	11	8	9	15	2	3	14	12	5
508	4	8	16	1	7	10	11	6	4	13	2	15	9	8	5	12	14	3
515	4	1	3	9	6	16	14	8	11	1	12	2	13	7	5	15	4	10
515	4	2	16	6	9	3	1	11	8	14	7	13	2	12	10	4	15	5
515	4	3	5	12	14	3	15	2	8	9	4	13	11	6	10	7	1	16
515	4	4	3	14	12	5	9	8	2	15	6	11	13	4	16	1	7	10
515	4	5	10	4	15	5	7	13	2	12	1	11	8	14	16	6	9	3
515	4	6	5	15	4	10	12	2	13	7	14	8	11	1	3	9	6	16
515	4	7	16	1	7	10	6	11	13	4	9	8	2	15	3	14	12	5
515	4	8	10	7	1	16	4	13	11	6	15	2	8	9	5	12	14	3
527	4	1	3	9	16	6	14	8	1	11	2	12	13	7	15	5	4	10
527	4	2	6	16	9	3	11	1	8	14	7	13	12	2	10	4	5	15
527	4	3	15	2	14	3	5	12	8	9	4	13	1	16	10	7	11	6
527	4	4	3	14	2	15	9	8	12	5	16	1	13	4	6	11	7	10
527	4	5	10	4	5	15	7	13	12	2	11	1	8	14	6	16	9	3
527	4	6	15	5	4	10	2	12	13	7	14	8	1	11	3	9	16	6
527	4	7	6	11	7	10	16	1	13	4	9	8	12	5	3	14	2	15
527	4	8	10	7	11	6	4	13	1	16	5	12	8	9	15	2	14	3
528	4	1	3	9	16	6	14	8	1	11	5	15	10	4	12	2	7	13
528	4	2	6	16	9	3	11	1	8	14	4	10	15	5	13	7	2	12
528	4	3	12	5	14	3	2	15	8	9	7	10	1	16	13	4	11	6
528	4	4	3	14	5	12	9	8	15	2	16	1	10	7	6	11	4	13
528	4	5	13	7	2	12	4	10	15	5	11	1	8	14	6	16	9	3
528	4	6	12	2	7	13	5	15	10	4	14	8	1	11	3	9	16	6
528	4	7	6	11	4	13	16	1	10	7	9	8	15	2	3	14	5	12
528	4	8	13	4	11	6	7	10	1	16	2	15	8	9	12	5	14	3
548	4	1	3	12	6	13	14	5	11	4	9	2	16	7	8	15	1	10
548	4	2	13	6	12	3	4	11	5	14	7	16	2	9	10	1	15	8
548	4	3	8	9	14	3	15	2	5	12	1	16	11	6	10	7	4	13
548	4	4	3	14	9	8	12	5	2	15	6	11	16	1	13	4	7	10
548	4	5	10	1	15	8	7	16	2	9	4	11	5	14	13	6	12	3
548	4	6	8	15	1	10	9	2	16	7	14	5	11	4	3	12	6	13
548	4	7	13	4	7	10	6	11	16	1	12	5	2	15	3	14	9	8
548	4	8	10	7	4	13	1	16	11	6	15	2	5	12	8	9	14	3
549	4	1	3	12	13	6	14	5	4	11	2	9	16	7	15	8	1	10
549	4	2	6	13	12	3	11	4	5	14	7	16	9	2	10	1	8	15
549	4	3	15	2	14	3	8	9	5	12	1	16	4	13	10	7	11	6
549	4	4	3	14	2	15	12	5	9	8	13	4	16	1	6	11	7	10
549	4	5	10	1	8	15	7	16	9	2	11	4	5	14	6	13	12	3
549	4	6	15	8	1	10	2	9	16	7	14	5	4	11	3	12	13	6
549	4	7	6	11	7	10	13	4	16	1	12	5	9	8	3	14	2	15
549	4	8	10	7	11	6	1	16	4	13	8	9	5	12	15	2	14	3
550	4	1	3	12	13	6	14	5	4	11	8	15	10	1	9	2	7	16
550	4	2	6	13	12	3	11	4	5	14	1	10	15	8	16	7	2	9
550	4	3	9	8	14	3	2	15	5	12	7	10	4	13	16	1	11	6
550	4	4	3	14	8	9	12	5	15	2	13	4	10	7	6	11	1	16
550	4	5	16	7	2	9	1	10	15	8	11	4	5	14	6	13	12	3
550	4	6	9	2	7	16	8	15	10	1	14	5	4	11	3	12	13	6
550	4	7	6	11	1	16	13	4	10	7	12	5	15	2	3	14	8	9
550	4	8	16	1	11	6	7	10	4	13	2	15	5	12	9	8	14	3
566	4	2	3	14	5	12	15	2	9	8	10	7	16	1	6	11	4	13
566	4	2	12	5	14	3	8	9	2	15	1	16	7	10	13	4	11	6
566	4	3	6	10	15	3	11	7	2	14	4	16	9	5	13	1	8	12
566	4	4	3	15	10	6	14	2	7	11	5	9	16	4	12	8	1	13
566	4	5	13	4	11	6	1	16	7	10	8	9	2	15	12	5	14	3
566	4	6	6	11	4	13	10	7	16	1	15	2	9	8	3	14	5	12
566	4	7	12	8	1	13	5	9	16	4	14	2	7	11	3	15	10	6
566	4	8	13	1	8	12	4	16	9	5	11	7	2	14	6	10	15	3
569	4	2	3	14	8	9	15	2	12	5	10	7	13	4	6	11	1	16
569	4	2	9	8	14	3	5	12	2	15	4	13	7	10	16	1	11	6
569	4	3	6	10	15	3	11	7	2	14	1	13	12	8	16	4	5	9
569	4	4	3	15	10	6	14	2	7	11	8	12	13	1	9	5	4	16
569	4	5	16	1	11	6	4	13	7	10	5	12	2	15	9	8	14	3
569	4	6	6	11	1	16	10	7	13	4	15	2	12	5	3	14	8	9
569	4	7	9	5	4	16	8	12	13	1	14	2	7	11	3	15	10	6
569	4	8	16	4	5	9	1	13	12	8	11	7	2	14	6	10	15	3
570	4	2	3	14	9	8	15	2	5	12	6	11	16	1	10	7	4	13
570	4	2	8	9	14	3	12	5	2	15	1	16	11	6	13	4	7	10
570	4	3	10	6	15	3	7	11	2	14	4	16	5	9	13	1	12	8
570	4	4	3	15	6	10	14	2	11	7	9	5	16	4	8	12	1	13
570	4	5	13	4	7	10	1	16	11	6	12	5	2	15	8	9	14	3
570	4	6	10	7	4	13	6	11	16	1	15	2	5	12	3	14	9	8
570	4	7	8	12	1	13	9	5	16	4	14	2	11	7	3	15	6	10
570	4	8	13	1	12	8	4	16	5	9	7	11	2	14	10	6	15	3
572	4	2	3	14	12	5	15	2	8	9	6	11	13	4	10	7	1	16
572	4	2	5	12	14	3	9	8	2	15	4	13	11	6	16	1	7	10
572	4	3	10	6	15	3	7	11	2	14	1	13	8	12	16	4	9	5
572	4	4	3	15	6	10	14	2	11	7	12	8	13	1	5	9	4	16
572	4	5	16	1	7	10	4	13	11	6	9	8	2	15	5	12	14	3
572	4	6	10	7	1	16	6	11	13	4	15	2	8	9	3	14	12	5
572	4	7	5	9	4	16	12	8	13	1	14	2	11	7	3	15	6	10
572	4	8	16	4	9	5	1	13	8	12	7	11	2	14	10	6	15	3
581	4	1	4	1	14	15	13	16	3	2	7	6	9	12	10	11	8	5
581	4	2	15	14	1	4	2	3	16	13	12	9	6	7	5	8	11	10
581	4	3	10	7	13	4	11	6	16	1	8	9	3	14	5	12	2	15
581	4	4	4	13	7	10	1	16	6	11	14	3	9	8	15	2	12	5
581	4	5	5	8	11	10	12	9	6	7	2	3	16	13	15	14	1	4
581	4	6	10	11	8	5	7	6	9	12	13	16	3	2	4	1	14	15
581	4	7	15	2	12	5	14	3	9	8	1	16	6	11	4	13	7	10
581	4	8	5	12	2	15	8	9	3	14	11	6	16	1	10	7	13	4
582	4	1	4	1	14	15	13	16	3	2	11	10	5	8	6	7	12	9
582	4	2	15	14	1	4	2	3	16	13	8	5	10	11	9	12	7	6
582	4	3	6	11	13	4	7	10	16	1	12	5	3	14	9	8	2	15
582	4	4	4	13	11	6	1	16	10	7	14	3	5	12	15	2	8	9
582	4	5	9	12	7	6	8	5	10	11	2	3	16	13	15	14	1	4
582	4	6	6	7	12	9	11	10	5	8	13	16	3	2	4	1	14	15
582	4	7	15	2	8	9	14	3	5	12	1	16	10	7	4	13	11	6
582	4	8	9	8	2	15	12	5	3	14	7	10	16	1	6	11	13	4
589	4	1	4	1	15	14	13	16	2	3	6	7	9	12	11	10	8	5
589	4	2	14	15	1	4	3	2	16	13	12	9	7	6	5	8	10	11
589	4	3	11	6	13	4	10	7	16	1	8	9	2	15	5	12	3	14
589	4	4	4	13	6	11	1	16	7	10	15	2	9	8	14	3	12	5
589	4	5	5	8	10	11	12	9	7	6	3	2	16	13	14	15	1	4
589	4	6	11	10	8	5	6	7	9	12	13	16	2	3	4	1	15	14
589	4	7	14	3	12	5	15	2	9	8	1	16	7	10	4	13	6	11
589	4	8	5	12	3	14	8	9	2	15	10	7	16	1	11	6	13	4
590	4	1	4	1	15	14	13	16	2	3	10	11	5	8	7	6	12	9
590	4	2	14	15	1	4	3	2	16	13	8	5	11	10	9	12	6	7
590	4	3	7	10	13	4	6	11	16	1	12	5	2	15	9	8	3	14
590	4	4	4	13	10	7	1	16	11	6	15	2	5	12	14	3	8	9
590	4	5	9	12	6	7	8	5	11	10	3	2	16	13	14	15	1	4
590	4	6	7	6	12	9	10	11	5	8	13	16	2	3	4	1	15	14
590	4	7	14	3	8	9	15	2	5	12	1	16	11	6	4	13	10	7
590	4	8	9	8	3	14	12	5	2	15	6	11	16	1	7	10	13	4
649	4	1	4	6	9	15	13	11	8	2	7	1	14	12	10	16	3	5
649	4	2	15	9	6	4	2	8	11	13	12	14	1	7	5	3	16	10
649	4	3	10	7	13	4	16	1	11	6	3	14	8	9	5	12	2	15
649	4	4	4	13	7	10	6	11	1	16	9	8	14	3	15	2	12	5
649	4	5	5	3	16	10	12	14	1	7	2	8	11	13	15	9	6	4
649	4	6	10	16	3	5	7	1	14	12	13	11	8	2	4	6	9	15
649	4	7	15	2	12	5	9	8	14	3	6	11	1	16	4	13	7	10
649	4	8	5	12	2	15	3	14	8	9	16	1	11	6	10	7	13	4
663	4	1	4	6	15	9	13	11	2	8	1	7	14	12	16	10	3	5
663	4	2	9	15	6	4	8	2	11	13	12	14	7	1	5	3	10	16
663	4	3	16	1	13	4	10	7	11	6	3	14	2	15	5	12	8	9
663	4	4	4	13	1	16	6	11	7	10	15	2	14	3	9	8	12	5
663	4	5	5	3	10	16	12	14	7	1	8	2	11	13	9	15	6	4
663	4	6	16	10	3	5	1	7	14	12	13	11	2	8	4	6	15	9
663	4	7	9	8	12	5	15	2	14	3	6	11	7	10	4	13	1	16
663	4	8	5	12	8	9	3	14	2	15	10	7	11	6	16	1	13	4
664	4	1	4	6	15	9	13	11	2	8	10	16	5	3	7	1	12	14
664	4	2	9	15	6	4	8	2	11	13	3	5	16	10	14	12	1	7
664	4	3	7	10	13	4	1	16	11	6	12	5	2	15	14	3	8	9
664	4	4	4	13	10	7	6	11	16	1	15	2	5	12	9	8	3	14
664	4	5	14	12	1	7	3	5	16	10	8	2	11	13	9	15	6	4
664	4	6	7	1	12	14	10	16	5	3	13	11	2	8	4	6	15	9
664	4	7	9	8	3	14	15	2	5	12	6	11	16	1	4	13	10	7
664	4	8	14	3	8	9	12	5	2	15	1	16	11	6	7	10	13	4
669	4	1	4	7	9	14	13	10	8	3	6	1	15	12	11	16	2	5
669	4	2	14	9	7	4	3	8	10	13	12	15	1	6	5	2	16	11
669	4	3	11	6	13	4	16	1	10	7	2	15	8	9	5	12	3	14
669	4	4	4	13	6	11	7	10	1	16	9	8	15	2	14	3	12	5
669	4	5	5	2	16	11	12	15	1	6	3	8	10	13	14	9	7	4
669	4	6	11	16	2	5	6	1	15	12	13	10	8	3	4	7	9	14
669	4	7	14	3	12	5	9	8	15	2	7	10	1	16	4	13	6	11
669	4	8	5	12	3	14	2	15	8	9	16	1	10	7	11	6	13	4
681	4	1	4	7	14	9	13	10	3	8	1	6	15	12	16	11	2	5
681	4	2	9	14	7	4	8	3	10	13	12	15	6	1	5	2	11	16
681	4	3	16	1	13	4	11	6	10	7	2	15	3	14	5	12	8	9
681	4	4	4	13	1	16	7	10	6	11	14	3	15	2	9	8	12	5
681	4	5	5	2	11	16	12	15	6	1	8	3	10	13	9	14	7	4
681	4	6	16	11	2	5	1	6	15	12	13	10	3	8	4	7	14	9
681	4	7	9	8	12	5	14	3	15	2	7	10	6	11	4	13	1	16
681	4	8	5	12	8	9	2	15	3	14	11	6	10	7	16	1	13	4
682	4	1	4	7	14	9	13	10	3	8	11	16	5	2	6	1	12	15
682	4	2	9	14	7	4	8	3	10	13	2	5	16	11	15	12	1	6
682	4	3	6	11	13	4	1	16	10	7	12	5	3	14	15	2	8	9
682	4	4	4	13	11	6	7	10	16	1	14	3	5	12	9	8	2	15
682	4	5	15	12	1	6	2	5	16	11	8	3	10	13	9	14	7	4
682	4	6	6	1	12	15	11	16	5	2	13	10	3	8	4	7	14	9
682	4	7	9	8	2	15	14	3	5	12	7	10	16	1	4	13	11	6
682	4	8	15	2	8	9	12	5	3	14	1	16	10	7	6	11	13	4
705	4	1	4	10	5	15	13	7	12	2	11	1	14	8	6	16	3	9
705	4	2	15	5	10	4	2	12	7	13	8	14	1	11	9	3	16	6
705	4	3	6	11	13	4	16	1	7	10	3	14	12	5	9	8	2	15
705	4	4	4	13	11	6	10	7	1	16	5	12	14	3	15	2	8	9
705	4	5	9	3	16	6	8	14	1	11	2	12	7	13	15	5	10	4
705	4	6	6	16	3	9	11	1	14	8	13	7	12	2	4	10	5	15
705	4	7	15	2	8	9	5	12	14	3	10	7	1	16	4	13	11	6
705	4	8	9	8	2	15	3	14	12	5	16	1	7	10	6	11	13	4
712	4	1	4	10	15	5	13	7	2	12	1	11	14	8	16	6	3	9
712	4	2	5	15	10	4	12	2	7	13	8	14	11	1	9	3	6	16
712	4	3	16	1	13	4	6	11	7	10	3	14	2	15	9	8	12	5
712	4	4	4	13	1	16	10	7	11	6	15	2	14	3	5	12	8	9
712	4	5	9	3	6	16	8	14	11	1	12	2	7	13	5	15	10	4
712	4	6	16	6	3	9	1	11	14	8	13	7	2	12	4	10	15	5
712	4	7	5	12	8	9	15	2	14	3	10	7	11	6	4	13	1	16
712	4	8	9	8	12	5	3	14	2	15	6	11	7	10	16	1	13	4
713	4	1	4	10	15	5	13	7	2	12	6	16	9	3	11	1	8	14
713	4	2	5	15	10	4	12	2	7	13	3	9	16	6	14	8	1	11
713	4	3	11	6	13	4	1	16	7	10	8	9	2	15	14	3	12	5
713	4	4	4	13	6	11	10	7	16	1	15	2	9	8	5	12	3	14
713	4	5	14	8	1	11	3	9	16	6	12	2	7	13	5	15	10	4
713	4	6	11	1	8	14	6	16	9	3	13	7	2	12	4	10	15	5
713	4	7	5	12	3	14	15	2	9	8	10	7	16	1	4	13	6	11
713	4	8	14	3	12	5	8	9	2	15	1	16	7	10	11	6	13	4
715	4	1	4	11	5	14	13	6	12	3	10	1	15	8	7	16	2	9
715	4	2	14	5	11	4	3	12	6	13	8	15	1	10	9	2	16	7
715	4	3	7	10	13	4	16	1	6	11	2	15	12	5	9	8	3	14
715	4	4	4	13	10	7	11	6	1	16	5	12	15	2	14	3	8	9
715	4	5	9	2	16	7	8	15	1	10	3	12	6	13	14	5	11	4
715	4	6	7	16	2	9	10	1	15	8	13	6	12	3	4	11	5	14
715	4	7	14	3	8	9	5	12	15	2	11	6	1	16	4	13	10	7
715	4	8	9	8	3	14	2	15	12	5	16	1	6	11	7	10	13	4
722	4	1	4	11	14	5	13	6	3	12	1	10	15	8	16	7	2	9
722	4	2	5	14	11	4	12	3	6	13	8	15	10	1	9	2	7	16
722	4	3	16	1	13	4	7	10	6	11	2	15	3	14	9	8	12	5
722	4	4	4	13	1	16	11	6	10	7	14	3	15	2	5	12	8	9
722	4	5	9	2	7	16	8	15	10	1	12	3	6	13	5	14	11	4
722	4	6	16	7	2	9	1	10	15	8	13	6	3	12	4	11	14	5
722	4	7	5	12	8	9	14	3	15	2	11	6	10	7	4	13	1	16
722	4	8	9	8	12	5	2	15	3	14	7	10	6	11	16	1	13	4
723	4	1	4	11	14	5	13	6	3	12	7	16	9	2	10	1	8	15
723	4	2	5	14	11	4	12	3	6	13	2	9	16	7	15	8	1	10
723	4	3	10	7	13	4	1	16	6	11	8	9	3	14	15	2	12	5
723	4	4	4	13	7	10	11	6	16	1	14	3	9	8	5	12	2	15
723	4	5	15	8	1	10	2	9	16	7	12	3	6	13	5	14	11	4
723	4	6	10	1	8	15	7	16	9	2	13	6	3	12	4	11	14	5
723	4	7	5	12	2	15	14	3	9	8	11	6	16	1	4	13	7	10
723	4	8	15	2	12	5	8	9	3	14	1	16	6	11	10	7	13	4
730	4	2	4	13	6	11	16	1	10	7	9	8	15	2	5	12	3	14
730	4	2	11	6	13	4	7	10	1	16	2	15	8	9	14	3	12	5
730	4	3	5	9	16	4	12	8	1	13	3	15	10	6	14	2	7	11
730	4	4	4	16	9	5	13	1	8	12	6	10	15	3	11	7	2	14
730	4	5	14	3	12	5	2	15	8	9	7	10	1	16	11	6	13	4
730	4	6	5	12	3	14	9	8	15	2	16	1	10	7	4	13	6	11
730	4	7	11	7	2	14	6	10	15	3	13	1	8	12	4	16	9	5
730	4	8	14	2	7	11	3	15	10	6	12	8	1	13	5	9	16	4
731	4	2	4	13	7	10	16	1	11	6	9	8	14	3	5	12	2	15
731	4	2	10	7	13	4	6	11	1	16	3	14	8	9	15	2	12	5
731	4	3	5	9	16	4	12	8	1	13	2	14	11	7	15	3	6	10
731	4	4	4	16	9	5	13	1	8	12	7	11	14	2	10	6	3	15
731	4	5	15	2	12	5	3	14	8	9	6	11	1	16	10	7	13	4
731	4	6	5	12	2	15	9	8	14	3	16	1	11	6	4	13	7	10
731	4	7	10	6	3	15	7	11	14	2	13	1	8	12	4	16	9	5
731	4	8	15	3	6	10	2	14	11	7	12	8	1	13	5	9	16	4
734	4	2	4	13	10	7	16	1	6	11	5	12	15	2	9	8	3	14
734	4	2	7	10	13	4	11	6	1	16	2	15	12	5	14	3	8	9
734	4	3	9	5	16	4	8	12	1	13	3	15	6	10	14	2	11	7
734	4	4	4	16	5	9	13	1	12	8	10	6	15	3	7	11	2	14
734	4	5	14	3	8	9	2	15	12	5	11	6	1	16	7	10	13	4
734	4	6	9	8	3	14	5	12	15	2	16	1	6	11	4	13	10	7
734	4	7	7	11	2	14	10	6	15	3	13	1	12	8	4	16	5	9
734	4	8	14	2	11	7	3	15	6	10	8	12	1	13	9	5	16	4
735	4	2	4	13	11	6	16	1	7	10	5	12	14	3	9	8	2	15
735	4	2	6	11	13	4	10	7	1	16	3	14	12	5	15	2	8	9
735	4	3	9	5	16	4	8	12	1	13	2	14	7	11	15	3	10	6
735	4	4	4	16	5	9	13	1	12	8	11	7	14	2	6	10	3	15
735	4	5	15	2	8	9	3	14	12	5	10	7	1	16	6	11	13	4
735	4	6	9	8	2	15	5	12	14	3	16	1	7	10	4	13	11	6
735	4	7	6	10	3	15	11	7	14	2	13	1	12	8	4	16	5	9
735	4	8	15	3	10	6	2	14	7	11	8	12	1	13	9	5	16	4
766	4	1	5	2	16	11	12	15	1	6	9	14	4	7	8	3	13	10
766	4	2	11	16	2	5	6	1	15	12	7	4	14	9	10	13	3	8
766	4	3	8	9	12	5	3	14	15	2	13	4	1	16	10	7	6	11
766	4	4	5	12	9	8	2	15	14	3	16	1	4	13	11	6	7	10
766	4	5	10	13	3	8	7	4	14	9	6	1	15	12	11	16	2	5
766	4	6	8	3	13	10	9	14	4	7	12	15	1	6	5	2	16	11
766	4	7	11	6	7	10	16	1	4	13	2	15	14	3	5	12	9	8
766	4	8	10	7	6	11	13	4	1	16	3	14	15	2	8	9	12	5
778	4	1	5	3	16	10	12	14	1	7	9	15	4	6	8	2	13	11
778	4	2	10	16	3	5	7	1	14	12	6	4	15	9	11	13	2	8
778	4	3	8	9	12	5	2	15	14	3	13	4	1	16	11	6	7	10
778	4	4	5	12	9	8	3	14	15	2	16	1	4	13	10	7	6	11
778	4	5	11	13	2	8	6	4	15	9	7	1	14	12	10	16	3	5
778	4	6	8	2	13	11	9	15	4	6	12	14	1	7	5	3	16	10
778	4	7	10	7	6	11	16	1	4	13	3	14	15	2	5	12	9	8
778	4	8	11	6	7	10	13	4	1	16	2	15	14	3	8	9	12	5
809	4	2	5	12	9	8	14	3	2	15	4	13	16	1	11	6	7	10
809	4	2	8	9	12	5	15	2	3	14	1	16	13	4	10	7	6	11
809	4	3	11	4	14	5	6	13	3	12	7	16	2	9	10	1	15	8
809	4	4	5	14	4	11	12	3	13	6	9	2	16	7	8	15	1	10
809	4	5	10	7	6	11	1	16	13	4	15	2	3	14	8	9	12	5
809	4	6	11	6	7	10	4	13	16	1	14	3	2	15	5	12	9	8
809	4	7	8	15	1	10	9	2	16	7	12	3	13	6	5	14	4	11
809	4	8	10	1	15	8	7	16	2	9	6	13	3	12	11	4	14	5
810	4	2	5	12	9	8	15	2	3	14	4	13	16	1	10	7	6	11
810	4	2	8	9	12	5	14	3	2	15	1	16	13	4	11	6	7	10
810	4	3	10	4	15	5	7	13	2	12	6	16	3	9	11	1	14	8
810	4	4	5	15	4	10	12	2	13	7	9	3	16	6	8	14	1	11
810	4	5	11	6	7	10	1	16	13	4	14	3	2	15	8	9	12	5
810	4	6	10	7	6	11	4	13	16	1	15	2	3	14	5	12	9	8
810	4	7	8	14	1	11	9	3	16	6	12	2	13	7	5	15	4	10
810	4	8	11	1	14	8	6	16	3	9	7	13	2	12	10	4	15	5
817	4	1	6	1	15	12	11	16	2	5	10	13	3	8	7	4	14	9
817	4	2	12	15	1	6	5	2	16	11	8	3	13	10	9	14	4	7
817	4	3	7	10	11	6	4	13	16	1	14	3	2	15	9	8	5	12
817	4	4	6	11	10	7	1	16	13	4	15	2	3	14	12	5	8	9
817	4	5	9	14	4	7	8	3	13	10	5	2	16	11	12	15	1	6
817	4	6	7	4	14	9	10	13	3	8	11	16	2	5	6	1	15	12
817	4	7	12	5	8	9	15	2	3	14	1	16	13	4	6	11	10	7
817	4	8	9	8	5	12	14	3	2	15	4	13	16	1	7	10	11	6
843	4	1	6	4	15	9	11	13	2	8	10	16	3	5	7	1	14	12
843	4	2	9	15	4	6	8	2	13	11	5	3	16	10	12	14	1	7
843	4	3	7	10	11	6	1	16	13	4	14	3	2	15	12	5	8	9
843	4	4	6	11	10	7	4	13	16	1	15	2	3	14	9	8	5	12
843	4	5	12	14	1	7	5	3	16	10	8	2	13	11	9	15	4	6
843	4	6	7	1	14	12	10	16	3	5	11	13	2	8	6	4	15	9
843	4	7	9	8	5	12	15	2	3	14	4	13	16	1	6	11	10	7
843	4	8	12	5	8	9	14	3	2	15	1	16	13	4	7	10	11	6
854	4	2	6	11	10	7	13	4	1	16	3	14	15	2	12	5	8	9
854	4	2	7	10	11	6	16	1	4	13	2	15	14	3	9	8	5	12
854	4	3	12	3	13	6	5	14	4	11	8	15	1	10	9	2	16	7
854	4	4	6	13	3	12	11	4	14	5	10	1	15	8	7	16	2	9
854	4	5	9	8	5	12	2	15	14	3	16	1	4	13	7	10	11	6
854	4	6	12	5	8	9	3	14	15	2	13	4	1	16	6	11	10	7
854	4	7	7	16	2	9	10	1	15	8	11	4	14	5	6	13	3	12
854	4	8	9	2	16	7	8	15	1	10	5	14	4	11	12	3	13	6
855	4	2	6	11	10	7	16	1	4	13	3	14	15	2	9	8	5	12
855	4	2	7	10	11	6	13	4	1	16	2	15	14	3	12	5	8	9
855	4	3	9	3	16	6	8	14	1	11	5	15	4	10	12	2	13	7
855	4	4	6	16	3	9	11	1	14	8	10	4	15	5	7	13	2	12
855	4	5	12	5	8	9	2	15	14	3	13	4	1	16	7	10	11	6
855	4	6	9	8	5	12	3	14	15	2	16	1	4	13	6	11	10	7
855	4	7	7	13	2	12	10	4	15	5	11	1	14	8	6	16	3	9
855	4	8	12	2	13	7	5	15	4	10	8	14	1	11	9	3	16	6
32	5	2	1	4	16	13	14	15	3	2	7	6	10	11	12	9	5	8
32	5	2	13	16	4	1	2	3	15	14	11	10	6	7	8	5	9	12
32	5	3	12	7	14	1	9	6	15	4	5	10	3	16	8	11	2	13
32	5	4	1	14	7	12	4	15	6	9	16	3	10	5	13	2	11	8
32	5	5	8	5	9	12	11	10	6	7	2	3	15	14	13	16	4	1
32	5	6	12	9	5	8	7	6	10	11	14	15	3	2	1	4	16	13
32	5	7	13	2	11	8	16	3	10	5	4	15	6	9	1	14	7	12
32	5	8	8	11	2	13	5	10	3	16	9	6	15	4	12	7	14	1
33	5	2	1	4	16	13	14	15	3	2	11	10	6	7	8	5	9	12
33	5	2	13	16	4	1	2	3	15	14	7	6	10	11	12	9	5	8
33	5	3	8	11	14	1	5	10	15	4	9	6	3	16	12	7	2	13
33	5	4	1	14	11	8	4	15	10	5	16	3	6	9	13	2	7	12
33	5	5	12	9	5	8	7	6	10	11	2	3	15	14	13	16	4	1
33	5	6	8	5	9	12	11	10	6	7	14	15	3	2	1	4	16	13
33	5	7	13	2	7	12	16	3	6	9	4	15	10	5	1	14	11	8
33	5	8	12	7	2	13	9	6	3	16	5	10	15	4	8	11	14	1
34	5	2	1	4	16	13	15	14	2	3	6	7	11	10	12	9	5	8
34	5	2	13	16	4	1	3	2	14	15	10	11	7	6	8	5	9	12
34	5	3	12	6	15	1	9	7	14	4	5	11	2	16	8	10	3	13
34	5	4	1	15	6	12	4	14	7	9	16	2	11	5	13	3	10	8
34	5	5	8	5	9	12	10	11	7	6	3	2	14	15	13	16	4	1
34	5	6	12	9	5	8	6	7	11	10	15	14	2	3	1	4	16	13
34	5	7	13	3	10	8	16	2	11	5	4	14	7	9	1	15	6	12
34	5	8	8	10	3	13	5	11	2	16	9	7	14	4	12	6	15	1
35	5	2	1	4	16	13	15	14	2	3	10	11	7	6	8	5	9	12
35	5	2	13	16	4	1	3	2	14	15	6	7	11	10	12	9	5	8
35	5	3	8	10	15	1	5	11	14	4	9	7	2	16	12	6	3	13
35	5	4	1	15	10	8	4	14	11	5	16	2	7	9	13	3	6	12
35	5	5	12	9	5	8	6	7	11	10	3	2	14	15	13	16	4	1
35	5	6	8	5	9	12	10	11	7	6	15	14	2	3	1	4	16	13
35	5	7	13	3	6	12	16	2	7	9	4	14	11	5	1	15	10	8
35	5	8	12	6	3	13	9	7	2	16	5	11	14	4	8	10	15	1
66	5	2	1	6	16	11	12	15	5	2	7	4	10	13	14	9	3	8
66	5	2	11	16	6	1	2	5	15	12	13	10	4	7	8	3	9	14
66	5	3	14	7	12	1	9	4	15	6	3	10	5	16	8	13	2	11
66	5	4	1	12	7	14	6	15	4	9	16	5	10	3	11	2	13	8
66	5	5	8	3	9	14	13	10	4	7	2	5	15	12	11	16	6	1
66	5	6	14	9	3	8	7	4	10	13	12	15	5	2	1	6	16	11
66	5	7	11	2	13	8	16	5	10	3	6	15	4	9	1	12	7	14
66	5	8	8	13	2	11	3	10	5	16	9	4	15	6	14	7	12	1
67	5	2	1	6	16	11	12	15	5	2	13	10	4	7	8	3	9	14
67	5	2	11	16	6	1	2	5	15	12	7	4	10	13	14	9	3	8
67	5	3	8	13	12	1	3	10	15	6	9	4	5	16	14	7	2	11
67	5	4	1	12	13	8	6	15	10	3	16	5	4	9	11	2	7	14
67	5	5	14	9	3	8	7	4	10	13	2	5	15	12	11	16	6	1
67	5	6	8	3	9	14	13	10	4	7	12	15	5	2	1	6	16	11
67	5	7	11	2	7	14	16	5	4	9	6	15	10	3	1	12	13	8
67	5	8	14	7	2	11	9	4	5	16	3	10	15	6	8	13	12	1
68	5	2	1	6	16	11	15	12	2	5	4	7	13	10	14	9	3	8
68	5	2	11	16	6	1	5	2	12	15	10	13	7	4	8	3	9	14
68	5	3	14	4	15	1	9	7	12	6	3	13	2	16	8	10	5	11
68	5	4	1	15	4	14	6	12	7	9	16	2	13	3	11	5	10	8
68	5	5	8	3	9	14	10	13	7	4	5	2	12	15	11	16	6	1
68	5	6	14	9	3	8	4	7	13	10	15	12	2	5	1	6	16	11
68	5	7	11	5	10	8	16	2	13	3	6	12	7	9	1	15	4	14
68	5	8	8	10	5	11	3	13	2	16	9	7	12	6	14	4	15	1
69	5	2	1	6	16	11	15	12	2	5	10	13	7	4	8	3	9	14
69	5	2	11	16	6	1	5	2	12	15	4	7	13	10	14	9	3	8
69	5	3	8	10	15	1	3	13	12	6	9	7	2	16	14	4	5	11
69	5	4	1	15	10	8	6	12	13	3	16	2	7	9	11	5	4	14
69	5	5	14	9	3	8	4	7	13	10	5	2	12	15	11	16	6	1
69	5	6	8	3	9	14	10	13	7	4	15	12	2	5	1	6	16	11
69	5	7	11	5	4	14	16	2	7	9	6	12	13	3	1	15	10	8
69	5	8	14	4	5	11	9	7	2	16	3	13	12	6	8	10	15	1
95	5	2	1	7	16	10	12	14	5	3	6	4	11	13	15	9	2	8
95	5	2	10	16	7	1	3	5	14	12	13	11	4	6	8	2	9	15
95	5	3	15	6	12	1	9	4	14	7	2	11	5	16	8	13	3	10
95	5	4	1	12	6	15	7	14	4	9	16	5	11	2	10	3	13	8
95	5	5	8	2	9	15	13	11	4	6	3	5	14	12	10	16	7	1
95	5	6	15	9	2	8	6	4	11	13	12	14	5	3	1	7	16	10
95	5	7	10	3	13	8	16	5	11	2	7	14	4	9	1	12	6	15
95	5	8	8	13	3	10	2	11	5	16	9	4	14	7	15	6	12	1
96	5	2	1	7	16	10	12	14	5	3	13	11	4	6	8	2	9	15
96	5	2	10	16	7	1	3	5	14	12	6	4	11	13	15	9	2	8
96	5	3	8	13	12	1	2	11	14	7	9	4	5	16	15	6	3	10
96	5	4	1	12	13	8	7	14	11	2	16	5	4	9	10	3	6	15
96	5	5	15	9	2	8	6	4	11	13	3	5	14	12	10	16	7	1
96	5	6	8	2	9	15	13	11	4	6	12	14	5	3	1	7	16	10
96	5	7	10	3	6	15	16	5	4	9	7	14	11	2	1	12	13	8
96	5	8	15	6	3	10	9	4	5	16	2	11	14	7	8	13	12	1
97	5	2	1	7	16	10	14	12	3	5	4	6	13	11	15	9	2	8
97	5	2	10	16	7	1	5	3	12	14	11	13	6	4	8	2	9	15
97	5	3	15	4	14	1	9	6	12	7	2	13	3	16	8	11	5	10
97	5	4	1	14	4	15	7	12	6	9	16	3	13	2	10	5	11	8
97	5	5	8	2	9	15	11	13	6	4	5	3	12	14	10	16	7	1
97	5	6	15	9	2	8	4	6	13	11	14	12	3	5	1	7	16	10
97	5	7	10	5	11	8	16	3	13	2	7	12	6	9	1	14	4	15
97	5	8	8	11	5	10	2	13	3	16	9	6	12	7	15	4	14	1
98	5	2	1	7	16	10	14	12	3	5	11	13	6	4	8	2	9	15
98	5	2	10	16	7	1	5	3	12	14	4	6	13	11	15	9	2	8
98	5	3	8	11	14	1	2	13	12	7	9	6	3	16	15	4	5	10
98	5	4	1	14	11	8	7	12	13	2	16	3	6	9	10	5	4	15
98	5	5	15	9	2	8	4	6	13	11	5	3	12	14	10	16	7	1
98	5	6	8	2	9	15	11	13	6	4	14	12	3	5	1	7	16	10
98	5	7	10	5	4	15	16	3	6	9	7	12	13	2	1	14	11	8
98	5	8	15	4	5	10	9	6	3	16	2	13	12	7	8	11	14	1
101	5	1	1	8	10	15	11	14	4	5	16	9	7	2	6	3	13	12
101	5	2	15	10	8	1	5	4	14	11	2	7	9	16	12	13	3	6
101	5	3	6	16	11	1	3	9	14	8	13	7	4	10	12	2	5	15
101	5	4	1	11	16	6	8	14	9	3	10	4	7	13	15	5	2	12
101	5	5	12	13	3	6	2	7	9	16	5	4	14	11	15	10	8	1
101	5	6	6	3	13	12	16	9	7	2	11	14	4	5	1	8	10	15
101	5	7	15	5	2	12	10	4	7	13	8	14	9	3	1	11	16	6
101	5	8	12	2	5	15	13	7	4	10	3	9	14	8	6	16	11	1
103	5	1	1	8	10	15	13	12	6	3	16	9	7	2	4	5	11	14
103	5	2	15	10	8	1	3	6	12	13	2	7	9	16	14	11	5	4
103	5	3	4	16	13	1	5	9	12	8	11	7	6	10	14	2	3	15
103	5	4	1	13	16	4	8	12	9	5	10	6	7	11	15	3	2	14
103	5	5	14	11	5	4	2	7	9	16	3	6	12	13	15	10	8	1
103	5	6	4	5	11	14	16	9	7	2	13	12	6	3	1	8	10	15
103	5	7	15	3	2	14	10	6	7	11	8	12	9	5	1	13	16	4
103	5	8	14	2	3	15	11	7	6	10	5	9	12	8	4	16	13	1
106	5	1	1	8	11	14	10	15	4	5	16	9	6	3	7	2	13	12
106	5	2	14	11	8	1	5	4	15	10	3	6	9	16	12	13	2	7
106	5	3	7	16	10	1	2	9	15	8	13	6	4	11	12	3	5	14
106	5	4	1	10	16	7	8	15	9	2	11	4	6	13	14	5	3	12
106	5	5	12	13	2	7	3	6	9	16	5	4	15	10	14	11	8	1
106	5	6	7	2	13	12	16	9	6	3	10	15	4	5	1	8	11	14
106	5	7	14	5	3	12	11	4	6	13	8	15	9	2	1	10	16	7
106	5	8	12	3	5	14	13	6	4	11	2	9	15	8	7	16	10	1
108	5	1	1	8	11	14	13	12	7	2	16	9	6	3	4	5	10	15
108	5	2	14	11	8	1	2	7	12	13	3	6	9	16	15	10	5	4
108	5	3	4	16	13	1	5	9	12	8	10	6	7	11	15	3	2	14
108	5	4	1	13	16	4	8	12	9	5	11	7	6	10	14	2	3	15
108	5	5	15	10	5	4	3	6	9	16	2	7	12	13	14	11	8	1
108	5	6	4	5	10	15	16	9	6	3	13	12	7	2	1	8	11	14
108	5	7	14	2	3	15	11	7	6	10	8	12	9	5	1	13	16	4
108	5	8	15	3	2	14	10	6	7	11	5	9	12	8	4	16	13	1
114	5	1	1	8	13	12	10	15	6	3	16	9	4	5	7	2	11	14
114	5	2	12	13	8	1	3	6	15	10	5	4	9	16	14	11	2	7
114	5	3	7	16	10	1	2	9	15	8	11	4	6	13	14	5	3	12
114	5	4	1	10	16	7	8	15	9	2	13	6	4	11	12	3	5	14
114	5	5	14	11	2	7	5	4	9	16	3	6	15	10	12	13	8	1
114	5	6	7	2	11	14	16	9	4	5	10	15	6	3	1	8	13	12
114	5	7	12	3	5	14	13	6	4	11	8	15	9	2	1	10	16	7
114	5	8	14	5	3	12	11	4	6	13	2	9	15	8	7	16	10	1
115	5	1	1	8	13	12	11	14	7	2	16	9	4	5	6	3	10	15
115	5	2	12	13	8	1	2	7	14	11	5	4	9	16	15	10	3	6
115	5	3	6	16	11	1	3	9	14	8	10	4	7	13	15	5	2	12
115	5	4	1	11	16	6	8	14	9	3	13	7	4	10	12	2	5	15
115	5	5	15	10	3	6	5	4	9	16	2	7	14	11	12	13	8	1
115	5	6	6	3	10	15	16	9	4	5	11	14	7	2	1	8	13	12
115	5	7	12	2	5	15	13	7	4	10	8	14	9	3	1	11	16	6
115	5	8	15	5	2	12	10	4	7	13	3	9	14	8	6	16	11	1
148	5	2	1	10	16	7	15	8	2	9	4	11	13	6	14	5	3	12
148	5	2	7	16	10	1	9	2	8	15	6	13	11	4	12	3	5	14
148	5	3	14	4	15	1	5	11	8	10	3	13	2	16	12	6	9	7
148	5	4	1	15	4	14	10	8	11	5	16	2	13	3	7	9	6	12
148	5	5	12	3	5	14	6	13	11	4	9	2	8	15	7	16	10	1
148	5	6	14	5	3	12	4	11	13	6	15	8	2	9	1	10	16	7
148	5	7	7	9	6	12	16	2	13	3	10	8	11	5	1	15	4	14
148	5	8	12	6	9	7	3	13	2	16	5	11	8	10	14	4	15	1
149	5	2	1	10	16	7	15	8	2	9	6	13	11	4	12	3	5	14
149	5	2	7	16	10	1	9	2	8	15	4	11	13	6	14	5	3	12
149	5	3	12	6	15	1	3	13	8	10	5	11	2	16	14	4	9	7
149	5	4	1	15	6	12	10	8	13	3	16	2	11	5	7	9	4	14
149	5	5	14	5	3	12	4	11	13	6	9	2	8	15	7	16	10	1
149	5	6	12	3	5	14	6	13	11	4	15	8	2	9	1	10	16	7
149	5	7	7	9	4	14	16	2	11	5	10	8	13	3	1	15	6	12
149	5	8	14	4	9	7	5	11	2	16	3	13	8	10	12	6	15	1
164	5	2	1	11	16	6	14	8	3	9	4	10	13	7	15	5	2	12
164	5	2	6	16	11	1	9	3	8	14	7	13	10	4	12	2	5	15
164	5	3	15	4	14	1	5	10	8	11	2	13	3	16	12	7	9	6
164	5	4	1	14	4	15	11	8	10	5	16	3	13	2	6	9	7	12
164	5	5	12	2	5	15	7	13	10	4	9	3	8	14	6	16	11	1
164	5	6	15	5	2	12	4	10	13	7	14	8	3	9	1	11	16	6
164	5	7	6	9	7	12	16	3	13	2	11	8	10	5	1	14	4	15
164	5	8	12	7	9	6	2	13	3	16	5	10	8	11	15	4	14	1
165	5	2	1	11	16	6	14	8	3	9	7	13	10	4	12	2	5	15
165	5	2	6	16	11	1	9	3	8	14	4	10	13	7	15	5	2	12
165	5	3	12	7	14	1	2	13	8	11	5	10	3	16	15	4	9	6
165	5	4	1	14	7	12	11	8	13	2	16	3	10	5	6	9	4	15
165	5	5	15	5	2	12	4	10	13	7	9	3	8	14	6	16	11	1
165	5	6	12	2	5	15	7	13	10	4	14	8	3	9	1	11	16	6
165	5	7	6	9	4	15	16	3	10	5	11	8	13	2	1	14	7	12
165	5	8	15	4	9	6	5	10	3	16	2	13	8	11	12	7	14	1
169	5	1	1	12	6	15	13	8	10	3	16	5	11	2	4	9	7	14
169	5	2	15	6	12	1	3	10	8	13	2	11	5	16	14	7	9	4
169	5	3	4	16	13	1	9	5	8	12	7	11	10	6	14	2	3	15
169	5	4	1	13	16	4	12	8	5	9	6	10	11	7	15	3	2	14
169	5	5	14	7	9	4	2	11	5	16	3	10	8	13	15	6	12	1
169	5	6	4	9	7	14	16	5	11	2	13	8	10	3	1	12	6	15
169	5	7	15	3	2	14	6	10	11	7	12	8	5	9	1	13	16	4
169	5	8	14	2	3	15	7	11	10	6	9	5	8	12	4	16	13	1
173	5	1	1	12	7	14	13	8	11	2	16	5	10	3	4	9	6	15
173	5	2	14	7	12	1	2	11	8	13	3	10	5	16	15	6	9	4
173	5	3	4	16	13	1	9	5	8	12	6	10	11	7	15	3	2	14
173	5	4	1	13	16	4	12	8	5	9	7	11	10	6	14	2	3	15
173	5	5	15	6	9	4	3	10	5	16	2	11	8	13	14	7	12	1
173	5	6	4	9	6	15	16	5	10	3	13	8	11	2	1	12	7	14
173	5	7	14	2	3	15	7	11	10	6	12	8	5	9	1	13	16	4
173	5	8	15	3	2	14	6	10	11	7	9	5	8	12	4	16	13	1
228	5	2	2	3	15	14	13	16	4	1	8	5	9	12	11	10	6	7
228	5	2	14	15	3	2	1	4	16	13	12	9	5	8	7	6	10	11
228	5	3	11	8	13	2	10	5	16	3	6	9	4	15	7	12	1	14
228	5	4	2	13	8	11	3	16	5	10	15	4	9	6	14	1	12	7
228	5	5	7	6	10	11	12	9	5	8	1	4	16	13	14	15	3	2
228	5	6	11	10	6	7	8	5	9	12	13	16	4	1	2	3	15	14
228	5	7	14	1	12	7	15	4	9	6	3	16	5	10	2	13	8	11
228	5	8	7	12	1	14	6	9	4	15	10	5	16	3	11	8	13	2
229	5	2	2	3	15	14	13	16	4	1	12	9	5	8	7	6	10	11
229	5	2	14	15	3	2	1	4	16	13	8	5	9	12	11	10	6	7
229	5	3	7	12	13	2	6	9	16	3	10	5	4	15	11	8	1	14
229	5	4	2	13	12	7	3	16	9	6	15	4	5	10	14	1	8	11
229	5	5	11	10	6	7	8	5	9	12	1	4	16	13	14	15	3	2
229	5	6	7	6	10	11	12	9	5	8	13	16	4	1	2	3	15	14
229	5	7	14	1	8	11	15	4	5	10	3	16	9	6	2	13	12	7
229	5	8	11	8	1	14	10	5	4	15	6	9	16	3	7	12	13	2
230	5	2	2	3	15	14	16	13	1	4	5	8	12	9	11	10	6	7
230	5	2	14	15	3	2	4	1	13	16	9	12	8	5	7	6	10	11
230	5	3	11	5	16	2	10	8	13	3	6	12	1	15	7	9	4	14
230	5	4	2	16	5	11	3	13	8	10	15	1	12	6	14	4	9	7
230	5	5	7	6	10	11	9	12	8	5	4	1	13	16	14	15	3	2
230	5	6	11	10	6	7	5	8	12	9	16	13	1	4	2	3	15	14
230	5	7	14	4	9	7	15	1	12	6	3	13	8	10	2	16	5	11
230	5	8	7	9	4	14	6	12	1	15	10	8	13	3	11	5	16	2
231	5	2	2	3	15	14	16	13	1	4	9	12	8	5	7	6	10	11
231	5	2	14	15	3	2	4	1	13	16	5	8	12	9	11	10	6	7
231	5	3	7	9	16	2	6	12	13	3	10	8	1	15	11	5	4	14
231	5	4	2	16	9	7	3	13	12	6	15	1	8	10	14	4	5	11
231	5	5	11	10	6	7	5	8	12	9	4	1	13	16	14	15	3	2
231	5	6	7	6	10	11	9	12	8	5	16	13	1	4	2	3	15	14
231	5	7	14	4	5	11	15	1	8	10	3	13	12	6	2	16	9	7
231	5	8	11	5	4	14	10	8	1	15	6	12	13	3	7	9	16	2
264	5	2	2	5	15	12	11	16	6	1	8	3	9	14	13	10	4	7
264	5	2	12	15	5	2	1	6	16	11	14	9	3	8	7	4	10	13
264	5	3	13	8	11	2	10	3	16	5	4	9	6	15	7	14	1	12
264	5	4	2	11	8	13	5	16	3	10	15	6	9	4	12	1	14	7
264	5	5	7	4	10	13	14	9	3	8	1	6	16	11	12	15	5	2
264	5	6	13	10	4	7	8	3	9	14	11	16	6	1	2	5	15	12
264	5	7	12	1	14	7	15	6	9	4	5	16	3	10	2	11	8	13
264	5	8	7	14	1	12	4	9	6	15	10	3	16	5	13	8	11	2
265	5	2	2	5	15	12	11	16	6	1	14	9	3	8	7	4	10	13
265	5	2	12	15	5	2	1	6	16	11	8	3	9	14	13	10	4	7
265	5	3	7	14	11	2	4	9	16	5	10	3	6	15	13	8	1	12
265	5	4	2	11	14	7	5	16	9	4	15	6	3	10	12	1	8	13
265	5	5	13	10	4	7	8	3	9	14	1	6	16	11	12	15	5	2
265	5	6	7	4	10	13	14	9	3	8	11	16	6	1	2	5	15	12
265	5	7	12	1	8	13	15	6	3	10	5	16	9	4	2	11	14	7
265	5	8	13	8	1	12	10	3	6	15	4	9	16	5	7	14	11	2
266	5	2	2	5	15	12	16	11	1	6	3	8	14	9	13	10	4	7
266	5	2	12	15	5	2	6	1	11	16	9	14	8	3	7	4	10	13
266	5	3	13	3	16	2	10	8	11	5	4	14	1	15	7	9	6	12
266	5	4	2	16	3	13	5	11	8	10	15	1	14	4	12	6	9	7
266	5	5	7	4	10	13	9	14	8	3	6	1	11	16	12	15	5	2
266	5	6	13	10	4	7	3	8	14	9	16	11	1	6	2	5	15	12
266	5	7	12	6	9	7	15	1	14	4	5	11	8	10	2	16	3	13
266	5	8	7	9	6	12	4	14	1	15	10	8	11	5	13	3	16	2
267	5	2	2	5	15	12	16	11	1	6	9	14	8	3	7	4	10	13
267	5	2	12	15	5	2	6	1	11	16	3	8	14	9	13	10	4	7
267	5	3	7	9	16	2	4	14	11	5	10	8	1	15	13	3	6	12
267	5	4	2	16	9	7	5	11	14	4	15	1	8	10	12	6	3	13
267	5	5	13	10	4	7	3	8	14	9	6	1	11	16	12	15	5	2
267	5	6	7	4	10	13	9	14	8	3	16	11	1	6	2	5	15	12
267	5	7	12	6	3	13	15	1	8	10	5	11	14	4	2	16	9	7
267	5	8	13	3	6	12	10	8	1	15	4	14	11	5	7	9	16	2
280	5	1	2	7	9	16	12	13	3	6	15	10	8	1	5	4	14	11
280	5	2	16	9	7	2	6	3	13	12	1	8	10	15	11	14	4	5
280	5	3	5	15	12	2	4	10	13	7	14	8	3	9	11	1	6	16
280	5	4	2	12	15	5	7	13	10	4	9	3	8	14	16	6	1	11
280	5	5	11	14	4	5	1	8	10	15	6	3	13	12	16	9	7	2
280	5	6	5	4	14	11	15	10	8	1	12	13	3	6	2	7	9	16
280	5	7	16	6	1	11	9	3	8	14	7	13	10	4	2	12	15	5
280	5	8	11	1	6	16	14	8	3	9	4	10	13	7	5	15	12	2
282	5	1	2	7	9	16	14	11	5	4	15	10	8	1	3	6	12	13
282	5	2	16	9	7	2	4	5	11	14	1	8	10	15	13	12	6	3
282	5	3	3	15	14	2	6	10	11	7	12	8	5	9	13	1	4	16
282	5	4	2	14	15	3	7	11	10	6	9	5	8	12	16	4	1	13
282	5	5	13	12	6	3	1	8	10	15	4	5	11	14	16	9	7	2
282	5	6	3	6	12	13	15	10	8	1	14	11	5	4	2	7	9	16
282	5	7	16	4	1	13	9	5	8	12	7	11	10	6	2	14	15	3
282	5	8	13	1	4	16	12	8	5	9	6	10	11	7	3	15	14	2
291	5	1	2	7	12	13	9	16	3	6	15	10	5	4	8	1	14	11
291	5	2	13	12	7	2	6	3	16	9	4	5	10	15	11	14	1	8
291	5	3	8	15	9	2	1	10	16	7	14	5	3	12	11	4	6	13
291	5	4	2	9	15	8	7	16	10	1	12	3	5	14	13	6	4	11
291	5	5	11	14	1	8	4	5	10	15	6	3	16	9	13	12	7	2
291	5	6	8	1	14	11	15	10	5	4	9	16	3	6	2	7	12	13
291	5	7	13	6	4	11	12	3	5	14	7	16	10	1	2	9	15	8
291	5	8	11	4	6	13	14	5	3	12	1	10	16	7	8	15	9	2
293	5	1	2	7	12	13	14	11	8	1	15	10	5	4	3	6	9	16
293	5	2	13	12	7	2	1	8	11	14	4	5	10	15	16	9	6	3
293	5	3	3	15	14	2	6	10	11	7	9	5	8	12	16	4	1	13
293	5	4	2	14	15	3	7	11	10	6	12	8	5	9	13	1	4	16
293	5	5	16	9	6	3	4	5	10	15	1	8	11	14	13	12	7	2
293	5	6	3	6	9	16	15	10	5	4	14	11	8	1	2	7	12	13
293	5	7	13	1	4	16	12	8	5	9	7	11	10	6	2	14	15	3
293	5	8	16	4	1	13	9	5	8	12	6	10	11	7	3	15	14	2
301	5	1	2	7	14	11	9	16	5	4	15	10	3	6	8	1	12	13
301	5	2	11	14	7	2	4	5	16	9	6	3	10	15	13	12	1	8
301	5	3	8	15	9	2	1	10	16	7	12	3	5	14	13	6	4	11
301	5	4	2	9	15	8	7	16	10	1	14	5	3	12	11	4	6	13
301	5	5	13	12	1	8	6	3	10	15	4	5	16	9	11	14	7	2
301	5	6	8	1	12	13	15	10	3	6	9	16	5	4	2	7	14	11
301	5	7	11	4	6	13	14	5	3	12	7	16	10	1	2	9	15	8
301	5	8	13	6	4	11	12	3	5	14	1	10	16	7	8	15	9	2
302	5	1	2	7	14	11	12	13	8	1	15	10	3	6	5	4	9	16
302	5	2	11	14	7	2	1	8	13	12	6	3	10	15	16	9	4	5
302	5	3	5	15	12	2	4	10	13	7	9	3	8	14	16	6	1	11
302	5	4	2	12	15	5	7	13	10	4	14	8	3	9	11	1	6	16
302	5	5	16	9	4	5	6	3	10	15	1	8	13	12	11	14	7	2
302	5	6	5	4	9	16	15	10	3	6	12	13	8	1	2	7	14	11
302	5	7	11	1	6	16	14	8	3	9	7	13	10	4	2	12	15	5
302	5	8	16	6	1	11	9	3	8	14	4	10	13	7	5	15	12	2
328	5	2	2	8	15	9	11	13	6	4	5	3	12	14	16	10	1	7
328	5	2	9	15	8	2	4	6	13	11	14	12	3	5	7	1	10	16
328	5	3	16	5	11	2	10	3	13	8	1	12	6	15	7	14	4	9
328	5	4	2	11	5	16	8	13	3	10	15	6	12	1	9	4	14	7
328	5	5	7	1	10	16	14	12	3	5	4	6	13	11	9	15	8	2
328	5	6	16	10	1	7	5	3	12	14	11	13	6	4	2	8	15	9
328	5	7	9	4	14	7	15	6	12	1	8	13	3	10	2	11	5	16
328	5	8	7	14	4	9	1	12	6	15	10	3	13	8	16	5	11	2
329	5	2	2	8	15	9	11	13	6	4	14	12	3	5	7	1	10	16
329	5	2	9	15	8	2	4	6	13	11	5	3	12	14	16	10	1	7
329	5	3	7	14	11	2	1	12	13	8	10	3	6	15	16	5	4	9
329	5	4	2	11	14	7	8	13	12	1	15	6	3	10	9	4	5	16
329	5	5	16	10	1	7	5	3	12	14	4	6	13	11	9	15	8	2
329	5	6	7	1	10	16	14	12	3	5	11	13	6	4	2	8	15	9
329	5	7	9	4	5	16	15	6	3	10	8	13	12	1	2	11	14	7
329	5	8	16	5	4	9	10	3	6	15	1	12	13	8	7	14	11	2
330	5	2	2	8	15	9	13	11	4	6	3	5	14	12	16	10	1	7
330	5	2	9	15	8	2	6	4	11	13	12	14	5	3	7	1	10	16
330	5	3	16	3	13	2	10	5	11	8	1	14	4	15	7	12	6	9
330	5	4	2	13	3	16	8	11	5	10	15	4	14	1	9	6	12	7
330	5	5	7	1	10	16	12	14	5	3	6	4	11	13	9	15	8	2
330	5	6	16	10	1	7	3	5	14	12	13	11	4	6	2	8	15	9
330	5	7	9	6	12	7	15	4	14	1	8	11	5	10	2	13	3	16
330	5	8	7	12	6	9	1	14	4	15	10	5	11	8	16	3	13	2
331	5	2	2	8	15	9	13	11	4	6	12	14	5	3	7	1	10	16
331	5	2	9	15	8	2	6	4	11	13	3	5	14	12	16	10	1	7
331	5	3	7	12	13	2	1	14	11	8	10	5	4	15	16	3	6	9
331	5	4	2	13	12	7	8	11	14	1	15	4	5	10	9	6	3	16
331	5	5	16	10	1	7	3	5	14	12	6	4	11	13	9	15	8	2
331	5	6	7	1	10	16	12	14	5	3	13	11	4	6	2	8	15	9
331	5	7	9	6	3	16	15	4	5	10	8	11	14	1	2	13	12	7
331	5	8	16	3	6	9	10	5	4	15	1	14	11	8	7	12	13	2
344	5	2	2	9	15	8	16	7	1	10	3	12	14	5	13	6	4	11
344	5	2	8	15	9	2	10	1	7	16	5	14	12	3	11	4	6	13
344	5	3	13	3	16	2	6	12	7	9	4	14	1	15	11	5	10	8
344	5	4	2	16	3	13	9	7	12	6	15	1	14	4	8	10	5	11
344	5	5	11	4	6	13	5	14	12	3	10	1	7	16	8	15	9	2
344	5	6	13	6	4	11	3	12	14	5	16	7	1	10	2	9	15	8
344	5	7	8	10	5	11	15	1	14	4	9	7	12	6	2	16	3	13
344	5	8	11	5	10	8	4	14	1	15	6	12	7	9	13	3	16	2
345	5	2	2	9	15	8	16	7	1	10	5	14	12	3	11	4	6	13
345	5	2	8	15	9	2	10	1	7	16	3	12	14	5	13	6	4	11
345	5	3	11	5	16	2	4	14	7	9	6	12	1	15	13	3	10	8
345	5	4	2	16	5	11	9	7	14	4	15	1	12	6	8	10	3	13
345	5	5	13	6	4	11	3	12	14	5	10	1	7	16	8	15	9	2
345	5	6	11	4	6	13	5	14	12	3	16	7	1	10	2	9	15	8
345	5	7	8	10	3	13	15	1	12	6	9	7	14	4	2	16	5	11
345	5	8	13	3	10	8	6	12	1	15	4	14	7	9	11	5	16	2
356	5	1	2	11	5	16	14	7	9	4	15	6	12	1	3	10	8	13
356	5	2	16	5	11	2	4	9	7	14	1	12	6	15	13	8	10	3
356	5	3	3	15	14	2	10	6	7	11	8	12	9	5	13	1	4	16
356	5	4	2	14	15	3	11	7	6	10	5	9	12	8	16	4	1	13
356	5	5	13	8	10	3	1	12	6	15	4	9	7	14	16	5	11	2
356	5	6	3	10	8	13	15	6	12	1	14	7	9	4	2	11	5	16
356	5	7	16	4	1	13	5	9	12	8	11	7	6	10	2	14	15	3
356	5	8	13	1	4	16	8	12	9	5	10	6	7	11	3	15	14	2
362	5	1	2	11	8	13	14	7	12	1	15	6	9	4	3	10	5	16
362	5	2	13	8	11	2	1	12	7	14	4	9	6	15	16	5	10	3
362	5	3	3	15	14	2	10	6	7	11	5	9	12	8	16	4	1	13
362	5	4	2	14	15	3	11	7	6	10	8	12	9	5	13	1	4	16
362	5	5	16	5	10	3	4	9	6	15	1	12	7	14	13	8	11	2
362	5	6	3	10	5	16	15	6	9	4	14	7	12	1	2	11	8	13
362	5	7	13	1	4	16	8	12	9	5	11	7	6	10	2	14	15	3
362	5	8	16	4	1	13	5	9	12	8	10	6	7	11	3	15	14	2
388	5	2	2	12	15	5	13	7	4	10	3	9	14	8	16	6	1	11
388	5	2	5	15	12	2	10	4	7	13	8	14	9	3	11	1	6	16
388	5	3	16	3	13	2	6	9	7	12	1	14	4	15	11	8	10	5
388	5	4	2	13	3	16	12	7	9	6	15	4	14	1	5	10	8	11
388	5	5	11	1	6	16	8	14	9	3	10	4	7	13	5	15	12	2
388	5	6	16	6	1	11	3	9	14	8	13	7	4	10	2	12	15	5
388	5	7	5	10	8	11	15	4	14	1	12	7	9	6	2	13	3	16
388	5	8	11	8	10	5	1	14	4	15	6	9	7	12	16	3	13	2
389	5	2	2	12	15	5	13	7	4	10	8	14	9	3	11	1	6	16
389	5	2	5	15	12	2	10	4	7	13	3	9	14	8	16	6	1	11
389	5	3	11	8	13	2	1	14	7	12	6	9	4	15	16	3	10	5
389	5	4	2	13	8	11	12	7	14	1	15	4	9	6	5	10	3	16
389	5	5	16	6	1	11	3	9	14	8	10	4	7	13	5	15	12	2
389	5	6	11	1	6	16	8	14	9	3	13	7	4	10	2	12	15	5
389	5	7	5	10	3	16	15	4	9	6	12	7	14	1	2	13	8	11
389	5	8	16	3	10	5	6	9	4	15	1	14	7	12	11	8	13	2
423	5	2	3	2	14	15	13	16	4	1	8	5	9	12	10	11	7	6
423	5	2	15	14	2	3	1	4	16	13	12	9	5	8	6	7	11	10
423	5	3	10	8	13	3	11	5	16	2	7	9	4	14	6	12	1	15
423	5	4	3	13	8	10	2	16	5	11	14	4	9	7	15	1	12	6
423	5	5	6	7	11	10	12	9	5	8	1	4	16	13	15	14	2	3
423	5	6	10	11	7	6	8	5	9	12	13	16	4	1	3	2	14	15
423	5	7	15	1	12	6	14	4	9	7	2	16	5	11	3	13	8	10
423	5	8	6	12	1	15	7	9	4	14	11	5	16	2	10	8	13	3
424	5	2	3	2	14	15	13	16	4	1	12	9	5	8	6	7	11	10
424	5	2	15	14	2	3	1	4	16	13	8	5	9	12	10	11	7	6
424	5	3	6	12	13	3	7	9	16	2	11	5	4	14	10	8	1	15
424	5	4	3	13	12	6	2	16	9	7	14	4	5	11	15	1	8	10
424	5	5	10	11	7	6	8	5	9	12	1	4	16	13	15	14	2	3
424	5	6	6	7	11	10	12	9	5	8	13	16	4	1	3	2	14	15
424	5	7	15	1	8	10	14	4	5	11	2	16	9	7	3	13	12	6
424	5	8	10	8	1	15	11	5	4	14	7	9	16	2	6	12	13	3
425	5	2	3	2	14	15	16	13	1	4	5	8	12	9	10	11	7	6
425	5	2	15	14	2	3	4	1	13	16	9	12	8	5	6	7	11	10
425	5	3	10	5	16	3	11	8	13	2	7	12	1	14	6	9	4	15
425	5	4	3	16	5	10	2	13	8	11	14	1	12	7	15	4	9	6
425	5	5	6	7	11	10	9	12	8	5	4	1	13	16	15	14	2	3
425	5	6	10	11	7	6	5	8	12	9	16	13	1	4	3	2	14	15
425	5	7	15	4	9	6	14	1	12	7	2	13	8	11	3	16	5	10
425	5	8	6	9	4	15	7	12	1	14	11	8	13	2	10	5	16	3
426	5	2	3	2	14	15	16	13	1	4	9	12	8	5	6	7	11	10
426	5	2	15	14	2	3	4	1	13	16	5	8	12	9	10	11	7	6
426	5	3	6	9	16	3	7	12	13	2	11	8	1	14	10	5	4	15
426	5	4	3	16	9	6	2	13	12	7	14	1	8	11	15	4	5	10
426	5	5	10	11	7	6	5	8	12	9	4	1	13	16	15	14	2	3
426	5	6	6	7	11	10	9	12	8	5	16	13	1	4	3	2	14	15
426	5	7	15	4	5	10	14	1	8	11	2	13	12	7	3	16	9	6
426	5	8	10	5	4	15	11	8	1	14	7	12	13	2	6	9	16	3
460	5	2	3	5	14	12	10	16	7	1	8	2	9	15	13	11	4	6
460	5	2	12	14	5	3	1	7	16	10	15	9	2	8	6	4	11	13
460	5	3	13	8	10	3	11	2	16	5	4	9	7	14	6	15	1	12
460	5	4	3	10	8	13	5	16	2	11	14	7	9	4	12	1	15	6
460	5	5	6	4	11	13	15	9	2	8	1	7	16	10	12	14	5	3
460	5	6	13	11	4	6	8	2	9	15	10	16	7	1	3	5	14	12
460	5	7	12	1	15	6	14	7	9	4	5	16	2	11	3	10	8	13
460	5	8	6	15	1	12	4	9	7	14	11	2	16	5	13	8	10	3
461	5	2	3	5	14	12	10	16	7	1	15	9	2	8	6	4	11	13
461	5	2	12	14	5	3	1	7	16	10	8	2	9	15	13	11	4	6
461	5	3	6	15	10	3	4	9	16	5	11	2	7	14	13	8	1	12
461	5	4	3	10	15	6	5	16	9	4	14	7	2	11	12	1	8	13
461	5	5	13	11	4	6	8	2	9	15	1	7	16	10	12	14	5	3
461	5	6	6	4	11	13	15	9	2	8	10	16	7	1	3	5	14	12
461	5	7	12	1	8	13	14	7	2	11	5	16	9	4	3	10	15	6
461	5	8	13	8	1	12	11	2	7	14	4	9	16	5	6	15	10	3
462	5	2	3	5	14	12	16	10	1	7	2	8	15	9	13	11	4	6
462	5	2	12	14	5	3	7	1	10	16	9	15	8	2	6	4	11	13
462	5	3	13	2	16	3	11	8	10	5	4	15	1	14	6	9	7	12
462	5	4	3	16	2	13	5	10	8	11	14	1	15	4	12	7	9	6
462	5	5	6	4	11	13	9	15	8	2	7	1	10	16	12	14	5	3
462	5	6	13	11	4	6	2	8	15	9	16	10	1	7	3	5	14	12
462	5	7	12	7	9	6	14	1	15	4	5	10	8	11	3	16	2	13
462	5	8	6	9	7	12	4	15	1	14	11	8	10	5	13	2	16	3
463	5	2	3	5	14	12	16	10	1	7	9	15	8	2	6	4	11	13
463	5	2	12	14	5	3	7	1	10	16	2	8	15	9	13	11	4	6
463	5	3	6	9	16	3	4	15	10	5	11	8	1	14	13	2	7	12
463	5	4	3	16	9	6	5	10	15	4	14	1	8	11	12	7	2	13
463	5	5	13	11	4	6	2	8	15	9	7	1	10	16	12	14	5	3
463	5	6	6	4	11	13	9	15	8	2	16	10	1	7	3	5	14	12
463	5	7	12	7	2	13	14	1	8	11	5	10	15	4	3	16	9	6
463	5	8	13	2	7	12	11	8	1	14	4	15	10	5	6	9	16	3
468	5	1	3	6	9	16	12	13	2	7	14	11	8	1	5	4	15	10
468	5	2	16	9	6	3	7	2	13	12	1	8	11	14	10	15	4	5
468	5	3	5	14	12	3	4	11	13	6	15	8	2	9	10	1	7	16
468	5	4	3	12	14	5	6	13	11	4	9	2	8	15	16	7	1	10
468	5	5	10	15	4	5	1	8	11	14	7	2	13	12	16	9	6	3
468	5	6	5	4	15	10	14	11	8	1	12	13	2	7	3	6	9	16
468	5	7	16	7	1	10	9	2	8	15	6	13	11	4	3	12	14	5
468	5	8	10	1	7	16	15	8	2	9	4	11	13	6	5	14	12	3
471	5	1	3	6	12	13	9	16	2	7	14	11	5	4	8	1	15	10
471	5	2	13	12	6	3	7	2	16	9	4	5	11	14	10	15	1	8
471	5	3	8	14	9	3	1	11	16	6	15	5	2	12	10	4	7	13
471	5	4	3	9	14	8	6	16	11	1	12	2	5	15	13	7	4	10
471	5	5	10	15	1	8	4	5	11	14	7	2	16	9	13	12	6	3
471	5	6	8	1	15	10	14	11	5	4	9	16	2	7	3	6	12	13
471	5	7	13	7	4	10	12	2	5	15	6	16	11	1	3	9	14	8
471	5	8	10	4	7	13	15	5	2	12	1	11	16	6	8	14	9	3
479	5	1	3	6	15	10	9	16	5	4	14	11	2	7	8	1	12	13
479	5	2	10	15	6	3	4	5	16	9	7	2	11	14	13	12	1	8
479	5	3	8	14	9	3	1	11	16	6	12	2	5	15	13	7	4	10
479	5	4	3	9	14	8	6	16	11	1	15	5	2	12	10	4	7	13
479	5	5	13	12	1	8	7	2	11	14	4	5	16	9	10	15	6	3
479	5	6	8	1	12	13	14	11	2	7	9	16	5	4	3	6	15	10
479	5	7	10	4	7	13	15	5	2	12	6	16	11	1	3	9	14	8
479	5	8	13	7	4	10	12	2	5	15	1	11	16	6	8	14	9	3
481	5	1	3	6	15	10	12	13	8	1	14	11	2	7	5	4	9	16
481	5	2	10	15	6	3	1	8	13	12	7	2	11	14	16	9	4	5
481	5	3	5	14	12	3	4	11	13	6	9	2	8	15	16	7	1	10
481	5	4	3	12	14	5	6	13	11	4	15	8	2	9	10	1	7	16
481	5	5	16	9	4	5	7	2	11	14	1	8	13	12	10	15	6	3
481	5	6	5	4	9	16	14	11	2	7	12	13	8	1	3	6	15	10
481	5	7	10	1	7	16	15	8	2	9	6	13	11	4	3	12	14	5
481	5	8	16	7	1	10	9	2	8	15	4	11	13	6	5	14	12	3
511	5	2	3	8	14	9	10	13	7	4	5	2	12	15	16	11	1	6
511	5	2	9	14	8	3	4	7	13	10	15	12	2	5	6	1	11	16
511	5	3	16	5	10	3	11	2	13	8	1	12	7	14	6	15	4	9
511	5	4	3	10	5	16	8	13	2	11	14	7	12	1	9	4	15	6
511	5	5	6	1	11	16	15	12	2	5	4	7	13	10	9	14	8	3
511	5	6	16	11	1	6	5	2	12	15	10	13	7	4	3	8	14	9
511	5	7	9	4	15	6	14	7	12	1	8	13	2	11	3	10	5	16
511	5	8	6	15	4	9	1	12	7	14	11	2	13	8	16	5	10	3
512	5	2	3	8	14	9	10	13	7	4	15	12	2	5	6	1	11	16
512	5	2	9	14	8	3	4	7	13	10	5	2	12	15	16	11	1	6
512	5	3	6	15	10	3	1	12	13	8	11	2	7	14	16	5	4	9
512	5	4	3	10	15	6	8	13	12	1	14	7	2	11	9	4	5	16
512	5	5	16	11	1	6	5	2	12	15	4	7	13	10	9	14	8	3
512	5	6	6	1	11	16	15	12	2	5	10	13	7	4	3	8	14	9
512	5	7	9	4	5	16	14	7	2	11	8	13	12	1	3	10	15	6
512	5	8	16	5	4	9	11	2	7	14	1	12	13	8	6	15	10	3
513	5	2	3	8	14	9	13	10	4	7	2	5	15	12	16	11	1	6
513	5	2	9	14	8	3	7	4	10	13	12	15	5	2	6	1	11	16
513	5	3	16	2	13	3	11	5	10	8	1	15	4	14	6	12	7	9
513	5	4	3	13	2	16	8	10	5	11	14	4	15	1	9	7	12	6
513	5	5	6	1	11	16	12	15	5	2	7	4	10	13	9	14	8	3
513	5	6	16	11	1	6	2	5	15	12	13	10	4	7	3	8	14	9
513	5	7	9	7	12	6	14	4	15	1	8	10	5	11	3	13	2	16
513	5	8	6	12	7	9	1	15	4	14	11	5	10	8	16	2	13	3
514	5	2	3	8	14	9	13	10	4	7	12	15	5	2	6	1	11	16
514	5	2	9	14	8	3	7	4	10	13	2	5	15	12	16	11	1	6
514	5	3	6	12	13	3	1	15	10	8	11	5	4	14	16	2	7	9
514	5	4	3	13	12	6	8	10	15	1	14	4	5	11	9	7	2	16
514	5	5	16	11	1	6	2	5	15	12	7	4	10	13	9	14	8	3
514	5	6	6	1	11	16	12	15	5	2	13	10	4	7	3	8	14	9
514	5	7	9	7	2	16	14	4	5	11	8	10	15	1	3	13	12	6
514	5	8	16	2	7	9	11	5	4	14	1	15	10	8	6	12	13	3
523	5	2	3	9	14	8	16	6	1	11	2	12	15	5	13	7	4	10
523	5	2	8	14	9	3	11	1	6	16	5	15	12	2	10	4	7	13
523	5	3	13	2	16	3	7	12	6	9	4	15	1	14	10	5	11	8
523	5	4	3	16	2	13	9	6	12	7	14	1	15	4	8	11	5	10
523	5	5	10	4	7	13	5	15	12	2	11	1	6	16	8	14	9	3
523	5	6	13	7	4	10	2	12	15	5	16	6	1	11	3	9	14	8
523	5	7	8	11	5	10	14	1	15	4	9	6	12	7	3	16	2	13
523	5	8	10	5	11	8	4	15	1	14	7	12	6	9	13	2	16	3
524	5	2	3	9	14	8	16	6	1	11	5	15	12	2	10	4	7	13
524	5	2	8	14	9	3	11	1	6	16	2	12	15	5	13	7	4	10
524	5	3	10	5	16	3	4	15	6	9	7	12	1	14	13	2	11	8
524	5	4	3	16	5	10	9	6	15	4	14	1	12	7	8	11	2	13
524	5	5	13	7	4	10	2	12	15	5	11	1	6	16	8	14	9	3
524	5	6	10	4	7	13	5	15	12	2	16	6	1	11	3	9	14	8
524	5	7	8	11	2	13	14	1	12	7	9	6	15	4	3	16	5	10
524	5	8	13	2	11	8	7	12	1	14	4	15	6	9	10	5	16	3
553	5	2	3	12	14	5	13	6	4	11	2	9	15	8	16	7	1	10
553	5	2	5	14	12	3	11	4	6	13	8	15	9	2	10	1	7	16
553	5	3	16	2	13	3	7	9	6	12	1	15	4	14	10	8	11	5
553	5	4	3	13	2	16	12	6	9	7	14	4	15	1	5	11	8	10
553	5	5	10	1	7	16	8	15	9	2	11	4	6	13	5	14	12	3
553	5	6	16	7	1	10	2	9	15	8	13	6	4	11	3	12	14	5
553	5	7	5	11	8	10	14	4	15	1	12	6	9	7	3	13	2	16
553	5	8	10	8	11	5	1	15	4	14	7	9	6	12	16	2	13	3
554	5	2	3	12	14	5	13	6	4	11	8	15	9	2	10	1	7	16
554	5	2	5	14	12	3	11	4	6	13	2	9	15	8	16	7	1	10
554	5	3	10	8	13	3	1	15	6	12	7	9	4	14	16	2	11	5
554	5	4	3	13	8	10	12	6	15	1	14	4	9	7	5	11	2	16
554	5	5	16	7	1	10	2	9	15	8	11	4	6	13	5	14	12	3
554	5	6	10	1	7	16	8	15	9	2	13	6	4	11	3	12	14	5
554	5	7	5	11	2	16	14	4	9	7	12	6	15	1	3	13	8	10
554	5	8	16	2	11	5	7	9	4	14	1	15	6	12	10	8	13	3
575	5	2	4	1	13	16	14	15	3	2	7	6	10	11	9	12	8	5
575	5	2	16	13	1	4	2	3	15	14	11	10	6	7	5	8	12	9
575	5	3	9	7	14	4	12	6	15	1	8	10	3	13	5	11	2	16
575	5	4	4	14	7	9	1	15	6	12	13	3	10	8	16	2	11	5
575	5	5	5	8	12	9	11	10	6	7	2	3	15	14	16	13	1	4
575	5	6	9	12	8	5	7	6	10	11	14	15	3	2	4	1	13	16
575	5	7	16	2	11	5	13	3	10	8	1	15	6	12	4	14	7	9
575	5	8	5	11	2	16	8	10	3	13	12	6	15	1	9	7	14	4
576	5	2	4	1	13	16	14	15	3	2	11	10	6	7	5	8	12	9
576	5	2	16	13	1	4	2	3	15	14	7	6	10	11	9	12	8	5
576	5	3	5	11	14	4	8	10	15	1	12	6	3	13	9	7	2	16
576	5	4	4	14	11	5	1	15	10	8	13	3	6	12	16	2	7	9
576	5	5	9	12	8	5	7	6	10	11	2	3	15	14	16	13	1	4
576	5	6	5	8	12	9	11	10	6	7	14	15	3	2	4	1	13	16
576	5	7	16	2	7	9	13	3	6	12	1	15	10	8	4	14	11	5
576	5	8	9	7	2	16	12	6	3	13	8	10	15	1	5	11	14	4
577	5	2	4	1	13	16	15	14	2	3	6	7	11	10	9	12	8	5
577	5	2	16	13	1	4	3	2	14	15	10	11	7	6	5	8	12	9
577	5	3	9	6	15	4	12	7	14	1	8	11	2	13	5	10	3	16
577	5	4	4	15	6	9	1	14	7	12	13	2	11	8	16	3	10	5
577	5	5	5	8	12	9	10	11	7	6	3	2	14	15	16	13	1	4
577	5	6	9	12	8	5	6	7	11	10	15	14	2	3	4	1	13	16
577	5	7	16	3	10	5	13	2	11	8	1	14	7	12	4	15	6	9
577	5	8	5	10	3	16	8	11	2	13	12	7	14	1	9	6	15	4
578	5	2	4	1	13	16	15	14	2	3	10	11	7	6	5	8	12	9
578	5	2	16	13	1	4	3	2	14	15	6	7	11	10	9	12	8	5
578	5	3	5	10	15	4	8	11	14	1	12	7	2	13	9	6	3	16
578	5	4	4	15	10	5	1	14	11	8	13	2	7	12	16	3	6	9
578	5	5	9	12	8	5	6	7	11	10	3	2	14	15	16	13	1	4
578	5	6	5	8	12	9	10	11	7	6	15	14	2	3	4	1	13	16
578	5	7	16	3	6	9	13	2	7	12	1	14	11	8	4	15	10	5
578	5	8	9	6	3	16	12	7	2	13	8	11	14	1	5	10	15	4
620	5	1	4	5	10	15	11	14	1	8	13	12	7	2	6	3	16	9
620	5	2	15	10	5	4	8	1	14	11	2	7	12	13	9	16	3	6
620	5	3	6	13	11	4	3	12	14	5	16	7	1	10	9	2	8	15
620	5	4	4	11	13	6	5	14	12	3	10	1	7	16	15	8	2	9
620	5	5	9	16	3	6	2	7	12	13	8	1	14	11	15	10	5	4
620	5	6	6	3	16	9	13	12	7	2	11	14	1	8	4	5	10	15
620	5	7	15	8	2	9	10	1	7	16	5	14	12	3	4	11	13	6
620	5	8	9	2	8	15	16	7	1	10	3	12	14	5	6	13	11	4
622	5	1	4	5	11	14	10	15	1	8	13	12	6	3	7	2	16	9
622	5	2	14	11	5	4	8	1	15	10	3	6	12	13	9	16	2	7
622	5	3	7	13	10	4	2	12	15	5	16	6	1	11	9	3	8	14
622	5	4	4	10	13	7	5	15	12	2	11	1	6	16	14	8	3	9
622	5	5	9	16	2	7	3	6	12	13	8	1	15	10	14	11	5	4
622	5	6	7	2	16	9	13	12	6	3	10	15	1	8	4	5	11	14
622	5	7	14	8	3	9	11	1	6	16	5	15	12	2	4	10	13	7
622	5	8	9	3	8	14	16	6	1	11	2	12	15	5	7	13	10	4
640	5	1	4	5	16	9	10	15	6	3	13	12	1	8	7	2	11	14
640	5	2	9	16	5	4	3	6	15	10	8	1	12	13	14	11	2	7
640	5	3	7	13	10	4	2	12	15	5	11	1	6	16	14	8	3	9
640	5	4	4	10	13	7	5	15	12	2	16	6	1	11	9	3	8	14
640	5	5	14	11	2	7	8	1	12	13	3	6	15	10	9	16	5	4
640	5	6	7	2	11	14	13	12	1	8	10	15	6	3	4	5	16	9
640	5	7	9	3	8	14	16	6	1	11	5	15	12	2	4	10	13	7
640	5	8	14	8	3	9	11	1	6	16	2	12	15	5	7	13	10	4
642	5	1	4	5	16	9	11	14	7	2	13	12	1	8	6	3	10	15
642	5	2	9	16	5	4	2	7	14	11	8	1	12	13	15	10	3	6
642	5	3	6	13	11	4	3	12	14	5	10	1	7	16	15	8	2	9
642	5	4	4	11	13	6	5	14	12	3	16	7	1	10	9	2	8	15
642	5	5	15	10	3	6	8	1	12	13	2	7	14	11	9	16	5	4
642	5	6	6	3	10	15	13	12	1	8	11	14	7	2	4	5	16	9
642	5	7	9	2	8	15	16	7	1	10	5	14	12	3	4	11	13	6
642	5	8	15	8	2	9	10	1	7	16	3	12	14	5	6	13	11	4
657	5	2	4	6	13	11	9	15	8	2	7	1	10	16	14	12	3	5
657	5	2	11	13	6	4	2	8	15	9	16	10	1	7	5	3	12	14
657	5	3	14	7	9	4	12	1	15	6	3	10	8	13	5	16	2	11
657	5	4	4	9	7	14	6	15	1	12	13	8	10	3	11	2	16	5
657	5	5	5	3	12	14	16	10	1	7	2	8	15	9	11	13	6	4
657	5	6	14	12	3	5	7	1	10	16	9	15	8	2	4	6	13	11
657	5	7	11	2	16	5	13	8	10	3	6	15	1	12	4	9	7	14
657	5	8	5	16	2	11	3	10	8	13	12	1	15	6	14	7	9	4
658	5	2	4	6	13	11	9	15	8	2	16	10	1	7	5	3	12	14
658	5	2	11	13	6	4	2	8	15	9	7	1	10	16	14	12	3	5
658	5	3	5	16	9	4	3	10	15	6	12	1	8	13	14	7	2	11
658	5	4	4	9	16	5	6	15	10	3	13	8	1	12	11	2	7	14
658	5	5	14	12	3	5	7	1	10	16	2	8	15	9	11	13	6	4
658	5	6	5	3	12	14	16	10	1	7	9	15	8	2	4	6	13	11
658	5	7	11	2	7	14	13	8	1	12	6	15	10	3	4	9	16	5
658	5	8	14	7	2	11	12	1	8	13	3	10	15	6	5	16	9	4
659	5	2	4	6	13	11	15	9	2	8	1	7	16	10	14	12	3	5
659	5	2	11	13	6	4	8	2	9	15	10	16	7	1	5	3	12	14
659	5	3	14	1	15	4	12	7	9	6	3	16	2	13	5	10	8	11
659	5	4	4	15	1	14	6	9	7	12	13	2	16	3	11	8	10	5
659	5	5	5	3	12	14	10	16	7	1	8	2	9	15	11	13	6	4
659	5	6	14	12	3	5	1	7	16	10	15	9	2	8	4	6	13	11
659	5	7	11	8	10	5	13	2	16	3	6	9	7	12	4	15	1	14
659	5	8	5	10	8	11	3	16	2	13	12	7	9	6	14	1	15	4
660	5	2	4	6	13	11	15	9	2	8	10	16	7	1	5	3	12	14
660	5	2	11	13	6	4	8	2	9	15	1	7	16	10	14	12	3	5
660	5	3	5	10	15	4	3	16	9	6	12	7	2	13	14	1	8	11
660	5	4	4	15	10	5	6	9	16	3	13	2	7	12	11	8	1	14
660	5	5	14	12	3	5	1	7	16	10	8	2	9	15	11	13	6	4
660	5	6	5	3	12	14	10	16	7	1	15	9	2	8	4	6	13	11
660	5	7	11	8	1	14	13	2	7	12	6	9	16	3	4	15	10	5
660	5	8	14	1	8	11	12	7	2	13	3	16	9	6	5	10	15	4
674	5	2	4	7	13	10	9	14	8	3	6	1	11	16	15	12	2	5
674	5	2	10	13	7	4	3	8	14	9	16	11	1	6	5	2	12	15
674	5	3	15	6	9	4	12	1	14	7	2	11	8	13	5	16	3	10
674	5	4	4	9	6	15	7	14	1	12	13	8	11	2	10	3	16	5
674	5	5	5	2	12	15	16	11	1	6	3	8	14	9	10	13	7	4
674	5	6	15	12	2	5	6	1	11	16	9	14	8	3	4	7	13	10
674	5	7	10	3	16	5	13	8	11	2	7	14	1	12	4	9	6	15
674	5	8	5	16	3	10	2	11	8	13	12	1	14	7	15	6	9	4
675	5	2	4	7	13	10	9	14	8	3	16	11	1	6	5	2	12	15
675	5	2	10	13	7	4	3	8	14	9	6	1	11	16	15	12	2	5
675	5	3	5	16	9	4	2	11	14	7	12	1	8	13	15	6	3	10
675	5	4	4	9	16	5	7	14	11	2	13	8	1	12	10	3	6	15
675	5	5	15	12	2	5	6	1	11	16	3	8	14	9	10	13	7	4
675	5	6	5	2	12	15	16	11	1	6	9	14	8	3	4	7	13	10
675	5	7	10	3	6	15	13	8	1	12	7	14	11	2	4	9	16	5
675	5	8	15	6	3	10	12	1	8	13	2	11	14	7	5	16	9	4
676	5	2	4	7	13	10	14	9	3	8	1	6	16	11	15	12	2	5
676	5	2	10	13	7	4	8	3	9	14	11	16	6	1	5	2	12	15
676	5	3	15	1	14	4	12	6	9	7	2	16	3	13	5	11	8	10
676	5	4	4	14	1	15	7	9	6	12	13	3	16	2	10	8	11	5
676	5	5	5	2	12	15	11	16	6	1	8	3	9	14	10	13	7	4
676	5	6	15	12	2	5	1	6	16	11	14	9	3	8	4	7	13	10
676	5	7	10	8	11	5	13	3	16	2	7	9	6	12	4	14	1	15
676	5	8	5	11	8	10	2	16	3	13	12	6	9	7	15	1	14	4
677	5	2	4	7	13	10	14	9	3	8	11	16	6	1	5	2	12	15
677	5	2	10	13	7	4	8	3	9	14	1	6	16	11	15	12	2	5
677	5	3	5	11	14	4	2	16	9	7	12	6	3	13	15	1	8	10
677	5	4	4	14	11	5	7	9	16	2	13	3	6	12	10	8	1	15
677	5	5	15	12	2	5	1	6	16	11	8	3	9	14	10	13	7	4
677	5	6	5	2	12	15	11	16	6	1	14	9	3	8	4	7	13	10
677	5	7	10	8	1	15	13	3	6	12	7	9	16	2	4	14	11	5
677	5	8	15	1	8	10	12	6	3	13	2	16	9	7	5	11	14	4
709	5	2	4	10	13	7	15	5	2	12	1	11	16	6	14	8	3	9
709	5	2	7	13	10	4	12	2	5	15	6	16	11	1	9	3	8	14
709	5	3	14	1	15	4	8	11	5	10	3	16	2	13	9	6	12	7
709	5	4	4	15	1	14	10	5	11	8	13	2	16	3	7	12	6	9
709	5	5	9	3	8	14	6	16	11	1	12	2	5	15	7	13	10	4
709	5	6	14	8	3	9	1	11	16	6	15	5	2	12	4	10	13	7
709	5	7	7	12	6	9	13	2	16	3	10	5	11	8	4	15	1	14
709	5	8	9	6	12	7	3	16	2	13	8	11	5	10	14	1	15	4
710	5	2	4	10	13	7	15	5	2	12	6	16	11	1	9	3	8	14
710	5	2	7	13	10	4	12	2	5	15	1	11	16	6	14	8	3	9
710	5	3	9	6	15	4	3	16	5	10	8	11	2	13	14	1	12	7
710	5	4	4	15	6	9	10	5	16	3	13	2	11	8	7	12	1	14
710	5	5	14	8	3	9	1	11	16	6	12	2	5	15	7	13	10	4
710	5	6	9	3	8	14	6	16	11	1	15	5	2	12	4	10	13	7
710	5	7	7	12	1	14	13	2	11	8	10	5	16	3	4	15	6	9
710	5	8	14	1	12	7	8	11	2	13	3	16	5	10	9	6	15	4
720	5	2	4	11	13	6	14	5	3	12	1	10	16	7	15	8	2	9
720	5	2	6	13	11	4	12	3	5	14	7	16	10	1	9	2	8	15
720	5	3	15	1	14	4	8	10	5	11	2	16	3	13	9	7	12	6
720	5	4	4	14	1	15	11	5	10	8	13	3	16	2	6	12	7	9
720	5	5	9	2	8	15	7	16	10	1	12	3	5	14	6	13	11	4
720	5	6	15	8	2	9	1	10	16	7	14	5	3	12	4	11	13	6
720	5	7	6	12	7	9	13	3	16	2	11	5	10	8	4	14	1	15
720	5	8	9	7	12	6	2	16	3	13	8	10	5	11	15	1	14	4
721	5	2	4	11	13	6	14	5	3	12	7	16	10	1	9	2	8	15
721	5	2	6	13	11	4	12	3	5	14	1	10	16	7	15	8	2	9
721	5	3	9	7	14	4	2	16	5	11	8	10	3	13	15	1	12	6
721	5	4	4	14	7	9	11	5	16	2	13	3	10	8	6	12	1	15
721	5	5	15	8	2	9	1	10	16	7	12	3	5	14	6	13	11	4
721	5	6	9	2	8	15	7	16	10	1	14	5	3	12	4	11	13	6
721	5	7	6	12	1	15	13	3	10	8	11	5	16	2	4	14	7	9
721	5	8	15	1	12	6	8	10	3	13	2	16	5	11	9	7	14	4
784	5	1	5	4	14	11	9	16	2	7	12	13	3	6	8	1	15	10
784	5	2	11	14	4	5	7	2	16	9	6	3	13	12	10	15	1	8
784	5	3	8	12	9	5	1	13	16	4	15	3	2	14	10	6	7	11
784	5	4	5	9	12	8	4	16	13	1	14	2	3	15	11	7	6	10
784	5	5	10	15	1	8	6	3	13	12	7	2	16	9	11	14	4	5
784	5	6	8	1	15	10	12	13	3	6	9	16	2	7	5	4	14	11
784	5	7	11	7	6	10	14	2	3	15	4	16	13	1	5	9	12	8
784	5	8	10	6	7	11	15	3	2	14	1	13	16	4	8	12	9	5
787	5	1	5	4	15	10	9	16	3	6	12	13	2	7	8	1	14	11
787	5	2	10	15	4	5	6	3	16	9	7	2	13	12	11	14	1	8
787	5	3	8	12	9	5	1	13	16	4	14	2	3	15	11	7	6	10
787	5	4	5	9	12	8	4	16	13	1	15	3	2	14	10	6	7	11
787	5	5	11	14	1	8	7	2	13	12	6	3	16	9	10	15	4	5
787	5	6	8	1	14	11	12	13	2	7	9	16	3	6	5	4	15	10
787	5	7	10	6	7	11	15	3	2	14	4	16	13	1	5	9	12	8
787	5	8	11	7	6	10	14	2	3	15	1	13	16	4	8	12	9	5
797	5	2	5	9	12	8	16	4	1	13	2	14	15	3	11	7	6	10
797	5	2	8	12	9	5	13	1	4	16	3	15	14	2	10	6	7	11
797	5	3	11	2	16	5	7	14	4	9	6	15	1	12	10	3	13	8
797	5	4	5	16	2	11	9	4	14	7	12	1	15	6	8	13	3	10
797	5	5	10	6	7	11	3	15	14	2	13	1	4	16	8	12	9	5
797	5	6	11	7	6	10	2	14	15	3	16	4	1	13	5	9	12	8
797	5	7	8	13	3	10	12	1	15	6	9	4	14	7	5	16	2	11
797	5	8	10	3	13	8	6	15	1	12	7	14	4	9	11	2	16	5
798	5	2	5	9	12	8	16	4	1	13	3	15	14	2	10	6	7	11
798	5	2	8	12	9	5	13	1	4	16	2	14	15	3	11	7	6	10
798	5	3	10	3	16	5	6	15	4	9	7	14	1	12	11	2	13	8
798	5	4	5	16	3	10	9	4	15	6	12	1	14	7	8	13	2	11
798	5	5	11	7	6	10	2	14	15	3	13	1	4	16	8	12	9	5
798	5	6	10	6	7	11	3	15	14	2	16	4	1	13	5	9	12	8
798	5	7	8	13	2	11	12	1	14	7	9	4	15	6	5	16	3	10
798	5	8	11	2	13	8	7	14	1	12	6	15	4	9	10	3	16	5
827	5	1	6	3	13	12	10	15	1	8	11	14	4	5	7	2	16	9
827	5	2	12	13	3	6	8	1	15	10	5	4	14	11	9	16	2	7
827	5	3	7	11	10	6	2	14	15	3	16	4	1	13	9	5	8	12
827	5	4	6	10	11	7	3	15	14	2	13	1	4	16	12	8	5	9
827	5	5	9	16	2	7	5	4	14	11	8	1	15	10	12	13	3	6
827	5	6	7	2	16	9	11	14	4	5	10	15	1	8	6	3	13	12
827	5	7	12	8	5	9	13	1	4	16	3	15	14	2	6	10	11	7
827	5	8	9	5	8	12	16	4	1	13	2	14	15	3	7	11	10	6
838	5	1	6	3	16	9	10	15	4	5	11	14	1	8	7	2	13	12
838	5	2	9	16	3	6	5	4	15	10	8	1	14	11	12	13	2	7
838	5	3	7	11	10	6	2	14	15	3	13	1	4	16	12	8	5	9
838	5	4	6	10	11	7	3	15	14	2	16	4	1	13	9	5	8	12
838	5	5	12	13	2	7	8	1	14	11	5	4	15	10	9	16	3	6
838	5	6	7	2	13	12	11	14	1	8	10	15	4	5	6	3	16	9
838	5	7	9	5	8	12	16	4	1	13	3	15	14	2	6	10	11	7
838	5	8	12	8	5	9	13	1	4	16	2	14	15	3	7	11	10	6
852	5	2	6	10	11	7	15	3	2	14	1	13	16	4	12	8	5	9
852	5	2	7	11	10	6	14	2	3	15	4	16	13	1	9	5	8	12
852	5	3	12	1	15	6	8	13	3	10	5	16	2	11	9	4	14	7
852	5	4	6	15	1	12	10	3	13	8	11	2	16	5	7	14	4	9
852	5	5	9	5	8	12	4	16	13	1	14	2	3	15	7	11	10	6
852	5	6	12	8	5	9	1	13	16	4	15	3	2	14	6	10	11	7
852	5	7	7	14	4	9	11	2	16	5	10	3	13	8	6	15	1	12
852	5	8	9	4	14	7	5	16	2	11	8	13	3	10	12	1	15	6
853	5	2	6	10	11	7	15	3	2	14	4	16	13	1	9	5	8	12
853	5	2	7	11	10	6	14	2	3	15	1	13	16	4	12	8	5	9
853	5	3	9	4	15	6	5	16	3	10	8	13	2	11	12	1	14	7
853	5	4	6	15	4	9	10	3	16	5	11	2	13	8	7	14	1	12
853	5	5	12	8	5	9	1	13	16	4	14	2	3	15	7	11	10	6
853	5	6	9	5	8	12	4	16	13	1	15	3	2	14	6	10	11	7
853	5	7	7	14	1	12	11	2	13	8	10	3	16	5	6	15	4	9
853	5	8	12	1	14	7	8	13	2	11	5	16	3	10	9	4	15	6
1	6	2	16	15	2	1	5	3	14	12	4	10	7	13	9	6	11	8
1	6	3	8	13	12	1	11	7	14	2	6	10	3	15	9	4	5	16
1	6	4	1	12	13	8	2	14	7	11	15	3	10	6	16	5	4	9
1	6	5	9	6	11	8	4	10	7	13	5	3	14	12	16	15	2	1
1	6	6	8	11	6	9	13	7	10	4	12	14	3	5	1	2	15	16
1	6	7	16	5	4	9	15	3	10	6	2	14	7	11	1	12	13	8
1	6	8	9	4	5	16	6	10	3	15	11	7	14	2	8	13	12	1
1	6	22	1	2	15	16	12	14	3	5	13	7	10	4	8	11	6	9
2	6	2	16	15	2	1	4	3	14	13	5	10	7	12	9	6	11	8
2	6	3	8	12	13	1	11	7	14	2	6	10	3	15	9	5	4	16
2	6	4	1	13	12	8	2	14	7	11	15	3	10	6	16	4	5	9
2	6	5	9	6	11	8	5	10	7	12	4	3	14	13	16	15	2	1
2	6	6	8	11	6	9	12	7	10	5	13	14	3	4	1	2	15	16
2	6	7	16	4	5	9	15	3	10	6	2	14	7	11	1	13	12	8
2	6	8	9	5	4	16	6	10	3	15	11	7	14	2	8	12	13	1
2	6	22	1	2	15	16	13	14	3	4	12	7	10	5	8	11	6	9
4	6	2	16	14	3	1	7	4	13	10	2	11	6	15	9	5	12	8
4	6	3	8	15	10	1	12	6	13	3	5	11	4	14	9	2	7	16
4	6	4	1	10	15	8	3	13	6	12	14	4	11	5	16	7	2	9
4	6	5	9	5	12	8	2	11	6	15	7	4	13	10	16	14	3	1
4	6	6	8	12	5	9	15	6	11	2	10	13	4	7	1	3	14	16
4	6	7	16	7	2	9	14	4	11	5	3	13	6	12	1	10	15	8
4	6	8	9	2	7	16	5	11	4	14	12	6	13	3	8	15	10	1
4	6	22	1	3	14	16	10	13	4	7	15	6	11	2	8	12	5	9
5	6	2	16	14	3	1	5	4	13	12	2	9	8	15	11	7	10	6
5	6	3	6	15	12	1	10	8	13	3	7	9	4	14	11	2	5	16
5	6	4	1	12	15	6	3	13	8	10	14	4	9	7	16	5	2	11
5	6	5	11	7	10	6	2	9	8	15	5	4	13	12	16	14	3	1
5	6	6	6	10	7	11	15	8	9	2	12	13	4	5	1	3	14	16
5	6	7	16	5	2	11	14	4	9	7	3	13	8	10	1	12	15	6
5	6	8	11	2	5	16	7	9	4	14	10	8	13	3	6	15	12	1
5	6	22	1	3	14	16	12	13	4	5	15	8	9	2	6	10	7	11
6	6	2	16	14	3	1	2	4	13	15	7	11	6	10	9	5	12	8
6	6	3	8	10	15	1	12	6	13	3	5	11	4	14	9	7	2	16
6	6	4	1	15	10	8	3	13	6	12	14	4	11	5	16	2	7	9
6	6	5	9	5	12	8	7	11	6	10	2	4	13	15	16	14	3	1
6	6	6	8	12	5	9	10	6	11	7	15	13	4	2	1	3	14	16
6	6	7	16	2	7	9	14	4	11	5	3	13	6	12	1	15	10	8
6	6	8	9	7	2	16	5	11	4	14	12	6	13	3	8	10	15	1
6	6	22	1	3	14	16	15	13	4	2	10	6	11	7	8	12	5	9
7	6	2	16	14	3	1	2	4	13	15	5	9	8	12	11	7	10	6
7	6	3	6	12	15	1	10	8	13	3	7	9	4	14	11	5	2	16
7	6	4	1	15	12	6	3	13	8	10	14	4	9	7	16	2	5	11
7	6	5	11	7	10	6	5	9	8	12	2	4	13	15	16	14	3	1
7	6	6	6	10	7	11	12	8	9	5	15	13	4	2	1	3	14	16
7	6	7	16	2	5	11	14	4	9	7	3	13	8	10	1	15	12	6
7	6	8	11	5	2	16	7	9	4	14	10	8	13	3	6	12	15	1
7	6	22	1	3	14	16	15	13	4	2	12	8	9	5	6	10	7	11
12	6	2	16	13	4	1	9	3	14	8	2	12	5	15	7	6	11	10
12	6	3	10	15	8	1	11	5	14	4	6	12	3	13	7	2	9	16
12	6	4	1	8	15	10	4	14	5	11	13	3	12	6	16	9	2	7
12	6	5	7	6	11	10	2	12	5	15	9	3	14	8	16	13	4	1
12	6	6	10	11	6	7	15	5	12	2	8	14	3	9	1	4	13	16
12	6	7	16	9	2	7	13	3	12	6	4	14	5	11	1	8	15	10
12	6	8	7	2	9	16	6	12	3	13	11	5	14	4	10	15	8	1
12	6	22	1	4	13	16	8	14	3	9	15	5	12	2	10	11	6	7
13	6	2	16	13	4	1	9	2	15	8	3	12	5	14	6	7	10	11
13	6	3	11	14	8	1	10	5	15	4	7	12	2	13	6	3	9	16
13	6	4	1	8	14	11	4	15	5	10	13	2	12	7	16	9	3	6
13	6	5	6	7	10	11	3	12	5	14	9	2	15	8	16	13	4	1
13	6	6	11	10	7	6	14	5	12	3	8	15	2	9	1	4	13	16
13	6	7	16	9	3	6	13	2	12	7	4	15	5	10	1	8	14	11
13	6	8	6	3	9	16	7	12	2	13	10	5	15	4	11	14	8	1
13	6	22	1	4	13	16	8	15	2	9	14	5	12	3	11	10	7	6
14	6	2	16	13	4	1	5	3	14	12	2	8	9	15	11	10	7	6
14	6	3	6	15	12	1	7	9	14	4	10	8	3	13	11	2	5	16
14	6	4	1	12	15	6	4	14	9	7	13	3	8	10	16	5	2	11
14	6	5	11	10	7	6	2	8	9	15	5	3	14	12	16	13	4	1
14	6	6	6	7	10	11	15	9	8	2	12	14	3	5	1	4	13	16
14	6	7	16	5	2	11	13	3	8	10	4	14	9	7	1	12	15	6
14	6	8	11	2	5	16	10	8	3	13	7	9	14	4	6	15	12	1
14	6	22	1	4	13	16	12	14	3	5	15	9	8	2	6	7	10	11
15	6	2	16	13	4	1	5	2	15	12	3	8	9	14	10	11	6	7
15	6	3	7	14	12	1	6	9	15	4	11	8	2	13	10	3	5	16
15	6	4	1	12	14	7	4	15	9	6	13	2	8	11	16	5	3	10
15	6	5	10	11	6	7	3	8	9	14	5	2	15	12	16	13	4	1
15	6	6	7	6	11	10	14	9	8	3	12	15	2	5	1	4	13	16
15	6	7	16	5	3	10	13	2	8	11	4	15	9	6	1	12	14	7
15	6	8	10	3	5	16	11	8	2	13	6	9	15	4	7	14	12	1
15	6	22	1	4	13	16	12	15	2	5	14	9	8	3	7	6	11	10
16	6	2	16	13	4	1	3	2	15	14	9	12	5	8	6	7	10	11
16	6	3	11	8	14	1	10	5	15	4	7	12	2	13	6	9	3	16
16	6	4	1	14	8	11	4	15	5	10	13	2	12	7	16	3	9	6
16	6	5	6	7	10	11	9	12	5	8	3	2	15	14	16	13	4	1
16	6	6	11	10	7	6	8	5	12	9	14	15	2	3	1	4	13	16
16	6	7	16	3	9	6	13	2	12	7	4	15	5	10	1	14	8	11
16	6	8	6	9	3	16	7	12	2	13	10	5	15	4	11	8	14	1
16	6	21	1	4	13	16	14	15	2	3	8	5	12	9	11	10	7	6
17	6	2	16	13	4	1	3	2	15	14	5	8	9	12	10	11	6	7
17	6	3	7	12	14	1	6	9	15	4	11	8	2	13	10	5	3	16
17	6	4	1	14	12	7	4	15	9	6	13	2	8	11	16	3	5	10
17	6	5	10	11	6	7	5	8	9	12	3	2	15	14	16	13	4	1
17	6	6	7	6	11	10	12	9	8	5	14	15	2	3	1	4	13	16
17	6	7	16	3	5	10	13	2	8	11	4	15	9	6	1	14	12	7
17	6	8	10	5	3	16	11	8	2	13	6	9	15	4	7	12	14	1
17	6	21	1	4	13	16	14	15	2	3	12	9	8	5	7	6	11	10
18	6	2	16	13	4	1	2	3	14	15	9	12	5	8	7	6	11	10
18	6	3	10	8	15	1	11	5	14	4	6	12	3	13	7	9	2	16
18	6	4	1	15	8	10	4	14	5	11	13	3	12	6	16	2	9	7
18	6	5	7	6	11	10	9	12	5	8	2	3	14	15	16	13	4	1
18	6	6	10	11	6	7	8	5	12	9	15	14	3	2	1	4	13	16
18	6	7	16	2	9	7	13	3	12	6	4	14	5	11	1	15	8	10
18	6	8	7	9	2	16	6	12	3	13	11	5	14	4	10	8	15	1
18	6	21	1	4	13	16	15	14	3	2	8	5	12	9	10	11	6	7
19	6	2	16	13	4	1	2	3	14	15	5	8	9	12	11	10	7	6
19	6	3	6	12	15	1	7	9	14	4	10	8	3	13	11	5	2	16
19	6	4	1	15	12	6	4	14	9	7	13	3	8	10	16	2	5	11
19	6	5	11	10	7	6	5	8	9	12	2	3	14	15	16	13	4	1
19	6	6	6	7	10	11	12	9	8	5	15	14	3	2	1	4	13	16
19	6	7	16	2	5	11	13	3	8	10	4	14	9	7	1	15	12	6
19	6	8	11	5	2	16	10	8	3	13	7	9	14	4	6	12	15	1
19	6	21	1	4	13	16	15	14	3	2	12	9	8	5	6	7	10	11
36	6	2	16	12	5	1	7	6	11	10	2	13	4	15	9	3	14	8
36	6	3	8	15	10	1	14	4	11	5	3	13	6	12	9	2	7	16
36	6	4	1	10	15	8	5	11	4	14	12	6	13	3	16	7	2	9
36	6	5	9	3	14	8	2	13	4	15	7	6	11	10	16	12	5	1
36	6	6	8	14	3	9	15	4	13	2	10	11	6	7	1	5	12	16
36	6	7	16	7	2	9	12	6	13	3	5	11	4	14	1	10	15	8
36	6	8	9	2	7	16	3	13	6	12	14	4	11	5	8	15	10	1
36	6	22	1	5	12	16	10	11	6	7	15	4	13	2	8	14	3	9
37	6	2	16	12	5	1	3	6	11	14	2	9	8	15	13	7	10	4
37	6	3	4	15	14	1	10	8	11	5	7	9	6	12	13	2	3	16
37	6	4	1	14	15	4	5	11	8	10	12	6	9	7	16	3	2	13
37	6	5	13	7	10	4	2	9	8	15	3	6	11	14	16	12	5	1
37	6	6	4	10	7	13	15	8	9	2	14	11	6	3	1	5	12	16
37	6	7	16	3	2	13	12	6	9	7	5	11	8	10	1	14	15	4
37	6	8	13	2	3	16	7	9	6	12	10	8	11	5	4	15	14	1
37	6	22	1	5	12	16	14	11	6	3	15	8	9	2	4	10	7	13
38	6	2	16	12	5	1	2	6	11	15	7	13	4	10	9	3	14	8
38	6	3	8	10	15	1	14	4	11	5	3	13	6	12	9	7	2	16
38	6	4	1	15	10	8	5	11	4	14	12	6	13	3	16	2	7	9
38	6	5	9	3	14	8	7	13	4	10	2	6	11	15	16	12	5	1
38	6	6	8	14	3	9	10	4	13	7	15	11	6	2	1	5	12	16
38	6	7	16	2	7	9	12	6	13	3	5	11	4	14	1	15	10	8
38	6	8	9	7	2	16	3	13	6	12	14	4	11	5	8	10	15	1
38	6	22	1	5	12	16	15	11	6	2	10	4	13	7	8	14	3	9
39	6	2	16	12	5	1	2	6	11	15	3	9	8	14	13	7	10	4
39	6	3	4	14	15	1	10	8	11	5	7	9	6	12	13	3	2	16
39	6	4	1	15	14	4	5	11	8	10	12	6	9	7	16	2	3	13
39	6	5	13	7	10	4	3	9	8	14	2	6	11	15	16	12	5	1
39	6	6	4	10	7	13	14	8	9	3	15	11	6	2	1	5	12	16
39	6	7	16	2	3	13	12	6	9	7	5	11	8	10	1	15	14	4
39	6	8	13	3	2	16	7	9	6	12	10	8	11	5	4	14	15	1
39	6	22	1	5	12	16	15	11	6	2	14	8	9	3	4	10	7	13
44	6	2	16	11	6	1	10	2	15	7	3	13	4	14	5	8	9	12
44	6	3	12	14	7	1	9	4	15	6	8	13	2	11	5	3	10	16
44	6	4	1	7	14	12	6	15	4	9	11	2	13	8	16	10	3	5
44	6	5	5	8	9	12	3	13	4	14	10	2	15	7	16	11	6	1
44	6	6	12	9	8	5	14	4	13	3	7	15	2	10	1	6	11	16
44	6	7	16	10	3	5	11	2	13	8	6	15	4	9	1	7	14	12
44	6	8	5	3	10	16	8	13	2	11	9	4	15	6	12	14	7	1
44	6	22	1	6	11	16	7	15	2	10	14	4	13	3	12	9	8	5
45	6	2	16	11	6	1	9	5	12	8	2	14	3	15	7	4	13	10
45	6	3	10	15	8	1	13	3	12	6	4	14	5	11	7	2	9	16
45	6	4	1	8	15	10	6	12	3	13	11	5	14	4	16	9	2	7
45	6	5	7	4	13	10	2	14	3	15	9	5	12	8	16	11	6	1
45	6	6	10	13	4	7	15	3	14	2	8	12	5	9	1	6	11	16
45	6	7	16	9	2	7	11	5	14	4	6	12	3	13	1	8	15	10
45	6	8	7	2	9	16	4	14	5	11	13	3	12	6	10	15	8	1
45	6	22	1	6	11	16	8	12	5	9	15	3	14	2	10	13	4	7
46	6	2	16	11	6	1	9	2	15	8	5	14	3	12	4	7	10	13
46	6	3	13	12	8	1	10	3	15	6	7	14	2	11	4	5	9	16
46	6	4	1	8	12	13	6	15	3	10	11	2	14	7	16	9	5	4
46	6	5	4	7	10	13	5	14	3	12	9	2	15	8	16	11	6	1
46	6	6	13	10	7	4	12	3	14	5	8	15	2	9	1	6	11	16
46	6	7	16	9	5	4	11	2	14	7	6	15	3	10	1	8	12	13
46	6	8	4	5	9	16	7	14	2	11	10	3	15	6	13	12	8	1
46	6	22	1	6	11	16	8	15	2	9	12	3	14	5	13	10	7	4
47	6	2	16	11	6	1	5	7	10	12	4	14	3	13	9	2	15	8
47	6	3	8	13	12	1	15	3	10	6	2	14	7	11	9	4	5	16
47	6	4	1	12	13	8	6	10	3	15	11	7	14	2	16	5	4	9
47	6	5	9	2	15	8	4	14	3	13	5	7	10	12	16	11	6	1
47	6	6	8	15	2	9	13	3	14	4	12	10	7	5	1	6	11	16
47	6	7	16	5	4	9	11	7	14	2	6	10	3	15	1	12	13	8
47	6	8	9	4	5	16	2	14	7	11	15	3	10	6	8	13	12	1
47	6	22	1	6	11	16	12	10	7	5	13	3	14	4	8	15	2	9
48	6	2	16	11	6	1	5	2	15	12	9	14	3	8	4	7	10	13
48	6	3	13	8	12	1	10	3	15	6	7	14	2	11	4	9	5	16
48	6	4	1	12	8	13	6	15	3	10	11	2	14	7	16	5	9	4
48	6	5	4	7	10	13	9	14	3	8	5	2	15	12	16	11	6	1
48	6	6	13	10	7	4	8	3	14	9	12	15	2	5	1	6	11	16
48	6	7	16	5	9	4	11	2	14	7	6	15	3	10	1	12	8	13
48	6	8	4	9	5	16	7	14	2	11	10	3	15	6	13	8	12	1
48	6	21	1	6	11	16	12	15	2	5	8	3	14	9	13	10	7	4
49	6	2	16	11	6	1	5	2	15	12	3	8	9	14	10	13	4	7
49	6	3	7	14	12	1	4	9	15	6	13	8	2	11	10	3	5	16
49	6	4	1	12	14	7	6	15	9	4	11	2	8	13	16	5	3	10
49	6	5	10	13	4	7	3	8	9	14	5	2	15	12	16	11	6	1
49	6	6	7	4	13	10	14	9	8	3	12	15	2	5	1	6	11	16
49	6	7	16	5	3	10	11	2	8	13	6	15	9	4	1	12	14	7
49	6	8	10	3	5	16	13	8	2	11	4	9	15	6	7	14	12	1
49	6	21	1	6	11	16	12	15	2	5	14	9	8	3	7	4	13	10
50	6	2	16	11	6	1	4	7	10	13	5	14	3	12	9	2	15	8
50	6	3	8	12	13	1	15	3	10	6	2	14	7	11	9	5	4	16
50	6	4	1	13	12	8	6	10	3	15	11	7	14	2	16	4	5	9
50	6	5	9	2	15	8	5	14	3	12	4	7	10	13	16	11	6	1
50	6	6	8	15	2	9	12	3	14	5	13	10	7	4	1	6	11	16
50	6	7	16	4	5	9	11	7	14	2	6	10	3	15	1	13	12	8
50	6	8	9	5	4	16	2	14	7	11	15	3	10	6	8	12	13	1
50	6	22	1	6	11	16	13	10	7	4	12	3	14	5	8	15	2	9
51	6	2	16	11	6	1	3	5	12	14	2	8	9	15	13	10	7	4
51	6	3	4	15	14	1	7	9	12	6	10	8	5	11	13	2	3	16
51	6	4	1	14	15	4	6	12	9	7	11	5	8	10	16	3	2	13
51	6	5	13	10	7	4	2	8	9	15	3	5	12	14	16	11	6	1
51	6	6	4	7	10	13	15	9	8	2	14	12	5	3	1	6	11	16
51	6	7	16	3	2	13	11	5	8	10	6	12	9	7	1	14	15	4
51	6	8	13	2	3	16	10	8	5	11	7	9	12	6	4	15	14	1
51	6	22	1	6	11	16	14	12	5	3	15	9	8	2	4	7	10	13
52	6	2	16	11	6	1	3	2	15	14	10	13	4	7	5	8	9	12
52	6	3	12	7	14	1	9	4	15	6	8	13	2	11	5	10	3	16
52	6	4	1	14	7	12	6	15	4	9	11	2	13	8	16	3	10	5
52	6	5	5	8	9	12	10	13	4	7	3	2	15	14	16	11	6	1
52	6	6	12	9	8	5	7	4	13	10	14	15	2	3	1	6	11	16
52	6	7	16	3	10	5	11	2	13	8	6	15	4	9	1	14	7	12
52	6	8	5	10	3	16	8	13	2	11	9	4	15	6	12	7	14	1
52	6	22	1	6	11	16	14	15	2	3	7	4	13	10	12	9	8	5
53	6	2	16	11	6	1	3	2	15	14	5	8	9	12	10	13	4	7
53	6	3	7	12	14	1	4	9	15	6	13	8	2	11	10	5	3	16
53	6	4	1	14	12	7	6	15	9	4	11	2	8	13	16	3	5	10
53	6	5	10	13	4	7	5	8	9	12	3	2	15	14	16	11	6	1
53	6	6	7	4	13	10	12	9	8	5	14	15	2	3	1	6	11	16
53	6	7	16	3	5	10	11	2	8	13	6	15	9	4	1	14	12	7
53	6	8	10	5	3	16	13	8	2	11	4	9	15	6	7	12	14	1
53	6	22	1	6	11	16	14	15	2	3	12	9	8	5	7	4	13	10
54	6	2	16	11	6	1	2	5	12	15	9	14	3	8	7	4	13	10
54	6	3	10	8	15	1	13	3	12	6	4	14	5	11	7	9	2	16
54	6	4	1	15	8	10	6	12	3	13	11	5	14	4	16	2	9	7
54	6	5	7	4	13	10	9	14	3	8	2	5	12	15	16	11	6	1
54	6	6	10	13	4	7	8	3	14	9	15	12	5	2	1	6	11	16
54	6	7	16	2	9	7	11	5	14	4	6	12	3	13	1	15	8	10
54	6	8	7	9	2	16	4	14	5	11	13	3	12	6	10	8	15	1
54	6	21	1	6	11	16	15	12	5	2	8	3	14	9	10	13	4	7
55	6	2	16	11	6	1	2	5	12	15	3	8	9	14	13	10	7	4
55	6	3	4	14	15	1	7	9	12	6	10	8	5	11	13	3	2	16
55	6	4	1	15	14	4	6	12	9	7	11	5	8	10	16	2	3	13
55	6	5	13	10	7	4	3	8	9	14	2	5	12	15	16	11	6	1
55	6	6	4	7	10	13	14	9	8	3	15	12	5	2	1	6	11	16
55	6	7	16	2	3	13	11	5	8	10	6	12	9	7	1	15	14	4
55	6	8	13	3	2	16	10	8	5	11	7	9	12	6	4	14	15	1
55	6	21	1	6	11	16	15	12	5	2	14	9	8	3	4	7	10	13
70	6	2	16	10	7	1	9	5	12	8	3	15	2	14	6	4	13	11
70	6	3	11	14	8	1	13	2	12	7	4	15	5	10	6	3	9	16
70	6	4	1	8	14	11	7	12	2	13	10	5	15	4	16	9	3	6
70	6	5	6	4	13	11	3	15	2	14	9	5	12	8	16	10	7	1
70	6	6	11	13	4	6	14	2	15	3	8	12	5	9	1	7	10	16
70	6	7	16	9	3	6	10	5	15	4	7	12	2	13	1	8	14	11
70	6	8	6	3	9	16	4	15	5	10	13	2	12	7	11	14	8	1
70	6	22	1	7	10	16	8	12	5	9	14	2	15	3	11	13	4	6
71	6	2	16	10	7	1	9	3	14	8	5	15	2	12	4	6	11	13
71	6	3	13	12	8	1	11	2	14	7	6	15	3	10	4	5	9	16
71	6	4	1	8	12	13	7	14	2	11	10	3	15	6	16	9	5	4
71	6	5	4	6	11	13	5	15	2	12	9	3	14	8	16	10	7	1
71	6	6	13	11	6	4	12	2	15	5	8	14	3	9	1	7	10	16
71	6	7	16	9	5	4	10	3	15	6	7	14	2	11	1	8	12	13
71	6	8	4	5	9	16	6	15	3	10	11	2	14	7	13	12	8	1
71	6	22	1	7	10	16	8	14	3	9	12	2	15	5	13	11	6	4
72	6	2	16	10	7	1	5	8	9	12	2	13	4	15	11	3	14	6
72	6	3	6	15	12	1	14	4	9	7	3	13	8	10	11	2	5	16
72	6	4	1	12	15	6	7	9	4	14	10	8	13	3	16	5	2	11
72	6	5	11	3	14	6	2	13	4	15	5	8	9	12	16	10	7	1
72	6	6	6	14	3	11	15	4	13	2	12	9	8	5	1	7	10	16
72	6	7	16	5	2	11	10	8	13	3	7	9	4	14	1	12	15	6
72	6	8	11	2	5	16	3	13	8	10	14	4	9	7	6	15	12	1
72	6	22	1	7	10	16	12	9	8	5	15	4	13	2	6	14	3	11
73	6	2	16	10	7	1	5	3	14	12	9	15	2	8	4	6	11	13
73	6	3	13	8	12	1	11	2	14	7	6	15	3	10	4	9	5	16
73	6	4	1	12	8	13	7	14	2	11	10	3	15	6	16	5	9	4
73	6	5	4	6	11	13	9	15	2	8	5	3	14	12	16	10	7	1
73	6	6	13	11	6	4	8	2	15	9	12	14	3	5	1	7	10	16
73	6	7	16	5	9	4	10	3	15	6	7	14	2	11	1	12	8	13
73	6	8	4	9	5	16	6	15	3	10	11	2	14	7	13	8	12	1
73	6	21	1	7	10	16	12	14	3	5	8	2	15	9	13	11	6	4
74	6	2	16	10	7	1	5	3	14	12	2	8	9	15	11	13	4	6
74	6	3	6	15	12	1	4	9	14	7	13	8	3	10	11	2	5	16
74	6	4	1	12	15	6	7	14	9	4	10	3	8	13	16	5	2	11
74	6	5	11	13	4	6	2	8	9	15	5	3	14	12	16	10	7	1
74	6	6	6	4	13	11	15	9	8	2	12	14	3	5	1	7	10	16
74	6	7	16	5	2	11	10	3	8	13	7	14	9	4	1	12	15	6
74	6	8	11	2	5	16	13	8	3	10	4	9	14	7	6	15	12	1
74	6	21	1	7	10	16	12	14	3	5	15	9	8	2	6	4	13	11
75	6	2	16	10	7	1	3	8	9	14	2	11	6	15	13	5	12	4
75	6	3	4	15	14	1	12	6	9	7	5	11	8	10	13	2	3	16
75	6	4	1	14	15	4	7	9	6	12	10	8	11	5	16	3	2	13
75	6	5	13	5	12	4	2	11	6	15	3	8	9	14	16	10	7	1
75	6	6	4	12	5	13	15	6	11	2	14	9	8	3	1	7	10	16
75	6	7	16	3	2	13	10	8	11	5	7	9	6	12	1	14	15	4
75	6	8	13	2	3	16	5	11	8	10	12	6	9	7	4	15	14	1
75	6	22	1	7	10	16	14	9	8	3	15	6	11	2	4	12	5	13
76	6	2	16	10	7	1	3	5	12	14	9	15	2	8	6	4	13	11
76	6	3	11	8	14	1	13	2	12	7	4	15	5	10	6	9	3	16
76	6	4	1	14	8	11	7	12	2	13	10	5	15	4	16	3	9	6
76	6	5	6	4	13	11	9	15	2	8	3	5	12	14	16	10	7	1
76	6	6	11	13	4	6	8	2	15	9	14	12	5	3	1	7	10	16
76	6	7	16	3	9	6	10	5	15	4	7	12	2	13	1	14	8	11
76	6	8	6	9	3	16	4	15	5	10	13	2	12	7	11	8	14	1
76	6	21	1	7	10	16	14	12	5	3	8	2	15	9	11	13	4	6
77	6	2	16	10	7	1	3	5	12	14	2	8	9	15	13	11	6	4
77	6	3	4	15	14	1	6	9	12	7	11	8	5	10	13	2	3	16
77	6	4	1	14	15	4	7	12	9	6	10	5	8	11	16	3	2	13
77	6	5	13	11	6	4	2	8	9	15	3	5	12	14	16	10	7	1
77	6	6	4	6	11	13	15	9	8	2	14	12	5	3	1	7	10	16
77	6	7	16	3	2	13	10	5	8	11	7	12	9	6	1	14	15	4
77	6	8	13	2	3	16	11	8	5	10	6	9	12	7	4	15	14	1
77	6	21	1	7	10	16	14	12	5	3	15	9	8	2	4	6	11	13
78	6	2	16	10	7	1	2	8	9	15	5	13	4	12	11	3	14	6
78	6	3	6	12	15	1	14	4	9	7	3	13	8	10	11	5	2	16
78	6	4	1	15	12	6	7	9	4	14	10	8	13	3	16	2	5	11
78	6	5	11	3	14	6	5	13	4	12	2	8	9	15	16	10	7	1
78	6	6	6	14	3	11	12	4	13	5	15	9	8	2	1	7	10	16
78	6	7	16	2	5	11	10	8	13	3	7	9	4	14	1	15	12	6
78	6	8	11	5	2	16	3	13	8	10	14	4	9	7	6	12	15	1
78	6	22	1	7	10	16	15	9	8	2	12	4	13	5	6	14	3	11
79	6	2	16	10	7	1	2	8	9	15	3	11	6	14	13	5	12	4
79	6	3	4	14	15	1	12	6	9	7	5	11	8	10	13	3	2	16
79	6	4	1	15	14	4	7	9	6	12	10	8	11	5	16	2	3	13
79	6	5	13	5	12	4	3	11	6	14	2	8	9	15	16	10	7	1
79	6	6	4	12	5	13	14	6	11	3	15	9	8	2	1	7	10	16
79	6	7	16	2	3	13	10	8	11	5	7	9	6	12	1	15	14	4
79	6	8	13	3	2	16	5	11	8	10	12	6	9	7	4	14	15	1
79	6	22	1	7	10	16	15	9	8	2	14	6	11	3	4	12	5	13
80	6	2	16	10	7	1	2	5	12	15	3	8	9	14	13	11	6	4
80	6	3	4	14	15	1	6	9	12	7	11	8	5	10	13	3	2	16
80	6	4	1	15	14	4	7	12	9	6	10	5	8	11	16	2	3	13
80	6	5	13	11	6	4	3	8	9	14	2	5	12	15	16	10	7	1
80	6	6	4	6	11	13	14	9	8	3	15	12	5	2	1	7	10	16
80	6	7	16	2	3	13	10	5	8	11	7	12	9	6	1	15	14	4
80	6	8	13	3	2	16	11	8	5	10	6	9	12	7	4	14	15	1
80	6	22	1	7	10	16	15	12	5	2	14	9	8	3	4	6	11	13
81	6	2	16	10	7	1	2	3	14	15	5	8	9	12	11	13	4	6
81	6	3	6	12	15	1	4	9	14	7	13	8	3	10	11	5	2	16
81	6	4	1	15	12	6	7	14	9	4	10	3	8	13	16	2	5	11
81	6	5	11	13	4	6	5	8	9	12	2	3	14	15	16	10	7	1
81	6	6	6	4	13	11	12	9	8	5	15	14	3	2	1	7	10	16
81	6	7	16	2	5	11	10	3	8	13	7	14	9	4	1	15	12	6
81	6	8	11	5	2	16	13	8	3	10	4	9	14	7	6	12	15	1
81	6	22	1	7	10	16	15	14	3	2	12	9	8	5	6	4	13	11
86	6	2	12	14	7	1	11	2	13	8	6	15	4	9	5	3	10	16
86	6	3	16	9	8	1	10	4	13	7	3	15	2	14	5	6	11	12
86	6	4	1	8	9	16	7	13	4	10	14	2	15	3	12	11	6	5
86	6	5	5	3	10	16	6	15	4	9	11	2	13	8	12	14	7	1
86	6	6	16	10	3	5	9	4	15	6	8	13	2	11	1	7	14	12
86	6	7	12	11	6	5	14	2	15	3	7	13	4	10	1	8	9	16
86	6	8	5	6	11	12	3	15	2	14	10	4	13	7	16	9	8	1
86	6	12	1	7	14	12	8	13	2	11	9	4	15	6	16	10	3	5
87	6	2	12	14	7	1	6	4	15	9	11	13	2	8	5	3	10	16
87	6	3	16	8	9	1	10	2	15	7	3	13	4	14	5	11	6	12
87	6	4	1	9	8	16	7	15	2	10	14	4	13	3	12	6	11	5
87	6	5	5	3	10	16	11	13	2	8	6	4	15	9	12	14	7	1
87	6	6	16	10	3	5	8	2	13	11	9	15	4	6	1	7	14	12
87	6	7	12	6	11	5	14	4	13	3	7	15	2	10	1	9	8	16
87	6	8	5	11	6	12	3	13	4	14	10	2	15	7	16	8	9	1
87	6	12	1	7	14	12	9	15	4	6	8	2	13	11	16	10	3	5
91	6	2	12	14	7	1	8	2	13	11	9	15	4	6	5	3	10	16
91	6	3	16	6	11	1	10	4	13	7	3	15	2	14	5	9	8	12
91	6	4	1	11	6	16	7	13	4	10	14	2	15	3	12	8	9	5
91	6	5	5	3	10	16	9	15	4	6	8	2	13	11	12	14	7	1
91	6	6	16	10	3	5	6	4	15	9	11	13	2	8	1	7	14	12
91	6	7	12	8	9	5	14	2	15	3	7	13	4	10	1	11	6	16
91	6	8	5	9	8	12	3	15	2	14	10	4	13	7	16	6	11	1
91	6	12	1	7	14	12	11	13	2	8	6	4	15	9	16	10	3	5
100	6	2	16	9	8	1	3	4	13	14	10	15	2	7	5	6	11	12
100	6	3	12	7	14	1	11	2	13	8	6	15	4	9	5	10	3	16
100	6	4	1	14	7	12	8	13	2	11	9	4	15	6	16	3	10	5
100	6	5	5	6	11	12	10	15	2	7	3	4	13	14	16	9	8	1
100	6	6	12	11	6	5	7	2	15	10	14	13	4	3	1	8	9	16
100	6	7	16	3	10	5	9	4	15	6	8	13	2	11	1	14	7	12
100	6	8	5	10	3	16	6	15	4	9	11	2	13	8	12	7	14	1
100	6	22	1	8	9	16	14	13	4	3	7	2	15	10	12	11	6	5
110	6	2	13	12	8	1	6	3	15	10	11	14	2	7	4	5	9	16
110	6	3	16	7	10	1	9	2	15	8	5	14	3	12	4	11	6	13
110	6	4	1	10	7	16	8	15	2	9	12	3	14	5	13	6	11	4
110	6	5	4	5	9	16	11	14	2	7	6	3	15	10	13	12	8	1
110	6	6	16	9	5	4	7	2	14	11	10	15	3	6	1	8	12	13
110	6	7	13	6	11	4	12	3	14	5	8	15	2	9	1	10	7	16
110	6	8	4	11	6	13	5	14	3	12	9	2	15	8	16	7	10	1
110	6	11	1	8	12	13	10	15	3	6	7	2	14	11	16	9	5	4
111	6	2	13	12	8	1	7	2	14	11	10	15	3	6	4	5	9	16
111	6	3	16	6	11	1	9	3	14	8	5	15	2	12	4	10	7	13
111	6	4	1	11	6	16	8	14	3	9	12	2	15	5	13	7	10	4
111	6	5	4	5	9	16	10	15	3	6	7	2	14	11	13	12	8	1
111	6	6	16	9	5	4	6	3	15	10	11	14	2	7	1	8	12	13
111	6	7	13	7	10	4	12	2	15	5	8	14	3	9	1	11	6	16
111	6	8	4	10	7	13	5	15	2	12	9	3	14	8	16	6	11	1
111	6	11	1	8	12	13	11	14	2	7	6	3	15	10	16	9	5	4
119	6	2	11	14	8	1	4	5	15	10	13	12	2	7	6	3	9	16
119	6	3	16	7	10	1	9	2	15	8	3	12	5	14	6	13	4	11
119	6	4	1	10	7	16	8	15	2	9	14	5	12	3	11	4	13	6
119	6	5	6	3	9	16	13	12	2	7	4	5	15	10	11	14	8	1
119	6	6	16	9	3	6	7	2	12	13	10	15	5	4	1	8	14	11
119	6	7	11	4	13	6	14	5	12	3	8	15	2	9	1	10	7	16
119	6	8	6	13	4	11	3	12	5	14	9	2	15	8	16	7	10	1
119	6	11	1	8	14	11	10	15	5	4	7	2	12	13	16	9	3	6
121	6	2	11	14	8	1	7	2	12	13	10	15	5	4	6	3	9	16
121	6	3	16	4	13	1	9	5	12	8	3	15	2	14	6	10	7	11
121	6	4	1	13	4	16	8	12	5	9	14	2	15	3	11	7	10	6
121	6	5	6	3	9	16	10	15	5	4	7	2	12	13	11	14	8	1
121	6	6	16	9	3	6	4	5	15	10	13	12	2	7	1	8	14	11
121	6	7	11	7	10	6	14	2	15	3	8	12	5	9	1	13	4	16
121	6	8	6	10	7	11	3	15	2	14	9	5	12	8	16	4	13	1
121	6	11	1	8	14	11	13	12	2	7	4	5	15	10	16	9	3	6
123	6	2	10	15	8	1	4	5	14	11	13	12	3	6	7	2	9	16
123	6	3	16	6	11	1	9	3	14	8	2	12	5	15	7	13	4	10
123	6	4	1	11	6	16	8	14	3	9	15	5	12	2	10	4	13	7
123	6	5	7	2	9	16	13	12	3	6	4	5	14	11	10	15	8	1
123	6	6	16	9	2	7	6	3	12	13	11	14	5	4	1	8	15	10
123	6	7	10	4	13	7	15	5	12	2	8	14	3	9	1	11	6	16
123	6	8	7	13	4	10	2	12	5	15	9	3	14	8	16	6	11	1
123	6	11	1	8	15	10	11	14	5	4	6	3	12	13	16	9	2	7
125	6	2	10	15	8	1	6	3	12	13	11	14	5	4	7	2	9	16
125	6	3	16	4	13	1	9	5	12	8	2	14	3	15	7	11	6	10
125	6	4	1	13	4	16	8	12	5	9	15	3	14	2	10	6	11	7
125	6	5	7	2	9	16	11	14	5	4	6	3	12	13	10	15	8	1
125	6	6	16	9	2	7	4	5	14	11	13	12	3	6	1	8	15	10
125	6	7	10	6	11	7	15	3	14	2	8	12	5	9	1	13	4	16
125	6	8	7	11	6	10	2	14	3	15	9	5	12	8	16	4	13	1
125	6	11	1	8	15	10	13	12	3	6	4	5	14	11	16	9	2	7
127	6	2	16	8	9	1	3	2	15	14	10	13	4	7	5	11	6	12
127	6	3	12	7	14	1	6	4	15	9	11	13	2	8	5	10	3	16
127	6	4	1	14	7	12	9	15	4	6	8	2	13	11	16	3	10	5
127	6	5	5	11	6	12	10	13	4	7	3	2	15	14	16	8	9	1
127	6	6	12	6	11	5	7	4	13	10	14	15	2	3	1	9	8	16
127	6	7	16	3	10	5	8	2	13	11	9	15	4	6	1	14	7	12
127	6	8	5	10	3	16	11	13	2	8	6	4	15	9	12	7	14	1
127	6	22	1	9	8	16	14	15	2	3	7	4	13	10	12	6	11	5
130	6	2	16	7	10	1	5	9	8	12	2	14	3	15	11	4	13	6
130	6	3	6	15	12	1	13	3	8	10	4	14	9	7	11	2	5	16
130	6	4	1	12	15	6	10	8	3	13	7	9	14	4	16	5	2	11
130	6	5	11	4	13	6	2	14	3	15	5	9	8	12	16	7	10	1
130	6	6	6	13	4	11	15	3	14	2	12	8	9	5	1	10	7	16
130	6	7	16	5	2	11	7	9	14	4	10	8	3	13	1	12	15	6
130	6	8	11	2	5	16	4	14	9	7	13	3	8	10	6	15	12	1
130	6	22	1	10	7	16	12	8	9	5	15	3	14	2	6	13	4	11
131	6	2	16	7	10	1	5	4	13	12	2	9	8	15	11	14	3	6
131	6	3	6	15	12	1	3	8	13	10	14	9	4	7	11	2	5	16
131	6	4	1	12	15	6	10	13	8	3	7	4	9	14	16	5	2	11
131	6	5	11	14	3	6	2	9	8	15	5	4	13	12	16	7	10	1
131	6	6	6	3	14	11	15	8	9	2	12	13	4	5	1	10	7	16
131	6	7	16	5	2	11	7	4	9	14	10	13	8	3	1	12	15	6
131	6	8	11	2	5	16	14	9	4	7	3	8	13	10	6	15	12	1
131	6	22	1	10	7	16	12	13	4	5	15	8	9	2	6	3	14	11
132	6	2	16	7	10	1	5	2	15	12	9	14	3	8	4	11	6	13
132	6	3	13	8	12	1	6	3	15	10	11	14	2	7	4	9	5	16
132	6	4	1	12	8	13	10	15	3	6	7	2	14	11	16	5	9	4
132	6	5	4	11	6	13	9	14	3	8	5	2	15	12	16	7	10	1
132	6	6	13	6	11	4	8	3	14	9	12	15	2	5	1	10	7	16
132	6	7	16	5	9	4	7	2	14	11	10	15	3	6	1	12	8	13
132	6	8	4	9	5	16	11	14	2	7	6	3	15	10	13	8	12	1
132	6	22	1	10	7	16	12	15	2	5	8	3	14	9	13	6	11	4
133	6	2	16	7	10	1	3	9	8	14	2	12	5	15	13	6	11	4
133	6	3	4	15	14	1	11	5	8	10	6	12	9	7	13	2	3	16
133	6	4	1	14	15	4	10	8	5	11	7	9	12	6	16	3	2	13
133	6	5	13	6	11	4	2	12	5	15	3	9	8	14	16	7	10	1
133	6	6	4	11	6	13	15	5	12	2	14	8	9	3	1	10	7	16
133	6	7	16	3	2	13	7	9	12	6	10	8	5	11	1	14	15	4
133	6	8	13	2	3	16	6	12	9	7	11	5	8	10	4	15	14	1
133	6	22	1	10	7	16	14	8	9	3	15	5	12	2	4	11	6	13
134	6	2	16	7	10	1	3	6	11	14	2	9	8	15	13	12	5	4
134	6	3	4	15	14	1	5	8	11	10	12	9	6	7	13	2	3	16
134	6	4	1	14	15	4	10	11	8	5	7	6	9	12	16	3	2	13
134	6	5	13	12	5	4	2	9	8	15	3	6	11	14	16	7	10	1
134	6	6	4	5	12	13	15	8	9	2	14	11	6	3	1	10	7	16
134	6	7	16	3	2	13	7	6	9	12	10	11	8	5	1	14	15	4
134	6	8	13	2	3	16	12	9	6	7	5	8	11	10	4	15	14	1
134	6	22	1	10	7	16	14	11	6	3	15	8	9	2	4	5	12	13
135	6	2	16	7	10	1	3	2	15	14	9	12	5	8	6	13	4	11
135	6	3	11	8	14	1	4	5	15	10	13	12	2	7	6	9	3	16
135	6	4	1	14	8	11	10	15	5	4	7	2	12	13	16	3	9	6
135	6	5	6	13	4	11	9	12	5	8	3	2	15	14	16	7	10	1
135	6	6	11	4	13	6	8	5	12	9	14	15	2	3	1	10	7	16
135	6	7	16	3	9	6	7	2	12	13	10	15	5	4	1	14	8	11
135	6	8	6	9	3	16	13	12	2	7	4	5	15	10	11	8	14	1
135	6	22	1	10	7	16	14	15	2	3	8	5	12	9	11	4	13	6
136	6	2	16	7	10	1	2	9	8	15	5	14	3	12	11	4	13	6
136	6	3	6	12	15	1	13	3	8	10	4	14	9	7	11	5	2	16
136	6	4	1	15	12	6	10	8	3	13	7	9	14	4	16	2	5	11
136	6	5	11	4	13	6	5	14	3	12	2	9	8	15	16	7	10	1
136	6	6	6	13	4	11	12	3	14	5	15	8	9	2	1	10	7	16
136	6	7	16	2	5	11	7	9	14	4	10	8	3	13	1	15	12	6
136	6	8	11	5	2	16	4	14	9	7	13	3	8	10	6	12	15	1
136	6	21	1	10	7	16	15	8	9	2	12	3	14	5	6	13	4	11
137	6	2	16	7	10	1	2	9	8	15	3	12	5	14	13	6	11	4
137	6	3	4	14	15	1	11	5	8	10	6	12	9	7	13	3	2	16
137	6	4	1	15	14	4	10	8	5	11	7	9	12	6	16	2	3	13
137	6	5	13	6	11	4	3	12	5	14	2	9	8	15	16	7	10	1
137	6	6	4	11	6	13	14	5	12	3	15	8	9	2	1	10	7	16
137	6	7	16	2	3	13	7	9	12	6	10	8	5	11	1	15	14	4
137	6	8	13	3	2	16	6	12	9	7	11	5	8	10	4	14	15	1
137	6	21	1	10	7	16	15	8	9	2	14	5	12	3	4	11	6	13
138	6	2	16	7	10	1	2	6	11	15	3	9	8	14	13	12	5	4
138	6	3	4	14	15	1	5	8	11	10	12	9	6	7	13	3	2	16
138	6	4	1	15	14	4	10	11	8	5	7	6	9	12	16	2	3	13
138	6	5	13	12	5	4	3	9	8	14	2	6	11	15	16	7	10	1
138	6	6	4	5	12	13	14	8	9	3	15	11	6	2	1	10	7	16
138	6	7	16	2	3	13	7	6	9	12	10	11	8	5	1	15	14	4
138	6	8	13	3	2	16	12	9	6	7	5	8	11	10	4	14	15	1
138	6	22	1	10	7	16	15	11	6	2	14	8	9	3	4	5	12	13
139	6	2	16	7	10	1	2	4	13	15	5	9	8	12	11	14	3	6
139	6	3	6	12	15	1	3	8	13	10	14	9	4	7	11	5	2	16
139	6	4	1	15	12	6	10	13	8	3	7	4	9	14	16	2	5	11
139	6	5	11	14	3	6	5	9	8	12	2	4	13	15	16	7	10	1
139	6	6	6	3	14	11	12	8	9	5	15	13	4	2	1	10	7	16
139	6	7	16	2	5	11	7	4	9	14	10	13	8	3	1	15	12	6
139	6	8	11	5	2	16	14	9	4	7	3	8	13	10	6	12	15	1
139	6	22	1	10	7	16	15	13	4	2	12	8	9	5	6	3	14	11
143	6	2	8	15	10	1	3	6	13	12	14	11	4	5	9	2	7	16
143	6	3	16	5	12	1	7	4	13	10	2	11	6	15	9	14	3	8
143	6	4	1	12	5	16	10	13	4	7	15	6	11	2	8	3	14	9
143	6	5	9	2	7	16	14	11	4	5	3	6	13	12	8	15	10	1
143	6	6	16	7	2	9	5	4	11	14	12	13	6	3	1	10	15	8
143	6	7	8	3	14	9	15	6	11	2	10	13	4	7	1	12	5	16
143	6	8	9	14	3	8	2	11	6	15	7	4	13	10	16	5	12	1
143	6	12	1	10	15	8	12	13	6	3	5	4	11	14	16	7	2	9
144	6	2	8	15	10	1	5	4	11	14	12	13	6	3	9	2	7	16
144	6	3	16	3	14	1	7	6	11	10	2	13	4	15	9	12	5	8
144	6	4	1	14	3	16	10	11	6	7	15	4	13	2	8	5	12	9
144	6	5	9	2	7	16	12	13	6	3	5	4	11	14	8	15	10	1
144	6	6	16	7	2	9	3	6	13	12	14	11	4	5	1	10	15	8
144	6	7	8	5	12	9	15	4	13	2	10	11	6	7	1	14	3	16
144	6	8	9	12	5	8	2	13	4	15	7	6	11	10	16	3	14	1
144	6	12	1	10	15	8	14	11	4	5	3	6	13	12	16	7	2	9
150	6	2	16	6	11	1	5	9	8	12	3	15	2	14	10	4	13	7
150	6	3	7	14	12	1	13	2	8	11	4	15	9	6	10	3	5	16
150	6	4	1	12	14	7	11	8	2	13	6	9	15	4	16	5	3	10
150	6	5	10	4	13	7	3	15	2	14	5	9	8	12	16	6	11	1
150	6	6	7	13	4	10	14	2	15	3	12	8	9	5	1	11	6	16
150	6	7	16	5	3	10	6	9	15	4	11	8	2	13	1	12	14	7
150	6	8	10	3	5	16	4	15	9	6	13	2	8	11	7	14	12	1
150	6	22	1	11	6	16	12	8	9	5	14	2	15	3	7	13	4	10
151	6	2	16	6	11	1	5	3	14	12	9	15	2	8	4	10	7	13
151	6	3	13	8	12	1	7	2	14	11	10	15	3	6	4	9	5	16
151	6	4	1	12	8	13	11	14	2	7	6	3	15	10	16	5	9	4
151	6	5	4	10	7	13	9	15	2	8	5	3	14	12	16	6	11	1
151	6	6	13	7	10	4	8	2	15	9	12	14	3	5	1	11	6	16
151	6	7	16	5	9	4	6	3	15	10	11	14	2	7	1	12	8	13
151	6	8	4	9	5	16	10	15	3	6	7	2	14	11	13	8	12	1
151	6	22	1	11	6	16	12	14	3	5	8	2	15	9	13	7	10	4
152	6	2	16	6	11	1	5	3	14	12	4	10	7	13	9	15	2	8
152	6	3	8	13	12	1	2	7	14	11	15	10	3	6	9	4	5	16
152	6	4	1	12	13	8	11	14	7	2	6	3	10	15	16	5	4	9
152	6	5	9	15	2	8	4	10	7	13	5	3	14	12	16	6	11	1
152	6	6	8	2	15	9	13	7	10	4	12	14	3	5	1	11	6	16
152	6	7	16	5	4	9	6	3	10	15	11	14	7	2	1	12	13	8
152	6	8	9	4	5	16	15	10	3	6	2	7	14	11	8	13	12	1
152	6	22	1	11	6	16	12	14	3	5	13	7	10	4	8	2	15	9
153	6	2	16	6	11	1	4	3	14	13	5	10	7	12	9	15	2	8
153	6	3	8	12	13	1	2	7	14	11	15	10	3	6	9	5	4	16
153	6	4	1	13	12	8	11	14	7	2	6	3	10	15	16	4	5	9
153	6	5	9	15	2	8	5	10	7	12	4	3	14	13	16	6	11	1
153	6	6	8	2	15	9	12	7	10	5	13	14	3	4	1	11	6	16
153	6	7	16	4	5	9	6	3	10	15	11	14	7	2	1	13	12	8
153	6	8	9	5	4	16	15	10	3	6	2	7	14	11	8	12	13	1
153	6	22	1	11	6	16	13	14	3	4	12	7	10	5	8	2	15	9
154	6	2	16	6	11	1	3	9	8	14	5	15	2	12	10	4	13	7
154	6	3	7	12	14	1	13	2	8	11	4	15	9	6	10	5	3	16
154	6	4	1	14	12	7	11	8	2	13	6	9	15	4	16	3	5	10
154	6	5	10	4	13	7	5	15	2	12	3	9	8	14	16	6	11	1
154	6	6	7	13	4	10	12	2	15	5	14	8	9	3	1	11	6	16
154	6	7	16	3	5	10	6	9	15	4	11	8	2	13	1	14	12	7
154	6	8	10	5	3	16	4	15	9	6	13	2	8	11	7	12	14	1
154	6	21	1	11	6	16	14	8	9	3	12	2	15	5	7	13	4	10
155	6	2	16	6	11	1	3	9	8	14	2	12	5	15	13	7	10	4
155	6	3	4	15	14	1	10	5	8	11	7	12	9	6	13	2	3	16
155	6	4	1	14	15	4	11	8	5	10	6	9	12	7	16	3	2	13
155	6	5	13	7	10	4	2	12	5	15	3	9	8	14	16	6	11	1
155	6	6	4	10	7	13	15	5	12	2	14	8	9	3	1	11	6	16
155	6	7	16	3	2	13	6	9	12	7	11	8	5	10	1	14	15	4
155	6	8	13	2	3	16	7	12	9	6	10	5	8	11	4	15	14	1
155	6	21	1	11	6	16	14	8	9	3	15	5	12	2	4	10	7	13
156	6	2	16	6	11	1	3	4	13	14	10	15	2	7	5	9	8	12
156	6	3	12	7	14	1	8	2	13	11	9	15	4	6	5	10	3	16
156	6	4	1	14	7	12	11	13	2	8	6	4	15	9	16	3	10	5
156	6	5	5	9	8	12	10	15	2	7	3	4	13	14	16	6	11	1
156	6	6	12	8	9	5	7	2	15	10	14	13	4	3	1	11	6	16
156	6	7	16	3	10	5	6	4	15	9	11	13	2	8	1	14	7	12
156	6	8	5	10	3	16	9	15	4	6	8	2	13	11	12	7	14	1
156	6	22	1	11	6	16	14	13	4	3	7	2	15	10	12	8	9	5
157	6	2	16	6	11	1	2	9	8	15	3	12	5	14	13	7	10	4
157	6	3	4	14	15	1	10	5	8	11	7	12	9	6	13	3	2	16
157	6	4	1	15	14	4	11	8	5	10	6	9	12	7	16	2	3	13
157	6	5	13	7	10	4	3	12	5	14	2	9	8	15	16	6	11	1
157	6	6	4	10	7	13	14	5	12	3	15	8	9	2	1	11	6	16
157	6	7	16	2	3	13	6	9	12	7	11	8	5	10	1	15	14	4
157	6	8	13	3	2	16	7	12	9	6	10	5	8	11	4	14	15	1
157	6	22	1	11	6	16	15	8	9	2	14	5	12	3	4	10	7	13
158	6	2	16	6	11	1	2	3	14	15	9	12	5	8	7	13	4	10
158	6	3	10	8	15	1	4	5	14	11	13	12	3	6	7	9	2	16
158	6	4	1	15	8	10	11	14	5	4	6	3	12	13	16	2	9	7
158	6	5	7	13	4	10	9	12	5	8	2	3	14	15	16	6	11	1
158	6	6	10	4	13	7	8	5	12	9	15	14	3	2	1	11	6	16
158	6	7	16	2	9	7	6	3	12	13	11	14	5	4	1	15	8	10
158	6	8	7	9	2	16	13	12	3	6	4	5	14	11	10	8	15	1
158	6	22	1	11	6	16	15	14	3	2	8	5	12	9	10	4	13	7
166	6	2	16	5	12	1	3	8	9	14	2	11	6	15	13	10	7	4
166	6	3	4	15	14	1	7	6	9	12	10	11	8	5	13	2	3	16
166	6	4	1	14	15	4	12	9	6	7	5	8	11	10	16	3	2	13
166	6	5	13	10	7	4	2	11	6	15	3	8	9	14	16	5	12	1
166	6	6	4	7	10	13	15	6	11	2	14	9	8	3	1	12	5	16
166	6	7	16	3	2	13	5	8	11	10	12	9	6	7	1	14	15	4
166	6	8	13	2	3	16	10	11	8	5	7	6	9	12	4	15	14	1
166	6	22	1	12	5	16	14	9	8	3	15	6	11	2	4	7	10	13
167	6	2	16	5	12	1	2	8	9	15	3	11	6	14	13	10	7	4
167	6	3	4	14	15	1	7	6	9	12	10	11	8	5	13	3	2	16
167	6	4	1	15	14	4	12	9	6	7	5	8	11	10	16	2	3	13
167	6	5	13	10	7	4	3	11	6	14	2	8	9	15	16	5	12	1
167	6	6	4	7	10	13	14	6	11	3	15	9	8	2	1	12	5	16
167	6	7	16	2	3	13	5	8	11	10	12	9	6	7	1	15	14	4
167	6	8	13	3	2	16	10	11	8	5	7	6	9	12	4	14	15	1
167	6	22	1	12	5	16	15	9	8	2	14	6	11	3	4	7	10	13
168	6	2	16	5	12	1	2	4	13	15	7	11	6	10	9	14	3	8
168	6	3	8	10	15	1	3	6	13	12	14	11	4	5	9	7	2	16
168	6	4	1	15	10	8	12	13	6	3	5	4	11	14	16	2	7	9
168	6	5	9	14	3	8	7	11	6	10	2	4	13	15	16	5	12	1
168	6	6	8	3	14	9	10	6	11	7	15	13	4	2	1	12	5	16
168	6	7	16	2	7	9	5	4	11	14	12	13	6	3	1	15	10	8
168	6	8	9	7	2	16	14	11	4	5	3	6	13	12	8	10	15	1
168	6	22	1	12	5	16	15	13	4	2	10	6	11	7	8	3	14	9
179	6	2	8	13	12	1	6	3	10	15	11	14	7	2	9	4	5	16
179	6	3	16	2	15	1	5	7	10	12	4	14	3	13	9	11	6	8
179	6	4	1	15	2	16	12	10	7	5	13	3	14	4	8	6	11	9
179	6	5	9	4	5	16	11	14	7	2	6	3	10	15	8	13	12	1
179	6	6	16	5	4	9	2	7	14	11	15	10	3	6	1	12	13	8
179	6	7	8	6	11	9	13	3	14	4	12	10	7	5	1	15	2	16
179	6	8	9	11	6	8	4	14	3	13	5	7	10	12	16	2	15	1
179	6	12	1	12	13	8	15	10	3	6	2	7	14	11	16	5	4	9
182	6	2	7	14	12	1	11	2	8	13	6	15	9	4	10	3	5	16
182	6	3	16	4	13	1	5	9	8	12	3	15	2	14	10	6	11	7
182	6	4	1	13	4	16	12	8	9	5	14	2	15	3	7	11	6	10
182	6	5	10	3	5	16	6	15	9	4	11	2	8	13	7	14	12	1
182	6	6	16	5	3	10	4	9	15	6	13	8	2	11	1	12	14	7
182	6	7	7	11	6	10	14	2	15	3	12	8	9	5	1	13	4	16
182	6	8	10	6	11	7	3	15	2	14	5	9	8	12	16	4	13	1
182	6	11	1	12	14	7	13	8	2	11	4	9	15	6	16	5	3	10
184	6	2	6	15	12	1	10	3	8	13	7	14	9	4	11	2	5	16
184	6	3	16	4	13	1	5	9	8	12	2	14	3	15	11	7	10	6
184	6	4	1	13	4	16	12	8	9	5	15	3	14	2	6	10	7	11
184	6	5	11	2	5	16	7	14	9	4	10	3	8	13	6	15	12	1
184	6	6	16	5	2	11	4	9	14	7	13	8	3	10	1	12	15	6
184	6	7	6	10	7	11	15	3	14	2	12	8	9	5	1	13	4	16
184	6	8	11	7	10	6	2	14	3	15	5	9	8	12	16	4	13	1
184	6	11	1	12	15	6	13	8	3	10	4	9	14	7	16	5	2	11
186	6	2	6	15	12	1	7	4	9	14	10	13	8	3	11	2	5	16
186	6	3	16	3	14	1	5	8	9	12	2	13	4	15	11	10	7	6
186	6	4	1	14	3	16	12	9	8	5	15	4	13	2	6	7	10	11
186	6	5	11	2	5	16	10	13	8	3	7	4	9	14	6	15	12	1
186	6	6	16	5	2	11	3	8	13	10	14	9	4	7	1	12	15	6
186	6	7	6	7	10	11	15	4	13	2	12	9	8	5	1	14	3	16
186	6	8	11	10	7	6	2	13	4	15	5	8	9	12	16	3	14	1
186	6	12	1	12	15	6	14	9	4	7	3	8	13	10	16	5	2	11
187	6	2	16	4	13	1	3	9	8	14	5	15	2	12	10	6	11	7
187	6	3	7	12	14	1	11	2	8	13	6	15	9	4	10	5	3	16
187	6	4	1	14	12	7	13	8	2	11	4	9	15	6	16	3	5	10
187	6	5	10	6	11	7	5	15	2	12	3	9	8	14	16	4	13	1
187	6	6	7	11	6	10	12	2	15	5	14	8	9	3	1	13	4	16
187	6	7	16	3	5	10	4	9	15	6	13	8	2	11	1	14	12	7
187	6	8	10	5	3	16	6	15	9	4	11	2	8	13	7	12	14	1
187	6	22	1	13	4	16	14	8	9	3	12	2	15	5	7	11	6	10
188	6	2	16	4	13	1	3	5	12	14	9	15	2	8	6	10	7	11
188	6	3	11	8	14	1	7	2	12	13	10	15	5	4	6	9	3	16
188	6	4	1	14	8	11	13	12	2	7	4	5	15	10	16	3	9	6
188	6	5	6	10	7	11	9	15	2	8	3	5	12	14	16	4	13	1
188	6	6	11	7	10	6	8	2	15	9	14	12	5	3	1	13	4	16
188	6	7	16	3	9	6	4	5	15	10	13	12	2	7	1	14	8	11
188	6	8	6	9	3	16	10	15	5	4	7	2	12	13	11	8	14	1
188	6	22	1	13	4	16	14	12	5	3	8	2	15	9	11	7	10	6
189	6	2	16	4	13	1	2	9	8	15	5	14	3	12	11	7	10	6
189	6	3	6	12	15	1	10	3	8	13	7	14	9	4	11	5	2	16
189	6	4	1	15	12	6	13	8	3	10	4	9	14	7	16	2	5	11
189	6	5	11	7	10	6	5	14	3	12	2	9	8	15	16	4	13	1
189	6	6	6	10	7	11	12	3	14	5	15	8	9	2	1	13	4	16
189	6	7	16	2	5	11	4	9	14	7	13	8	3	10	1	15	12	6
189	6	8	11	5	2	16	7	14	9	4	10	3	8	13	6	12	15	1
189	6	22	1	13	4	16	15	8	9	2	12	3	14	5	6	10	7	11
190	6	2	16	4	13	1	2	5	12	15	9	14	3	8	7	11	6	10
190	6	3	10	8	15	1	6	3	12	13	11	14	5	4	7	9	2	16
190	6	4	1	15	8	10	13	12	3	6	4	5	14	11	16	2	9	7
190	6	5	7	11	6	10	9	14	3	8	2	5	12	15	16	4	13	1
190	6	6	10	6	11	7	8	3	14	9	15	12	5	2	1	13	4	16
190	6	7	16	2	9	7	4	5	14	11	13	12	3	6	1	15	8	10
190	6	8	7	9	2	16	11	14	5	4	6	3	12	13	10	8	15	1
190	6	22	1	13	4	16	15	12	5	2	8	3	14	9	10	6	11	7
194	6	2	8	12	13	1	6	3	10	15	11	14	7	2	9	5	4	16
194	6	3	16	2	15	1	4	7	10	13	5	14	3	12	9	11	6	8
194	6	4	1	15	2	16	13	10	7	4	12	3	14	5	8	6	11	9
194	6	5	9	5	4	16	11	14	7	2	6	3	10	15	8	12	13	1
194	6	6	16	4	5	9	2	7	14	11	15	10	3	6	1	13	12	8
194	6	7	8	6	11	9	12	3	14	5	13	10	7	4	1	15	2	16
194	6	8	9	11	6	8	5	14	3	12	4	7	10	13	16	2	15	1
194	6	12	1	13	12	8	15	10	3	6	2	7	14	11	16	4	5	9
198	6	2	16	3	14	1	2	8	9	15	5	13	4	12	11	10	7	6
198	6	3	6	12	15	1	7	4	9	14	10	13	8	3	11	5	2	16
198	6	4	1	15	12	6	14	9	4	7	3	8	13	10	16	2	5	11
198	6	5	11	10	7	6	5	13	4	12	2	8	9	15	16	3	14	1
198	6	6	6	7	10	11	12	4	13	5	15	9	8	2	1	14	3	16
198	6	7	16	2	5	11	3	8	13	10	14	9	4	7	1	15	12	6
198	6	8	11	5	2	16	10	13	8	3	7	4	9	14	6	12	15	1
198	6	22	1	14	3	16	15	9	8	2	12	4	13	5	6	7	10	11
199	6	2	16	3	14	1	2	6	11	15	7	13	4	10	9	12	5	8
199	6	3	8	10	15	1	5	4	11	14	12	13	6	3	9	7	2	16
199	6	4	1	15	10	8	14	11	4	5	3	6	13	12	16	2	7	9
199	6	5	9	12	5	8	7	13	4	10	2	6	11	15	16	3	14	1
199	6	6	8	5	12	9	10	4	13	7	15	11	6	2	1	14	3	16
199	6	7	16	2	7	9	3	6	13	12	14	11	4	5	1	15	10	8
199	6	8	9	7	2	16	12	13	6	3	5	4	11	14	8	10	15	1
199	6	22	1	14	3	16	15	11	6	2	10	4	13	7	8	5	12	9
210	6	2	15	16	1	2	6	4	13	11	3	9	8	14	10	5	12	7
210	6	3	7	14	11	2	12	8	13	1	5	9	4	16	10	3	6	15
210	6	4	2	11	14	7	1	13	8	12	16	4	9	5	15	6	3	10
210	6	5	10	5	12	7	3	9	8	14	6	4	13	11	15	16	1	2
210	6	6	7	12	5	10	14	8	9	3	11	13	4	6	2	1	16	15
210	6	7	15	6	3	10	16	4	9	5	1	13	8	12	2	11	14	7
210	6	8	10	3	6	15	5	9	4	16	12	8	13	1	7	14	11	2
210	6	22	2	1	16	15	11	13	4	6	14	8	9	3	7	12	5	10
211	6	2	15	16	1	2	3	4	13	14	6	9	8	11	10	5	12	7
211	6	3	7	11	14	2	12	8	13	1	5	9	4	16	10	6	3	15
211	6	4	2	14	11	7	1	13	8	12	16	4	9	5	15	3	6	10
211	6	5	10	5	12	7	6	9	8	11	3	4	13	14	15	16	1	2
211	6	6	7	12	5	10	11	8	9	6	14	13	4	3	2	1	16	15
211	6	7	15	3	6	10	16	4	9	5	1	13	8	12	2	14	11	7
211	6	8	10	6	3	15	5	9	4	16	12	8	13	1	7	11	14	2
211	6	22	2	1	16	15	14	13	4	3	11	8	9	6	7	12	5	10
218	6	2	15	14	3	2	10	4	13	7	1	11	6	16	8	5	12	9
218	6	3	9	16	7	2	12	6	13	3	5	11	4	14	8	1	10	15
218	6	4	2	7	16	9	3	13	6	12	14	4	11	5	15	10	1	8
218	6	5	8	5	12	9	1	11	6	16	10	4	13	7	15	14	3	2
218	6	6	9	12	5	8	16	6	11	1	7	13	4	10	2	3	14	15
218	6	7	15	10	1	8	14	4	11	5	3	13	6	12	2	7	16	9
218	6	8	8	1	10	15	5	11	4	14	12	6	13	3	9	16	7	2
218	6	22	2	3	14	15	7	13	4	10	16	6	11	1	9	12	5	8
219	6	2	15	14	3	2	10	1	16	7	4	11	6	13	5	8	9	12
219	6	3	12	13	7	2	9	6	16	3	8	11	1	14	5	4	10	15
219	6	4	2	7	13	12	3	16	6	9	14	1	11	8	15	10	4	5
219	6	5	5	8	9	12	4	11	6	13	10	1	16	7	15	14	3	2
219	6	6	12	9	8	5	13	6	11	4	7	16	1	10	2	3	14	15
219	6	7	15	10	4	5	14	1	11	8	3	16	6	9	2	7	13	12
219	6	8	5	4	10	15	8	11	1	14	9	6	16	3	12	13	7	2
219	6	22	2	3	14	15	7	16	1	10	13	6	11	4	12	9	8	5
220	6	2	15	14	3	2	9	1	16	8	6	12	5	11	4	7	10	13
220	6	3	13	11	8	2	10	5	16	3	7	12	1	14	4	6	9	15
220	6	4	2	8	11	13	3	16	5	10	14	1	12	7	15	9	6	4
220	6	5	4	7	10	13	6	12	5	11	9	1	16	8	15	14	3	2
220	6	6	13	10	7	4	11	5	12	6	8	16	1	9	2	3	14	15
220	6	7	15	9	6	4	14	1	12	7	3	16	5	10	2	8	11	13
220	6	8	4	6	9	15	7	12	1	14	10	5	16	3	13	11	8	2
220	6	22	2	3	14	15	8	16	1	9	11	5	12	6	13	10	7	4
221	6	2	15	14	3	2	6	4	13	11	1	7	10	16	12	9	8	5
221	6	3	5	16	11	2	8	10	13	3	9	7	4	14	12	1	6	15
221	6	4	2	11	16	5	3	13	10	8	14	4	7	9	15	6	1	12
221	6	5	12	9	8	5	1	7	10	16	6	4	13	11	15	14	3	2
221	6	6	5	8	9	12	16	10	7	1	11	13	4	6	2	3	14	15
221	6	7	15	6	1	12	14	4	7	9	3	13	10	8	2	11	16	5
221	6	8	12	1	6	15	9	7	4	14	8	10	13	3	5	16	11	2
221	6	22	2	3	14	15	11	13	4	6	16	10	7	1	5	8	9	12
222	6	2	15	14	3	2	6	1	16	11	9	12	5	8	4	7	10	13
222	6	3	13	8	11	2	10	5	16	3	7	12	1	14	4	9	6	15
222	6	4	2	11	8	13	3	16	5	10	14	1	12	7	15	6	9	4
222	6	5	4	7	10	13	9	12	5	8	6	1	16	11	15	14	3	2
222	6	6	13	10	7	4	8	5	12	9	11	16	1	6	2	3	14	15
222	6	7	15	6	9	4	14	1	12	7	3	16	5	10	2	11	8	13
222	6	8	4	9	6	15	7	12	1	14	10	5	16	3	13	8	11	2
222	6	22	2	3	14	15	11	16	1	6	8	5	12	9	13	10	7	4
223	6	2	15	14	3	2	6	1	16	11	4	7	10	13	9	12	5	8
223	6	3	8	13	11	2	5	10	16	3	12	7	1	14	9	4	6	15
223	6	4	2	11	13	8	3	16	10	5	14	1	7	12	15	6	4	9
223	6	5	9	12	5	8	4	7	10	13	6	1	16	11	15	14	3	2
223	6	6	8	5	12	9	13	10	7	4	11	16	1	6	2	3	14	15
223	6	7	15	6	4	9	14	1	7	12	3	16	10	5	2	11	13	8
223	6	8	9	4	6	15	12	7	1	14	5	10	16	3	8	13	11	2
223	6	22	2	3	14	15	11	16	1	6	13	10	7	4	8	5	12	9
224	6	2	15	14	3	2	4	1	16	13	10	11	6	7	5	8	9	12
224	6	3	12	7	13	2	9	6	16	3	8	11	1	14	5	10	4	15
224	6	4	2	13	7	12	3	16	6	9	14	1	11	8	15	4	10	5
224	6	5	5	8	9	12	10	11	6	7	4	1	16	13	15	14	3	2
224	6	6	12	9	8	5	7	6	11	10	13	16	1	4	2	3	14	15
224	6	7	15	4	10	5	14	1	11	8	3	16	6	9	2	13	7	12
224	6	8	5	10	4	15	8	11	1	14	9	6	16	3	12	7	13	2
224	6	21	2	3	14	15	13	16	1	4	7	6	11	10	12	9	8	5
225	6	2	15	14	3	2	4	1	16	13	6	7	10	11	9	12	5	8
225	6	3	8	11	13	2	5	10	16	3	12	7	1	14	9	6	4	15
225	6	4	2	13	11	8	3	16	10	5	14	1	7	12	15	4	6	9
225	6	5	9	12	5	8	6	7	10	11	4	1	16	13	15	14	3	2
225	6	6	8	5	12	9	11	10	7	6	13	16	1	4	2	3	14	15
225	6	7	15	4	6	9	14	1	7	12	3	16	10	5	2	13	11	8
225	6	8	9	6	4	15	12	7	1	14	5	10	16	3	8	11	13	2
225	6	21	2	3	14	15	13	16	1	4	11	10	7	6	8	5	12	9
226	6	2	15	14	3	2	1	4	13	16	10	11	6	7	8	5	12	9
226	6	3	9	7	16	2	12	6	13	3	5	11	4	14	8	10	1	15
226	6	4	2	16	7	9	3	13	6	12	14	4	11	5	15	1	10	8
226	6	5	8	5	12	9	10	11	6	7	1	4	13	16	15	14	3	2
226	6	6	9	12	5	8	7	6	11	10	16	13	4	1	2	3	14	15
226	6	7	15	1	10	8	14	4	11	5	3	13	6	12	2	16	7	9
226	6	8	8	10	1	15	5	11	4	14	12	6	13	3	9	7	16	2
226	6	21	2	3	14	15	16	13	4	1	7	6	11	10	9	12	5	8
227	6	2	15	14	3	2	1	4	13	16	6	7	10	11	12	9	8	5
227	6	3	5	11	16	2	8	10	13	3	9	7	4	14	12	6	1	15
227	6	4	2	16	11	5	3	13	10	8	14	4	7	9	15	1	6	12
227	6	5	12	9	8	5	6	7	10	11	1	4	13	16	15	14	3	2
227	6	6	5	8	9	12	11	10	7	6	16	13	4	1	2	3	14	15
227	6	7	15	1	6	12	14	4	7	9	3	13	10	8	2	16	11	5
227	6	8	12	6	1	15	9	7	4	14	8	10	13	3	5	11	16	2
227	6	21	2	3	14	15	16	13	4	1	11	10	7	6	5	8	9	12
252	6	2	15	12	5	2	10	6	11	7	1	13	4	16	8	3	14	9
252	6	3	9	16	7	2	14	4	11	5	3	13	6	12	8	1	10	15
252	6	4	2	7	16	9	5	11	4	14	12	6	13	3	15	10	1	8
252	6	5	8	3	14	9	1	13	4	16	10	6	11	7	15	12	5	2
252	6	6	9	14	3	8	16	4	13	1	7	11	6	10	2	5	12	15
252	6	7	15	10	1	8	12	6	13	3	5	11	4	14	2	7	16	9
252	6	8	8	1	10	15	3	13	6	12	14	4	11	5	9	16	7	2
252	6	22	2	5	12	15	7	11	6	10	16	4	13	1	9	14	3	8
253	6	2	15	12	5	2	10	1	16	7	6	13	4	11	3	8	9	14
253	6	3	14	11	7	2	9	4	16	5	8	13	1	12	3	6	10	15
253	6	4	2	7	11	14	5	16	4	9	12	1	13	8	15	10	6	3
253	6	5	3	8	9	14	6	13	4	11	10	1	16	7	15	12	5	2
253	6	6	14	9	8	3	11	4	13	6	7	16	1	10	2	5	12	15
253	6	7	15	10	6	3	12	1	13	8	5	16	4	9	2	7	11	14
253	6	8	3	6	10	15	8	13	1	12	9	4	16	5	14	11	7	2
253	6	22	2	5	12	15	7	16	1	10	11	4	13	6	14	9	8	3
254	6	2	15	12	5	2	6	8	9	11	3	13	4	14	10	1	16	7
254	6	3	7	14	11	2	16	4	9	5	1	13	8	12	10	3	6	15
254	6	4	2	11	14	7	5	9	4	16	12	8	13	1	15	6	3	10
254	6	5	10	1	16	7	3	13	4	14	6	8	9	11	15	12	5	2
254	6	6	7	16	1	10	14	4	13	3	11	9	8	6	2	5	12	15
254	6	7	15	6	3	10	12	8	13	1	5	9	4	16	2	11	14	7
254	6	8	10	3	6	15	1	13	8	12	16	4	9	5	7	14	11	2
254	6	22	2	5	12	15	11	9	8	6	14	4	13	3	7	16	1	10
255	6	2	15	12	5	2	6	1	16	11	10	13	4	7	3	8	9	14
255	6	3	14	7	11	2	9	4	16	5	8	13	1	12	3	10	6	15
255	6	4	2	11	7	14	5	16	4	9	12	1	13	8	15	6	10	3
255	6	5	3	8	9	14	10	13	4	7	6	1	16	11	15	12	5	2
255	6	6	14	9	8	3	7	4	13	10	11	16	1	6	2	5	12	15
255	6	7	15	6	10	3	12	1	13	8	5	16	4	9	2	11	7	14
255	6	8	3	10	6	15	8	13	1	12	9	4	16	5	14	7	11	2
255	6	21	2	5	12	15	11	16	1	6	7	4	13	10	14	9	8	3
256	6	2	15	12	5	2	6	1	16	11	4	7	10	13	9	14	3	8
256	6	3	8	13	11	2	3	10	16	5	14	7	1	12	9	4	6	15
256	6	4	2	11	13	8	5	16	10	3	12	1	7	14	15	6	4	9
256	6	5	9	14	3	8	4	7	10	13	6	1	16	11	15	12	5	2
256	6	6	8	3	14	9	13	10	7	4	11	16	1	6	2	5	12	15
256	6	7	15	6	4	9	12	1	7	14	5	16	10	3	2	11	13	8
256	6	8	9	4	6	15	14	7	1	12	3	10	16	5	8	13	11	2
256	6	21	2	5	12	15	11	16	1	6	13	10	7	4	8	3	14	9
257	6	2	15	12	5	2	4	6	11	13	1	7	10	16	14	9	8	3
257	6	3	3	16	13	2	8	10	11	5	9	7	6	12	14	1	4	15
257	6	4	2	13	16	3	5	11	10	8	12	6	7	9	15	4	1	14
257	6	5	14	9	8	3	1	7	10	16	4	6	11	13	15	12	5	2
257	6	6	3	8	9	14	16	10	7	1	13	11	6	4	2	5	12	15
257	6	7	15	4	1	14	12	6	7	9	5	11	10	8	2	13	16	3
257	6	8	14	1	4	15	9	7	6	12	8	10	11	5	3	16	13	2
257	6	22	2	5	12	15	13	11	6	4	16	10	7	1	3	8	9	14
258	6	2	15	12	5	2	4	1	16	13	6	7	10	11	9	14	3	8
258	6	3	8	11	13	2	3	10	16	5	14	7	1	12	9	6	4	15
258	6	4	2	13	11	8	5	16	10	3	12	1	7	14	15	4	6	9
258	6	5	9	14	3	8	6	7	10	11	4	1	16	13	15	12	5	2
258	6	6	8	3	14	9	11	10	7	6	13	16	1	4	2	5	12	15
258	6	7	15	4	6	9	12	1	7	14	5	16	10	3	2	13	11	8
258	6	8	9	6	4	15	14	7	1	12	3	10	16	5	8	11	13	2
258	6	22	2	5	12	15	13	16	1	4	11	10	7	6	8	3	14	9
259	6	2	15	12	5	2	3	8	9	14	6	13	4	11	10	1	16	7
259	6	3	7	11	14	2	16	4	9	5	1	13	8	12	10	6	3	15
259	6	4	2	14	11	7	5	9	4	16	12	8	13	1	15	3	6	10
259	6	5	10	1	16	7	6	13	4	11	3	8	9	14	15	12	5	2
259	6	6	7	16	1	10	11	4	13	6	14	9	8	3	2	5	12	15
259	6	7	15	3	6	10	12	8	13	1	5	9	4	16	2	14	11	7
259	6	8	10	6	3	15	1	13	8	12	16	4	9	5	7	11	14	2
259	6	22	2	5	12	15	14	9	8	3	11	4	13	6	7	16	1	10
261	6	2	15	12	5	2	1	6	11	16	10	13	4	7	8	3	14	9
261	6	3	9	7	16	2	14	4	11	5	3	13	6	12	8	10	1	15
261	6	4	2	16	7	9	5	11	4	14	12	6	13	3	15	1	10	8
261	6	5	8	3	14	9	10	13	4	7	1	6	11	16	15	12	5	2
261	6	6	9	14	3	8	7	4	13	10	16	11	6	1	2	5	12	15
261	6	7	15	1	10	8	12	6	13	3	5	11	4	14	2	16	7	9
261	6	8	8	10	1	15	3	13	6	12	14	4	11	5	9	7	16	2
261	6	21	2	5	12	15	16	11	6	1	7	4	13	10	9	14	3	8
262	6	2	15	12	5	2	1	6	11	16	4	7	10	13	14	9	8	3
262	6	3	3	13	16	2	8	10	11	5	9	7	6	12	14	4	1	15
262	6	4	2	16	13	3	5	11	10	8	12	6	7	9	15	1	4	14
262	6	5	14	9	8	3	4	7	10	13	1	6	11	16	15	12	5	2
262	6	6	3	8	9	14	13	10	7	4	16	11	6	1	2	5	12	15
262	6	7	15	1	4	14	12	6	7	9	5	11	10	8	2	16	13	3
262	6	8	14	4	1	15	9	7	6	12	8	10	11	5	3	13	16	2
262	6	21	2	5	12	15	16	11	6	1	13	10	7	4	3	8	9	14
284	6	2	15	10	7	2	9	5	12	8	6	16	1	11	4	3	14	13
284	6	3	13	11	8	2	14	1	12	7	3	16	5	10	4	6	9	15
284	6	4	2	8	11	13	7	12	1	14	10	5	16	3	15	9	6	4
284	6	5	4	3	14	13	6	16	1	11	9	5	12	8	15	10	7	2
284	6	6	13	14	3	4	11	1	16	6	8	12	5	9	2	7	10	15
284	6	7	15	9	6	4	10	5	16	3	7	12	1	14	2	8	11	13
284	6	8	4	6	9	15	3	16	5	10	14	1	12	7	13	11	8	2
284	6	22	2	7	10	15	8	12	5	9	11	1	16	6	13	14	3	4
285	6	2	15	10	7	2	6	5	12	11	9	16	1	8	4	3	14	13
285	6	3	13	8	11	2	14	1	12	7	3	16	5	10	4	9	6	15
285	6	4	2	11	8	13	7	12	1	14	10	5	16	3	15	6	9	4
285	6	5	4	3	14	13	9	16	1	8	6	5	12	11	15	10	7	2
285	6	6	13	14	3	4	8	1	16	9	11	12	5	6	2	7	10	15
285	6	7	15	6	9	4	10	5	16	3	7	12	1	14	2	11	8	13
285	6	8	4	9	6	15	3	16	5	10	14	1	12	7	13	8	11	2
285	6	22	2	7	10	15	11	12	5	6	8	1	16	9	13	14	3	4
286	6	2	14	11	7	2	12	1	13	8	5	16	4	9	3	6	10	15
286	6	3	15	9	8	2	10	4	13	7	6	16	1	11	3	5	12	14
286	6	4	2	8	9	15	7	13	4	10	11	1	16	6	14	12	5	3
286	6	5	3	6	10	15	5	16	4	9	12	1	13	8	14	11	7	2
286	6	6	15	10	6	3	9	4	16	5	8	13	1	12	2	7	11	14
286	6	7	14	12	5	3	11	1	16	6	7	13	4	10	2	8	9	15
286	6	8	3	5	12	14	6	16	1	11	10	4	13	7	15	9	8	2
286	6	12	2	7	11	14	8	13	1	12	9	4	16	5	15	10	6	3
287	6	2	14	11	7	2	5	4	16	9	12	13	1	8	3	6	10	15
287	6	3	15	8	9	2	10	1	16	7	6	13	4	11	3	12	5	14
287	6	4	2	9	8	15	7	16	1	10	11	4	13	6	14	5	12	3
287	6	5	3	6	10	15	12	13	1	8	5	4	16	9	14	11	7	2
287	6	6	15	10	6	3	8	1	13	12	9	16	4	5	2	7	11	14
287	6	7	14	5	12	3	11	4	13	6	7	16	1	10	2	9	8	15
287	6	8	3	12	5	14	6	13	4	11	10	1	16	7	15	8	9	2
287	6	11	2	7	11	14	9	16	4	5	8	1	13	12	15	10	6	3
288	6	2	14	11	7	2	8	1	13	12	9	16	4	5	3	6	10	15
288	6	3	15	5	12	2	10	4	13	7	6	16	1	11	3	9	8	14
288	6	4	2	12	5	15	7	13	4	10	11	1	16	6	14	8	9	3
288	6	5	3	6	10	15	9	16	4	5	8	1	13	12	14	11	7	2
288	6	6	15	10	6	3	5	4	16	9	12	13	1	8	2	7	11	14
288	6	7	14	8	9	3	11	1	16	6	7	13	4	10	2	12	5	15
288	6	8	3	9	8	14	6	16	1	11	10	4	13	7	15	5	12	2
288	6	11	2	7	11	14	12	13	1	8	5	4	16	9	15	10	6	3
295	6	2	12	13	7	2	14	1	11	8	3	16	6	9	5	4	10	15
295	6	3	15	9	8	2	10	6	11	7	4	16	1	13	5	3	14	12
295	6	4	2	8	9	15	7	11	6	10	13	1	16	4	12	14	3	5
295	6	5	5	4	10	15	3	16	6	9	14	1	11	8	12	13	7	2
295	6	6	15	10	4	5	9	6	16	3	8	11	1	14	2	7	13	12
295	6	7	12	14	3	5	13	1	16	4	7	11	6	10	2	8	9	15
295	6	8	5	3	14	12	4	16	1	13	10	6	11	7	15	9	8	2
295	6	12	2	7	13	12	8	11	1	14	9	6	16	3	15	10	4	5
296	6	2	12	13	7	2	3	6	16	9	14	11	1	8	5	4	10	15
296	6	3	15	8	9	2	10	1	16	7	4	11	6	13	5	14	3	12
296	6	4	2	9	8	15	7	16	1	10	13	6	11	4	12	3	14	5
296	6	5	5	4	10	15	14	11	1	8	3	6	16	9	12	13	7	2
296	6	6	15	10	4	5	8	1	11	14	9	16	6	3	2	7	13	12
296	6	7	12	3	14	5	13	6	11	4	7	16	1	10	2	9	8	15
296	6	8	5	14	3	12	4	11	6	13	10	1	16	7	15	8	9	2
296	6	11	2	7	13	12	9	16	6	3	8	1	11	14	15	10	4	5
298	6	2	12	13	7	2	8	1	11	14	9	16	6	3	5	4	10	15
298	6	3	15	3	14	2	10	6	11	7	4	16	1	13	5	9	8	12
298	6	4	2	14	3	15	7	11	6	10	13	1	16	4	12	8	9	5
298	6	5	5	4	10	15	9	16	6	3	8	1	11	14	12	13	7	2
298	6	6	15	10	4	5	3	6	16	9	14	11	1	8	2	7	13	12
298	6	7	12	8	9	5	13	1	16	4	7	11	6	10	2	14	3	15
298	6	8	5	9	8	12	4	16	1	13	10	6	11	7	15	3	14	2
298	6	11	2	7	13	12	14	11	1	8	3	6	16	9	15	10	4	5
307	6	2	9	16	7	2	3	6	13	12	14	11	4	5	8	1	10	15
307	6	3	15	5	12	2	10	4	13	7	1	11	6	16	8	14	3	9
307	6	4	2	12	5	15	7	13	4	10	16	6	11	1	9	3	14	8
307	6	5	8	1	10	15	14	11	4	5	3	6	13	12	9	16	7	2
307	6	6	15	10	1	8	5	4	11	14	12	13	6	3	2	7	16	9
307	6	7	9	3	14	8	16	6	11	1	7	13	4	10	2	12	5	15
307	6	8	8	14	3	9	1	11	6	16	10	4	13	7	15	5	12	2
307	6	11	2	7	16	9	12	13	6	3	5	4	11	14	15	10	1	8
309	6	2	9	16	7	2	5	4	11	14	12	13	6	3	8	1	10	15
309	6	3	15	3	14	2	10	6	11	7	1	13	4	16	8	12	5	9
309	6	4	2	14	3	15	7	11	6	10	16	4	13	1	9	5	12	8
309	6	5	8	1	10	15	12	13	6	3	5	4	11	14	9	16	7	2
309	6	6	15	10	1	8	3	6	13	12	14	11	4	5	2	7	16	9
309	6	7	9	5	12	8	16	4	13	1	7	11	6	10	2	14	3	15
309	6	8	8	12	5	9	1	13	4	16	10	6	11	7	15	3	14	2
309	6	11	2	7	16	9	14	11	4	5	3	6	13	12	15	10	1	8
310	6	2	15	9	8	2	6	4	13	11	10	16	1	7	3	5	12	14
310	6	3	14	7	11	2	12	1	13	8	5	16	4	9	3	10	6	15
310	6	4	2	11	7	14	8	13	1	12	9	4	16	5	15	6	10	3
310	6	5	3	5	12	14	10	16	1	7	6	4	13	11	15	9	8	2
310	6	6	14	12	5	3	7	1	16	10	11	13	4	6	2	8	9	15
310	6	7	15	6	10	3	9	4	16	5	8	13	1	12	2	11	7	14
310	6	8	3	10	6	15	5	16	4	9	12	1	13	8	14	7	11	2
310	6	21	2	8	9	15	11	13	4	6	7	1	16	10	14	12	5	3
311	6	2	15	9	8	2	6	4	13	11	1	7	10	16	12	14	3	5
311	6	3	5	16	11	2	3	10	13	8	14	7	4	9	12	1	6	15
311	6	4	2	11	16	5	8	13	10	3	9	4	7	14	15	6	1	12
311	6	5	12	14	3	5	1	7	10	16	6	4	13	11	15	9	8	2
311	6	6	5	3	14	12	16	10	7	1	11	13	4	6	2	8	9	15
311	6	7	15	6	1	12	9	4	7	14	8	13	10	3	2	11	16	5
311	6	8	12	1	6	15	14	7	4	9	3	10	13	8	5	16	11	2
311	6	21	2	8	9	15	11	13	4	6	16	10	7	1	5	3	14	12
312	6	2	15	9	8	2	4	6	11	13	10	16	1	7	5	3	14	12
312	6	3	12	7	13	2	14	1	11	8	3	16	6	9	5	10	4	15
312	6	4	2	13	7	12	8	11	1	14	9	6	16	3	15	4	10	5
312	6	5	5	3	14	12	10	16	1	7	4	6	11	13	15	9	8	2
312	6	6	12	14	3	5	7	1	16	10	13	11	6	4	2	8	9	15
312	6	7	15	4	10	5	9	6	16	3	8	11	1	14	2	13	7	12
312	6	8	5	10	4	15	3	16	6	9	14	1	11	8	12	7	13	2
312	6	21	2	8	9	15	13	11	6	4	7	1	16	10	12	14	3	5
313	6	2	15	9	8	2	4	6	11	13	1	7	10	16	14	12	5	3
313	6	3	3	16	13	2	5	10	11	8	12	7	6	9	14	1	4	15
313	6	4	2	13	16	3	8	11	10	5	9	6	7	12	15	4	1	14
313	6	5	14	12	5	3	1	7	10	16	4	6	11	13	15	9	8	2
313	6	6	3	5	12	14	16	10	7	1	13	11	6	4	2	8	9	15
313	6	7	15	4	1	14	9	6	7	12	8	11	10	5	2	13	16	3
313	6	8	14	1	4	15	12	7	6	9	5	10	11	8	3	16	13	2
313	6	21	2	8	9	15	13	11	6	4	16	10	7	1	3	5	12	14
314	6	2	15	9	8	2	1	6	11	16	4	7	10	13	14	12	5	3
314	6	3	3	13	16	2	5	10	11	8	12	7	6	9	14	4	1	15
314	6	4	2	16	13	3	8	11	10	5	9	6	7	12	15	1	4	14
314	6	5	14	12	5	3	4	7	10	13	1	6	11	16	15	9	8	2
314	6	6	3	5	12	14	13	10	7	4	16	11	6	1	2	8	9	15
314	6	7	15	1	4	14	9	6	7	12	8	11	10	5	2	16	13	3
314	6	8	14	4	1	15	12	7	6	9	5	10	11	8	3	13	16	2
314	6	22	2	8	9	15	16	11	6	1	13	10	7	4	3	5	12	14
315	6	2	15	9	8	2	1	4	13	16	6	7	10	11	12	14	3	5
315	6	3	5	11	16	2	3	10	13	8	14	7	4	9	12	6	1	15
315	6	4	2	16	11	5	8	13	10	3	9	4	7	14	15	1	6	12
315	6	5	12	14	3	5	6	7	10	11	1	4	13	16	15	9	8	2
315	6	6	5	3	14	12	11	10	7	6	16	13	4	1	2	8	9	15
315	6	7	15	1	6	12	9	4	7	14	8	13	10	3	2	16	11	5
315	6	8	12	6	1	15	14	7	4	9	3	10	13	8	5	11	16	2
315	6	22	2	8	9	15	16	13	4	1	11	10	7	6	5	3	14	12
318	6	2	13	11	8	2	3	5	16	10	14	12	1	7	4	6	9	15
318	6	3	15	7	10	2	9	1	16	8	6	12	5	11	4	14	3	13
318	6	4	2	10	7	15	8	16	1	9	11	5	12	6	13	3	14	4
318	6	5	4	6	9	15	14	12	1	7	3	5	16	10	13	11	8	2
318	6	6	15	9	6	4	7	1	12	14	10	16	5	3	2	8	11	13
318	6	7	13	3	14	4	11	5	12	6	8	16	1	9	2	10	7	15
318	6	8	4	14	3	13	6	12	5	11	9	1	16	8	15	7	10	2
318	6	12	2	8	11	13	10	16	5	3	7	1	12	14	15	9	6	4
320	6	2	13	11	8	2	7	1	12	14	10	16	5	3	4	6	9	15
320	6	3	15	3	14	2	9	5	12	8	6	16	1	11	4	10	7	13
320	6	4	2	14	3	15	8	12	5	9	11	1	16	6	13	7	10	4
320	6	5	4	6	9	15	10	16	5	3	7	1	12	14	13	11	8	2
320	6	6	15	9	6	4	3	5	16	10	14	12	1	7	2	8	11	13
320	6	7	13	7	10	4	11	1	16	6	8	12	5	9	2	14	3	15
320	6	8	4	10	7	13	6	16	1	11	9	5	12	8	15	3	14	2
320	6	12	2	8	11	13	14	12	1	7	3	5	16	10	15	9	6	4
336	6	2	15	8	9	2	6	10	7	11	1	13	4	16	12	3	14	5
336	6	3	5	16	11	2	14	4	7	9	3	13	10	8	12	1	6	15
336	6	4	2	11	16	5	9	7	4	14	8	10	13	3	15	6	1	12
336	6	5	12	3	14	5	1	13	4	16	6	10	7	11	15	8	9	2
336	6	6	5	14	3	12	16	4	13	1	11	7	10	6	2	9	8	15
336	6	7	15	6	1	12	8	10	13	3	9	7	4	14	2	11	16	5
336	6	8	12	1	6	15	3	13	10	8	14	4	7	9	5	16	11	2
336	6	22	2	9	8	15	11	7	10	6	16	4	13	1	5	14	3	12
337	6	2	15	8	9	2	6	1	16	11	10	13	4	7	3	12	5	14
337	6	3	14	7	11	2	5	4	16	9	12	13	1	8	3	10	6	15
337	6	4	2	11	7	14	9	16	4	5	8	1	13	12	15	6	10	3
337	6	5	3	12	5	14	10	13	4	7	6	1	16	11	15	8	9	2
337	6	6	14	5	12	3	7	4	13	10	11	16	1	6	2	9	8	15
337	6	7	15	6	10	3	8	1	13	12	9	16	4	5	2	11	7	14
337	6	8	3	10	6	15	12	13	1	8	5	4	16	9	14	7	11	2
337	6	22	2	9	8	15	11	16	1	6	7	4	13	10	14	5	12	3
338	6	2	15	8	9	2	4	10	7	13	1	11	6	16	14	5	12	3
338	6	3	3	16	13	2	12	6	7	9	5	11	10	8	14	1	4	15
338	6	4	2	13	16	3	9	7	6	12	8	10	11	5	15	4	1	14
338	6	5	14	5	12	3	1	11	6	16	4	10	7	13	15	8	9	2
338	6	6	3	12	5	14	16	6	11	1	13	7	10	4	2	9	8	15
338	6	7	15	4	1	14	8	10	11	5	9	7	6	12	2	13	16	3
338	6	8	14	1	4	15	5	11	10	8	12	6	7	9	3	16	13	2
338	6	22	2	9	8	15	13	7	10	4	16	6	11	1	3	12	5	14
339	6	2	15	8	9	2	4	1	16	13	10	11	6	7	5	14	3	12
339	6	3	12	7	13	2	3	6	16	9	14	11	1	8	5	10	4	15
339	6	4	2	13	7	12	9	16	6	3	8	1	11	14	15	4	10	5
339	6	5	5	14	3	12	10	11	6	7	4	1	16	13	15	8	9	2
339	6	6	12	3	14	5	7	6	11	10	13	16	1	4	2	9	8	15
339	6	7	15	4	10	5	8	1	11	14	9	16	6	3	2	13	7	12
339	6	8	5	10	4	15	14	11	1	8	3	6	16	9	12	7	13	2
339	6	22	2	9	8	15	13	16	1	4	7	6	11	10	12	3	14	5
341	6	2	15	8	9	2	1	10	7	16	6	13	4	11	12	3	14	5
341	6	3	5	11	16	2	14	4	7	9	3	13	10	8	12	6	1	15
341	6	4	2	16	11	5	9	7	4	14	8	10	13	3	15	1	6	12
341	6	5	12	3	14	5	6	13	4	11	1	10	7	16	15	8	9	2
341	6	6	5	14	3	12	11	4	13	6	16	7	10	1	2	9	8	15
341	6	7	15	1	6	12	8	10	13	3	9	7	4	14	2	16	11	5
341	6	8	12	6	1	15	3	13	10	8	14	4	7	9	5	11	16	2
341	6	21	2	9	8	15	16	7	10	1	11	4	13	6	5	14	3	12
342	6	2	15	8	9	2	1	10	7	16	4	11	6	13	14	5	12	3
342	6	3	3	13	16	2	12	6	7	9	5	11	10	8	14	4	1	15
342	6	4	2	16	13	3	9	7	6	12	8	10	11	5	15	1	4	14
342	6	5	14	5	12	3	4	11	6	13	1	10	7	16	15	8	9	2
342	6	6	3	12	5	14	13	6	11	4	16	7	10	1	2	9	8	15
342	6	7	15	1	4	14	8	10	11	5	9	7	6	12	2	16	13	3
342	6	8	14	4	1	15	5	11	10	8	12	6	7	9	3	13	16	2
342	6	21	2	9	8	15	16	7	10	1	13	6	11	4	3	12	5	14
352	6	2	15	7	10	2	6	1	16	11	9	12	5	8	4	14	3	13
352	6	3	13	8	11	2	3	5	16	10	14	12	1	7	4	9	6	15
352	6	4	2	11	8	13	10	16	5	3	7	1	12	14	15	6	9	4
352	6	5	4	14	3	13	9	12	5	8	6	1	16	11	15	7	10	2
352	6	6	13	3	14	4	8	5	12	9	11	16	1	6	2	10	7	15
352	6	7	15	6	9	4	7	1	12	14	10	16	5	3	2	11	8	13
352	6	8	4	9	6	15	14	12	1	7	3	5	16	10	13	8	11	2
352	6	22	2	10	7	15	11	16	1	6	8	5	12	9	13	3	14	4
359	6	2	14	7	11	2	8	1	13	12	9	16	4	5	3	10	6	15
359	6	3	15	5	12	2	6	4	13	11	10	16	1	7	3	9	8	14
359	6	4	2	12	5	15	11	13	4	6	7	1	16	10	14	8	9	3
359	6	5	3	10	6	15	9	16	4	5	8	1	13	12	14	7	11	2
359	6	6	15	6	10	3	5	4	16	9	12	13	1	8	2	11	7	14
359	6	7	14	8	9	3	7	1	16	10	11	13	4	6	2	12	5	15
359	6	8	3	9	8	14	10	16	1	7	6	4	13	11	15	5	12	2
359	6	12	2	11	7	14	12	13	1	8	5	4	16	9	15	6	10	3
363	6	2	13	8	11	2	7	1	12	14	10	16	5	3	4	9	6	15
363	6	3	15	3	14	2	6	5	12	11	9	16	1	8	4	10	7	13
363	6	4	2	14	3	15	11	12	5	6	8	1	16	9	13	7	10	4
363	6	5	4	9	6	15	10	16	5	3	7	1	12	14	13	8	11	2
363	6	6	15	6	9	4	3	5	16	10	14	12	1	7	2	11	8	13
363	6	7	13	7	10	4	8	1	16	9	11	12	5	6	2	14	3	15
363	6	8	4	10	7	13	9	16	1	8	6	5	12	11	15	3	14	2
363	6	12	2	11	8	13	14	12	1	7	3	5	16	10	15	6	9	4
366	6	2	8	13	11	2	14	1	7	12	3	16	10	5	9	4	6	15
366	6	3	15	5	12	2	6	10	7	11	4	16	1	13	9	3	14	8
366	6	4	2	12	5	15	11	7	10	6	13	1	16	4	8	14	3	9
366	6	5	9	4	6	15	3	16	10	5	14	1	7	12	8	13	11	2
366	6	6	15	6	4	9	5	10	16	3	12	7	1	14	2	11	13	8
366	6	7	8	14	3	9	13	1	16	4	11	7	10	6	2	12	5	15
366	6	8	9	3	14	8	4	16	1	13	6	10	7	11	15	5	12	2
366	6	12	2	11	13	8	12	7	1	14	5	10	16	3	15	6	4	9
367	6	2	8	13	11	2	12	1	7	14	5	16	10	3	9	4	6	15
367	6	3	15	3	14	2	6	10	7	11	4	16	1	13	9	5	12	8
367	6	4	2	14	3	15	11	7	10	6	13	1	16	4	8	12	5	9
367	6	5	9	4	6	15	5	16	10	3	12	1	7	14	8	13	11	2
367	6	6	15	6	4	9	3	10	16	5	14	7	1	12	2	11	13	8
367	6	7	8	12	5	9	13	1	16	4	11	7	10	6	2	14	3	15
367	6	8	9	5	12	8	4	16	1	13	6	10	7	11	15	3	14	2
367	6	11	2	11	13	8	14	7	1	12	3	10	16	5	15	6	4	9
370	6	2	7	14	11	2	1	8	13	12	16	9	4	5	10	3	6	15
370	6	3	15	5	12	2	6	4	13	11	3	9	8	14	10	16	1	7
370	6	4	2	12	5	15	11	13	4	6	14	8	9	3	7	1	16	10
370	6	5	10	3	6	15	16	9	4	5	1	8	13	12	7	14	11	2
370	6	6	15	6	3	10	5	4	9	16	12	13	8	1	2	11	14	7
370	6	7	7	1	16	10	14	8	9	3	11	13	4	6	2	12	5	15
370	6	8	10	16	1	7	3	9	8	14	6	4	13	11	15	5	12	2
370	6	12	2	11	14	7	12	13	8	1	5	4	9	16	15	6	3	10
376	6	2	7	14	11	2	5	4	9	16	12	13	8	1	10	3	6	15
376	6	3	15	1	16	2	6	8	9	11	3	13	4	14	10	12	5	7
376	6	4	2	16	1	15	11	9	8	6	14	4	13	3	7	5	12	10
376	6	5	10	3	6	15	12	13	8	1	5	4	9	16	7	14	11	2
376	6	6	15	6	3	10	1	8	13	12	16	9	4	5	2	11	14	7
376	6	7	7	5	12	10	14	4	13	3	11	9	8	6	2	16	1	15
376	6	8	10	12	5	7	3	13	4	14	6	8	9	11	15	1	16	2
376	6	12	2	11	14	7	16	9	4	5	1	8	13	12	15	6	3	10
378	6	2	5	16	11	2	9	4	7	14	8	13	10	3	12	1	6	15
378	6	3	15	3	14	2	6	10	7	11	1	13	4	16	12	8	9	5
378	6	4	2	14	3	15	11	7	10	6	16	4	13	1	5	9	8	12
378	6	5	12	1	6	15	8	13	10	3	9	4	7	14	5	16	11	2
378	6	6	15	6	1	12	3	10	13	8	14	7	4	9	2	11	16	5
378	6	7	5	9	8	12	16	4	13	1	11	7	10	6	2	14	3	15
378	6	8	12	8	9	5	1	13	4	16	6	10	7	11	15	3	14	2
378	6	11	2	11	16	5	14	7	4	9	3	10	13	8	15	6	1	12
379	6	2	15	5	12	2	4	10	7	13	6	16	1	11	9	3	14	8
379	6	3	8	11	13	2	14	1	7	12	3	16	10	5	9	6	4	15
379	6	4	2	13	11	8	12	7	1	14	5	10	16	3	15	4	6	9
379	6	5	9	3	14	8	6	16	1	11	4	10	7	13	15	5	12	2
379	6	6	8	14	3	9	11	1	16	6	13	7	10	4	2	12	5	15
379	6	7	15	4	6	9	5	10	16	3	12	7	1	14	2	13	11	8
379	6	8	9	6	4	15	3	16	10	5	14	1	7	12	8	11	13	2
379	6	21	2	12	5	15	13	7	10	4	11	1	16	6	8	14	3	9
380	6	2	15	5	12	2	4	10	7	13	1	11	6	16	14	8	9	3
380	6	3	3	16	13	2	9	6	7	12	8	11	10	5	14	1	4	15
380	6	4	2	13	16	3	12	7	6	9	5	10	11	8	15	4	1	14
380	6	5	14	8	9	3	1	11	6	16	4	10	7	13	15	5	12	2
380	6	6	3	9	8	14	16	6	11	1	13	7	10	4	2	12	5	15
380	6	7	15	4	1	14	5	10	11	8	12	7	6	9	2	13	16	3
380	6	8	14	1	4	15	8	11	10	5	9	6	7	12	3	16	13	2
380	6	21	2	12	5	15	13	7	10	4	16	6	11	1	3	9	8	14
381	6	2	15	5	12	2	3	4	13	14	6	9	8	11	10	16	1	7
381	6	3	7	11	14	2	1	8	13	12	16	9	4	5	10	6	3	15
381	6	4	2	14	11	7	12	13	8	1	5	4	9	16	15	3	6	10
381	6	5	10	16	1	7	6	9	8	11	3	4	13	14	15	5	12	2
381	6	6	7	1	16	10	11	8	9	6	14	13	4	3	2	12	5	15
381	6	7	15	3	6	10	5	4	9	16	12	13	8	1	2	14	11	7
381	6	8	10	6	3	15	16	9	4	5	1	8	13	12	7	11	14	2
381	6	22	2	12	5	15	14	13	4	3	11	8	9	6	7	1	16	10
382	6	2	15	5	12	2	1	10	7	16	4	11	6	13	14	8	9	3
382	6	3	3	13	16	2	9	6	7	12	8	11	10	5	14	4	1	15
382	6	4	2	16	13	3	12	7	6	9	5	10	11	8	15	1	4	14
382	6	5	14	8	9	3	4	11	6	13	1	10	7	16	15	5	12	2
382	6	6	3	9	8	14	13	6	11	4	16	7	10	1	2	12	5	15
382	6	7	15	1	4	14	5	10	11	8	12	7	6	9	2	16	13	3
382	6	8	14	4	1	15	8	11	10	5	9	6	7	12	3	13	16	2
382	6	22	2	12	5	15	16	7	10	1	13	6	11	4	3	9	8	14
383	6	2	15	5	12	2	1	4	13	16	10	11	6	7	8	14	3	9
383	6	3	9	7	16	2	3	6	13	12	14	11	4	5	8	10	1	15
383	6	4	2	16	7	9	12	13	6	3	5	4	11	14	15	1	10	8
383	6	5	8	14	3	9	10	11	6	7	1	4	13	16	15	5	12	2
383	6	6	9	3	14	8	7	6	11	10	16	13	4	1	2	12	5	15
383	6	7	15	1	10	8	5	4	11	14	12	13	6	3	2	16	7	9
383	6	8	8	10	1	15	14	11	4	5	3	6	13	12	9	7	16	2
383	6	22	2	12	5	15	16	13	4	1	7	6	11	10	9	3	14	8
391	6	2	12	7	13	2	8	1	11	14	9	16	6	3	5	10	4	15
391	6	3	15	3	14	2	4	6	11	13	10	16	1	7	5	9	8	12
391	6	4	2	14	3	15	13	11	6	4	7	1	16	10	12	8	9	5
391	6	5	5	10	4	15	9	16	6	3	8	1	11	14	12	7	13	2
391	6	6	15	4	10	5	3	6	16	9	14	11	1	8	2	13	7	12
391	6	7	12	8	9	5	7	1	16	10	13	11	6	4	2	14	3	15
391	6	8	5	9	8	12	10	16	1	7	4	6	11	13	15	3	14	2
391	6	12	2	13	7	12	14	11	1	8	3	6	16	9	15	4	10	5
394	6	2	8	11	13	2	12	1	7	14	5	16	10	3	9	6	4	15
394	6	3	15	3	14	2	4	10	7	13	6	16	1	11	9	5	12	8
394	6	4	2	14	3	15	13	7	10	4	11	1	16	6	8	12	5	9
394	6	5	9	6	4	15	5	16	10	3	12	1	7	14	8	11	13	2
394	6	6	15	4	6	9	3	10	16	5	14	7	1	12	2	13	11	8
394	6	7	8	12	5	9	11	1	16	6	13	7	10	4	2	14	3	15
394	6	8	9	5	12	8	6	16	1	11	4	10	7	13	15	3	14	2
394	6	12	2	13	11	8	14	7	1	12	3	10	16	5	15	4	6	9
397	6	2	15	3	14	2	1	10	7	16	6	13	4	11	12	8	9	5
397	6	3	5	11	16	2	9	4	7	14	8	13	10	3	12	6	1	15
397	6	4	2	16	11	5	14	7	4	9	3	10	13	8	15	1	6	12
397	6	5	12	8	9	5	6	13	4	11	1	10	7	16	15	3	14	2
397	6	6	5	9	8	12	11	4	13	6	16	7	10	1	2	14	3	15
397	6	7	15	1	6	12	3	10	13	8	14	7	4	9	2	16	11	5
397	6	8	12	6	1	15	8	13	10	3	9	4	7	14	5	11	16	2
397	6	22	2	14	3	15	16	7	10	1	11	4	13	6	5	9	8	12
398	6	2	15	3	14	2	1	6	11	16	10	13	4	7	8	12	5	9
398	6	3	9	7	16	2	5	4	11	14	12	13	6	3	8	10	1	15
398	6	4	2	16	7	9	14	11	4	5	3	6	13	12	15	1	10	8
398	6	5	8	12	5	9	10	13	4	7	1	6	11	16	15	3	14	2
398	6	6	9	5	12	8	7	4	13	10	16	11	6	1	2	14	3	15
398	6	7	15	1	10	8	3	6	13	12	14	11	4	5	2	16	7	9
398	6	8	8	10	1	15	12	13	6	3	5	4	11	14	9	7	16	2
398	6	22	2	14	3	15	16	11	6	1	7	4	13	10	9	5	12	8
404	6	2	7	11	14	2	5	4	9	16	12	13	8	1	10	6	3	15
404	6	3	15	1	16	2	3	8	9	14	6	13	4	11	10	12	5	7
404	6	4	2	16	1	15	14	9	8	3	11	4	13	6	7	5	12	10
404	6	5	10	6	3	15	12	13	8	1	5	4	9	16	7	11	14	2
404	6	6	15	3	6	10	1	8	13	12	16	9	4	5	2	14	11	7
404	6	7	7	5	12	10	11	4	13	6	14	9	8	3	2	16	1	15
404	6	8	10	12	5	7	6	13	4	11	3	8	9	14	15	1	16	2
404	6	12	2	14	11	7	16	9	4	5	1	8	13	12	15	3	6	10
427	6	2	14	15	2	3	11	4	13	6	1	10	7	16	8	5	12	9
427	6	3	9	16	6	3	12	7	13	2	5	10	4	15	8	1	11	14
427	6	4	3	6	16	9	2	13	7	12	15	4	10	5	14	11	1	8
427	6	5	8	5	12	9	1	10	7	16	11	4	13	6	14	15	2	3
427	6	6	9	12	5	8	16	7	10	1	6	13	4	11	3	2	15	14
427	6	7	14	11	1	8	15	4	10	5	2	13	7	12	3	6	16	9
427	6	8	8	1	11	14	5	10	4	15	12	7	13	2	9	16	6	3
427	6	22	3	2	15	14	6	13	4	11	16	7	10	1	9	12	5	8
428	6	2	14	15	2	3	11	1	16	6	4	10	7	13	5	8	9	12
428	6	3	12	13	6	3	9	7	16	2	8	10	1	15	5	4	11	14
428	6	4	3	6	13	12	2	16	7	9	15	1	10	8	14	11	4	5
428	6	5	5	8	9	12	4	10	7	13	11	1	16	6	14	15	2	3
428	6	6	12	9	8	5	13	7	10	4	6	16	1	11	3	2	15	14
428	6	7	14	11	4	5	15	1	10	8	2	16	7	9	3	6	13	12
428	6	8	5	4	11	14	8	10	1	15	9	7	16	2	12	13	6	3
428	6	22	3	2	15	14	6	16	1	11	13	7	10	4	12	9	8	5
429	6	2	14	15	2	3	7	4	13	10	1	6	11	16	12	9	8	5
429	6	3	5	16	10	3	8	11	13	2	9	6	4	15	12	1	7	14
429	6	4	3	10	16	5	2	13	11	8	15	4	6	9	14	7	1	12
429	6	5	12	9	8	5	1	6	11	16	7	4	13	10	14	15	2	3
429	6	6	5	8	9	12	16	11	6	1	10	13	4	7	3	2	15	14
429	6	7	14	7	1	12	15	4	6	9	2	13	11	8	3	10	16	5
429	6	8	12	1	7	14	9	6	4	15	8	11	13	2	5	16	10	3
429	6	22	3	2	15	14	10	13	4	7	16	11	6	1	5	8	9	12
430	6	2	14	15	2	3	7	1	16	10	4	6	11	13	9	12	5	8
430	6	3	8	13	10	3	5	11	16	2	12	6	1	15	9	4	7	14
430	6	4	3	10	13	8	2	16	11	5	15	1	6	12	14	7	4	9
430	6	5	9	12	5	8	4	6	11	13	7	1	16	10	14	15	2	3
430	6	6	8	5	12	9	13	11	6	4	10	16	1	7	3	2	15	14
430	6	7	14	7	4	9	15	1	6	12	2	16	11	5	3	10	13	8
430	6	8	9	4	7	14	12	6	1	15	5	11	16	2	8	13	10	3
430	6	22	3	2	15	14	10	16	1	7	13	11	6	4	8	5	12	9
432	6	2	14	15	2	3	4	1	16	13	11	10	7	6	5	8	9	12
432	6	3	12	6	13	3	9	7	16	2	8	10	1	15	5	11	4	14
432	6	4	3	13	6	12	2	16	7	9	15	1	10	8	14	4	11	5
432	6	5	5	8	9	12	11	10	7	6	4	1	16	13	14	15	2	3
432	6	6	12	9	8	5	6	7	10	11	13	16	1	4	3	2	15	14
432	6	7	14	4	11	5	15	1	10	8	2	16	7	9	3	13	6	12
432	6	8	5	11	4	14	8	10	1	15	9	7	16	2	12	6	13	3
432	6	21	3	2	15	14	13	16	1	4	6	7	10	11	12	9	8	5
433	6	2	14	15	2	3	4	1	16	13	7	6	11	10	9	12	5	8
433	6	3	8	10	13	3	5	11	16	2	12	6	1	15	9	7	4	14
433	6	4	3	13	10	8	2	16	11	5	15	1	6	12	14	4	7	9
433	6	5	9	12	5	8	7	6	11	10	4	1	16	13	14	15	2	3
433	6	6	8	5	12	9	10	11	6	7	13	16	1	4	3	2	15	14
433	6	7	14	4	7	9	15	1	6	12	2	16	11	5	3	13	10	8
433	6	8	9	7	4	14	12	6	1	15	5	11	16	2	8	10	13	3
433	6	21	3	2	15	14	13	16	1	4	10	11	6	7	8	5	12	9
435	6	2	14	15	2	3	1	4	13	16	11	10	7	6	8	5	12	9
435	6	3	9	6	16	3	12	7	13	2	5	10	4	15	8	11	1	14
435	6	4	3	16	6	9	2	13	7	12	15	4	10	5	14	1	11	8
435	6	5	8	5	12	9	11	10	7	6	1	4	13	16	14	15	2	3
435	6	6	9	12	5	8	6	7	10	11	16	13	4	1	3	2	15	14
435	6	7	14	1	11	8	15	4	10	5	2	13	7	12	3	16	6	9
435	6	8	8	11	1	14	5	10	4	15	12	7	13	2	9	6	16	3
435	6	21	3	2	15	14	16	13	4	1	6	7	10	11	9	12	5	8
436	6	2	14	15	2	3	1	4	13	16	7	6	11	10	12	9	8	5
436	6	3	5	10	16	3	8	11	13	2	9	6	4	15	12	7	1	14
436	6	4	3	16	10	5	2	13	11	8	15	4	6	9	14	1	7	12
436	6	5	12	9	8	5	7	6	11	10	1	4	13	16	14	15	2	3
436	6	6	5	8	9	12	10	11	6	7	16	13	4	1	3	2	15	14
436	6	7	14	1	7	12	15	4	6	9	2	13	11	8	3	16	10	5
436	6	8	12	7	1	14	9	6	4	15	8	11	13	2	5	10	16	3
436	6	21	3	2	15	14	16	13	4	1	10	11	6	7	5	8	9	12
447	6	2	14	13	4	3	11	1	16	6	2	8	9	15	7	12	5	10
447	6	3	10	15	6	3	5	9	16	4	12	8	1	13	7	2	11	14
447	6	4	3	6	15	10	4	16	9	5	13	1	8	12	14	11	2	7
447	6	5	7	12	5	10	2	8	9	15	11	1	16	6	14	13	4	3
447	6	6	10	5	12	7	15	9	8	2	6	16	1	11	3	4	13	14
447	6	7	14	11	2	7	13	1	8	12	4	16	9	5	3	6	15	10
447	6	8	7	2	11	14	12	8	1	13	5	9	16	4	10	15	6	3
447	6	22	3	4	13	14	6	16	1	11	15	9	8	2	10	5	12	7
448	6	2	14	13	4	3	2	1	16	15	11	8	9	6	7	12	5	10
448	6	3	10	6	15	3	5	9	16	4	12	8	1	13	7	11	2	14
448	6	4	3	15	6	10	4	16	9	5	13	1	8	12	14	2	11	7
448	6	5	7	12	5	10	11	8	9	6	2	1	16	15	14	13	4	3
448	6	6	10	5	12	7	6	9	8	11	15	16	1	2	3	4	13	14
448	6	7	14	2	11	7	13	1	8	12	4	16	9	5	3	15	6	10
448	6	8	7	11	2	14	12	8	1	13	5	9	16	4	10	6	15	3
448	6	22	3	4	13	14	15	16	1	2	6	9	8	11	10	5	12	7
452	6	2	14	12	5	3	11	7	10	6	1	13	4	16	8	2	15	9
452	6	3	9	16	6	3	15	4	10	5	2	13	7	12	8	1	11	14
452	6	4	3	6	16	9	5	10	4	15	12	7	13	2	14	11	1	8
452	6	5	8	2	15	9	1	13	4	16	11	7	10	6	14	12	5	3
452	6	6	9	15	2	8	16	4	13	1	6	10	7	11	3	5	12	14
452	6	7	14	11	1	8	12	7	13	2	5	10	4	15	3	6	16	9
452	6	8	8	1	11	14	2	13	7	12	15	4	10	5	9	16	6	3
452	6	22	3	5	12	14	6	10	7	11	16	4	13	1	9	15	2	8
454	6	2	14	12	5	3	11	1	16	6	2	8	9	15	7	13	4	10
454	6	3	10	15	6	3	4	9	16	5	13	8	1	12	7	2	11	14
454	6	4	3	6	15	10	5	16	9	4	12	1	8	13	14	11	2	7
454	6	5	7	13	4	10	2	8	9	15	11	1	16	6	14	12	5	3
454	6	6	10	4	13	7	15	9	8	2	6	16	1	11	3	5	12	14
454	6	7	14	11	2	7	12	1	8	13	5	16	9	4	3	6	15	10
454	6	8	7	2	11	14	13	8	1	12	4	9	16	5	10	15	6	3
454	6	22	3	5	12	14	6	16	1	11	15	9	8	2	10	4	13	7
456	6	2	14	12	5	3	7	1	16	10	4	6	11	13	9	15	2	8
456	6	3	8	13	10	3	2	11	16	5	15	6	1	12	9	4	7	14
456	6	4	3	10	13	8	5	16	11	2	12	1	6	15	14	7	4	9
456	6	5	9	15	2	8	4	6	11	13	7	1	16	10	14	12	5	3
456	6	6	8	2	15	9	13	11	6	4	10	16	1	7	3	5	12	14
456	6	7	14	7	4	9	12	1	6	15	5	16	11	2	3	10	13	8
456	6	8	9	4	7	14	15	6	1	12	2	11	16	5	8	13	10	3
456	6	21	3	5	12	14	10	16	1	7	13	11	6	4	8	2	15	9
457	6	2	14	12	5	3	4	1	16	13	7	6	11	10	9	15	2	8
457	6	3	8	10	13	3	2	11	16	5	15	6	1	12	9	7	4	14
457	6	4	3	13	10	8	5	16	11	2	12	1	6	15	14	4	7	9
457	6	5	9	15	2	8	7	6	11	10	4	1	16	13	14	12	5	3
457	6	6	8	2	15	9	10	11	6	7	13	16	1	4	3	5	12	14
457	6	7	14	4	7	9	12	1	6	15	5	16	11	2	3	13	10	8
457	6	8	9	7	4	14	15	6	1	12	2	11	16	5	8	10	13	3
457	6	22	3	5	12	14	13	16	1	4	10	11	6	7	8	2	15	9
458	6	2	14	12	5	3	2	1	16	15	11	8	9	6	7	13	4	10
458	6	3	10	6	15	3	4	9	16	5	13	8	1	12	7	11	2	14
458	6	4	3	15	6	10	5	16	9	4	12	1	8	13	14	2	11	7
458	6	5	7	13	4	10	11	8	9	6	2	1	16	15	14	12	5	3
458	6	6	10	4	13	7	6	9	8	11	15	16	1	2	3	5	12	14
458	6	7	14	2	11	7	12	1	8	13	5	16	9	4	3	15	6	10
458	6	8	7	11	2	14	13	8	1	12	4	9	16	5	10	6	15	3
458	6	22	3	5	12	14	15	16	1	2	6	9	8	11	10	4	13	7
459	6	2	14	12	5	3	1	7	10	16	11	13	4	6	8	2	15	9
459	6	3	9	6	16	3	15	4	10	5	2	13	7	12	8	11	1	14
459	6	4	3	16	6	9	5	10	4	15	12	7	13	2	14	1	11	8
459	6	5	8	2	15	9	11	13	4	6	1	7	10	16	14	12	5	3
459	6	6	9	15	2	8	6	4	13	11	16	10	7	1	3	5	12	14
459	6	7	14	1	11	8	12	7	13	2	5	10	4	15	3	16	6	9
459	6	8	8	11	1	14	2	13	7	12	15	4	10	5	9	6	16	3
459	6	21	3	5	12	14	16	10	7	1	6	4	13	11	9	15	2	8
474	6	2	12	13	6	3	15	1	10	8	2	16	7	9	5	4	11	14
474	6	3	14	9	8	3	11	7	10	6	4	16	1	13	5	2	15	12
474	6	4	3	8	9	14	6	10	7	11	13	1	16	4	12	15	2	5
474	6	5	5	4	11	14	2	16	7	9	15	1	10	8	12	13	6	3
474	6	6	14	11	4	5	9	7	16	2	8	10	1	15	3	6	13	12
474	6	7	12	15	2	5	13	1	16	4	6	10	7	11	3	8	9	14
474	6	8	5	2	15	12	4	16	1	13	11	7	10	6	14	9	8	3
474	6	12	3	6	13	12	8	10	1	15	9	7	16	2	14	11	4	5
475	6	2	12	13	6	3	2	7	16	9	15	10	1	8	5	4	11	14
475	6	3	14	8	9	3	11	1	16	6	4	10	7	13	5	15	2	12
475	6	4	3	9	8	14	6	16	1	11	13	7	10	4	12	2	15	5
475	6	5	5	4	11	14	15	10	1	8	2	7	16	9	12	13	6	3
475	6	6	14	11	4	5	8	1	10	15	9	16	7	2	3	6	13	12
475	6	7	12	2	15	5	13	7	10	4	6	16	1	11	3	9	8	14
475	6	8	5	15	2	12	4	10	7	13	11	1	16	6	14	8	9	3
475	6	11	3	6	13	12	9	16	7	2	8	1	10	15	14	11	4	5
477	6	2	12	13	6	3	8	1	10	15	9	16	7	2	5	4	11	14
477	6	3	14	2	15	3	11	7	10	6	4	16	1	13	5	9	8	12
477	6	4	3	15	2	14	6	10	7	11	13	1	16	4	12	8	9	5
477	6	5	5	4	11	14	9	16	7	2	8	1	10	15	12	13	6	3
477	6	6	14	11	4	5	2	7	16	9	15	10	1	8	3	6	13	12
477	6	7	12	8	9	5	13	1	16	4	6	10	7	11	3	15	2	14
477	6	8	5	9	8	12	4	16	1	13	11	7	10	6	14	2	15	3
477	6	11	3	6	13	12	15	10	1	8	2	7	16	9	14	11	4	5
480	6	2	10	15	6	3	13	1	8	12	4	16	9	5	7	2	11	14
480	6	3	14	5	12	3	11	9	8	6	2	16	1	15	7	4	13	10
480	6	4	3	12	5	14	6	8	9	11	15	1	16	2	10	13	4	7
480	6	5	7	2	11	14	4	16	9	5	13	1	8	12	10	15	6	3
480	6	6	14	11	2	7	5	9	16	4	12	8	1	13	3	6	15	10
480	6	7	10	13	4	7	15	1	16	2	6	8	9	11	3	12	5	14
480	6	8	7	4	13	10	2	16	1	15	11	9	8	6	14	5	12	3
480	6	12	3	6	15	10	12	8	1	13	5	9	16	4	14	11	2	7
482	6	2	10	15	6	3	12	1	8	13	5	16	9	4	7	2	11	14
482	6	3	14	4	13	3	11	9	8	6	2	16	1	15	7	5	12	10
482	6	4	3	13	4	14	6	8	9	11	15	1	16	2	10	12	5	7
482	6	5	7	2	11	14	5	16	9	4	12	1	8	13	10	15	6	3
482	6	6	14	11	2	7	4	9	16	5	13	8	1	12	3	6	15	10
482	6	7	10	12	5	7	15	1	16	2	6	8	9	11	3	13	4	14
482	6	8	7	5	12	10	2	16	1	15	11	9	8	6	14	4	13	3
482	6	12	3	6	15	10	13	8	1	12	4	9	16	5	14	11	2	7
488	6	2	9	16	6	3	2	7	13	12	15	10	4	5	8	1	11	14
488	6	3	14	5	12	3	11	4	13	6	1	10	7	16	8	15	2	9
488	6	4	3	12	5	14	6	13	4	11	16	7	10	1	9	2	15	8
488	6	5	8	1	11	14	15	10	4	5	2	7	13	12	9	16	6	3
488	6	6	14	11	1	8	5	4	10	15	12	13	7	2	3	6	16	9
488	6	7	9	2	15	8	16	7	10	1	6	13	4	11	3	12	5	14
488	6	8	8	15	2	9	1	10	7	16	11	4	13	6	14	5	12	3
488	6	11	3	6	16	9	12	13	7	2	5	4	10	15	14	11	1	8
490	6	2	9	16	6	3	5	4	10	15	12	13	7	2	8	1	11	14
490	6	3	14	2	15	3	11	7	10	6	1	13	4	16	8	12	5	9
490	6	4	3	15	2	14	6	10	7	11	16	4	13	1	9	5	12	8
490	6	5	8	1	11	14	12	13	7	2	5	4	10	15	9	16	6	3
490	6	6	14	11	1	8	2	7	13	12	15	10	4	5	3	6	16	9
490	6	7	9	5	12	8	16	4	13	1	6	10	7	11	3	15	2	14
490	6	8	8	12	5	9	1	13	4	16	11	7	10	6	14	2	15	3
490	6	11	3	6	16	9	15	10	4	5	2	7	13	12	14	11	1	8
498	6	2	14	9	8	3	7	4	13	10	1	6	11	16	12	15	2	5
498	6	3	5	16	10	3	2	11	13	8	15	6	4	9	12	1	7	14
498	6	4	3	10	16	5	8	13	11	2	9	4	6	15	14	7	1	12
498	6	5	12	15	2	5	1	6	11	16	7	4	13	10	14	9	8	3
498	6	6	5	2	15	12	16	11	6	1	10	13	4	7	3	8	9	14
498	6	7	14	7	1	12	9	4	6	15	8	13	11	2	3	10	16	5
498	6	8	12	1	7	14	15	6	4	9	2	11	13	8	5	16	10	3
498	6	21	3	8	9	14	10	13	4	7	16	11	6	1	5	2	15	12
499	6	2	14	9	8	3	4	7	10	13	11	16	1	6	5	2	15	12
499	6	3	12	6	13	3	15	1	10	8	2	16	7	9	5	11	4	14
499	6	4	3	13	6	12	8	10	1	15	9	7	16	2	14	4	11	5
499	6	5	5	2	15	12	11	16	1	6	4	7	10	13	14	9	8	3
499	6	6	12	15	2	5	6	1	16	11	13	10	7	4	3	8	9	14
499	6	7	14	4	11	5	9	7	16	2	8	10	1	15	3	13	6	12
499	6	8	5	11	4	14	2	16	7	9	15	1	10	8	12	6	13	3
499	6	21	3	8	9	14	13	10	7	4	6	1	16	11	12	15	2	5
502	6	2	14	9	8	3	1	4	13	16	7	6	11	10	12	15	2	5
502	6	3	5	10	16	3	2	11	13	8	15	6	4	9	12	7	1	14
502	6	4	3	16	10	5	8	13	11	2	9	4	6	15	14	1	7	12
502	6	5	12	15	2	5	7	6	11	10	1	4	13	16	14	9	8	3
502	6	6	5	2	15	12	10	11	6	7	16	13	4	1	3	8	9	14
502	6	7	14	1	7	12	9	4	6	15	8	13	11	2	3	16	10	5
502	6	8	12	7	1	14	15	6	4	9	2	11	13	8	5	10	16	3
502	6	22	3	8	9	14	16	13	4	1	10	11	6	7	5	2	15	12
516	6	2	14	8	9	3	7	11	6	10	1	13	4	16	12	2	15	5
516	6	3	5	16	10	3	15	4	6	9	2	13	11	8	12	1	7	14
516	6	4	3	10	16	5	9	6	4	15	8	11	13	2	14	7	1	12
516	6	5	12	2	15	5	1	13	4	16	7	11	6	10	14	8	9	3
516	6	6	5	15	2	12	16	4	13	1	10	6	11	7	3	9	8	14
516	6	7	14	7	1	12	8	11	13	2	9	6	4	15	3	10	16	5
516	6	8	12	1	7	14	2	13	11	8	15	4	6	9	5	16	10	3
516	6	22	3	9	8	14	10	6	11	7	16	4	13	1	5	15	2	12
520	6	2	14	8	9	3	4	1	16	13	11	10	7	6	5	15	2	12
520	6	3	12	6	13	3	2	7	16	9	15	10	1	8	5	11	4	14
520	6	4	3	13	6	12	9	16	7	2	8	1	10	15	14	4	11	5
520	6	5	5	15	2	12	11	10	7	6	4	1	16	13	14	8	9	3
520	6	6	12	2	15	5	6	7	10	11	13	16	1	4	3	9	8	14
520	6	7	14	4	11	5	8	1	10	15	9	16	7	2	3	13	6	12
520	6	8	5	11	4	14	15	10	1	8	2	7	16	9	12	6	13	3
520	6	22	3	9	8	14	13	16	1	4	6	7	10	11	12	2	15	5
521	6	2	14	8	9	3	1	11	6	16	7	13	4	10	12	2	15	5
521	6	3	5	10	16	3	15	4	6	9	2	13	11	8	12	7	1	14
521	6	4	3	16	10	5	9	6	4	15	8	11	13	2	14	1	7	12
521	6	5	12	2	15	5	7	13	4	10	1	11	6	16	14	8	9	3
521	6	6	5	15	2	12	10	4	13	7	16	6	11	1	3	9	8	14
521	6	7	14	1	7	12	8	11	13	2	9	6	4	15	3	16	10	5
521	6	8	12	7	1	14	2	13	11	8	15	4	6	9	5	10	16	3
521	6	21	3	9	8	14	16	6	11	1	10	4	13	7	5	15	2	12
533	6	2	8	13	10	3	15	1	6	12	2	16	11	5	9	4	7	14
533	6	3	14	5	12	3	7	11	6	10	4	16	1	13	9	2	15	8
533	6	4	3	12	5	14	10	6	11	7	13	1	16	4	8	15	2	9
533	6	5	9	4	7	14	2	16	11	5	15	1	6	12	8	13	10	3
533	6	6	14	7	4	9	5	11	16	2	12	6	1	15	3	10	13	8
533	6	7	8	15	2	9	13	1	16	4	10	6	11	7	3	12	5	14
533	6	8	9	2	15	8	4	16	1	13	7	11	6	10	14	5	12	3
533	6	12	3	10	13	8	12	6	1	15	5	11	16	2	14	7	4	9
534	6	2	8	13	10	3	12	1	6	15	5	16	11	2	9	4	7	14
534	6	3	14	2	15	3	7	11	6	10	4	16	1	13	9	5	12	8
534	6	4	3	15	2	14	10	6	11	7	13	1	16	4	8	12	5	9
534	6	5	9	4	7	14	5	16	11	2	12	1	6	15	8	13	10	3
534	6	6	14	7	4	9	2	11	16	5	15	6	1	12	3	10	13	8
534	6	7	8	12	5	9	13	1	16	4	10	6	11	7	3	15	2	14
534	6	8	9	5	12	8	4	16	1	13	7	11	6	10	14	2	15	3
534	6	11	3	10	13	8	15	6	1	12	2	11	16	5	14	7	4	9
540	6	2	5	16	10	3	9	4	6	15	8	13	11	2	12	1	7	14
540	6	3	14	2	15	3	7	11	6	10	1	13	4	16	12	8	9	5
540	6	4	3	15	2	14	10	6	11	7	16	4	13	1	5	9	8	12
540	6	5	12	1	7	14	8	13	11	2	9	4	6	15	5	16	10	3
540	6	6	14	7	1	12	2	11	13	8	15	6	4	9	3	10	16	5
540	6	7	5	9	8	12	16	4	13	1	10	6	11	7	3	15	2	14
540	6	8	12	8	9	5	1	13	4	16	7	11	6	10	14	2	15	3
540	6	11	3	10	16	5	15	6	4	9	2	11	13	8	14	7	1	12
543	6	2	14	5	12	3	4	11	6	13	7	16	1	10	9	2	15	8
543	6	3	8	10	13	3	15	1	6	12	2	16	11	5	9	7	4	14
543	6	4	3	13	10	8	12	6	1	15	5	11	16	2	14	4	7	9
543	6	5	9	2	15	8	7	16	1	10	4	11	6	13	14	5	12	3
543	6	6	8	15	2	9	10	1	16	7	13	6	11	4	3	12	5	14
543	6	7	14	4	7	9	5	11	16	2	12	6	1	15	3	13	10	8
543	6	8	9	7	4	14	2	16	11	5	15	1	6	12	8	10	13	3
543	6	21	3	12	5	14	13	6	11	4	10	1	16	7	8	15	2	9
545	6	2	14	5	12	3	2	9	8	15	11	16	1	6	7	4	13	10
545	6	3	10	6	15	3	13	1	8	12	4	16	9	5	7	11	2	14
545	6	4	3	15	6	10	12	8	1	13	5	9	16	4	14	2	11	7
545	6	5	7	4	13	10	11	16	1	6	2	9	8	15	14	5	12	3
545	6	6	10	13	4	7	6	1	16	11	15	8	9	2	3	12	5	14
545	6	7	14	2	11	7	5	9	16	4	12	8	1	13	3	15	6	10
545	6	8	7	11	2	14	4	16	9	5	13	1	8	12	10	6	15	3
545	6	22	3	12	5	14	15	8	9	2	6	1	16	11	10	13	4	7
547	6	2	14	5	12	3	1	4	13	16	11	10	7	6	8	15	2	9
547	6	3	9	6	16	3	2	7	13	12	15	10	4	5	8	11	1	14
547	6	4	3	16	6	9	12	13	7	2	5	4	10	15	14	1	11	8
547	6	5	8	15	2	9	11	10	7	6	1	4	13	16	14	5	12	3
547	6	6	9	2	15	8	6	7	10	11	16	13	4	1	3	12	5	14
547	6	7	14	1	11	8	5	4	10	15	12	13	7	2	3	16	6	9
547	6	8	8	11	1	14	15	10	4	5	2	7	13	12	9	6	16	3
547	6	22	3	12	5	14	16	13	4	1	6	7	10	11	9	2	15	8
556	6	2	14	4	13	3	2	9	8	15	11	16	1	6	7	5	12	10
556	6	3	10	6	15	3	12	1	8	13	5	16	9	4	7	11	2	14
556	6	4	3	15	6	10	13	8	1	12	4	9	16	5	14	2	11	7
556	6	5	7	5	12	10	11	16	1	6	2	9	8	15	14	4	13	3
556	6	6	10	12	5	7	6	1	16	11	15	8	9	2	3	13	4	14
556	6	7	14	2	11	7	4	9	16	5	13	8	1	12	3	15	6	10
556	6	8	7	11	2	14	5	16	9	4	12	1	8	13	10	6	15	3
556	6	22	3	13	4	14	15	8	9	2	6	1	16	11	10	12	5	7
557	6	2	12	6	13	3	8	1	10	15	9	16	7	2	5	11	4	14
557	6	3	14	2	15	3	4	7	10	13	11	16	1	6	5	9	8	12
557	6	4	3	15	2	14	13	10	7	4	6	1	16	11	12	8	9	5
557	6	5	5	11	4	14	9	16	7	2	8	1	10	15	12	6	13	3
557	6	6	14	4	11	5	2	7	16	9	15	10	1	8	3	13	6	12
557	6	7	12	8	9	5	6	1	16	11	13	10	7	4	3	15	2	14
557	6	8	5	9	8	12	11	16	1	6	4	7	10	13	14	2	15	3
557	6	12	3	13	6	12	15	10	1	8	2	7	16	9	14	4	11	5
561	6	2	8	10	13	3	12	1	6	15	5	16	11	2	9	7	4	14
561	6	3	14	2	15	3	4	11	6	13	7	16	1	10	9	5	12	8
561	6	4	3	15	2	14	13	6	11	4	10	1	16	7	8	12	5	9
561	6	5	9	7	4	14	5	16	11	2	12	1	6	15	8	10	13	3
561	6	6	14	4	7	9	2	11	16	5	15	6	1	12	3	13	10	8
561	6	7	8	12	5	9	10	1	16	7	13	6	11	4	3	15	2	14
561	6	8	9	5	12	8	7	16	1	10	4	11	6	13	14	2	15	3
561	6	12	3	13	10	8	15	6	1	12	2	11	16	5	14	4	7	9
573	6	2	14	2	15	3	1	11	6	16	7	13	4	10	12	8	9	5
573	6	3	5	10	16	3	9	4	6	15	8	13	11	2	12	7	1	14
573	6	4	3	16	10	5	15	6	4	9	2	11	13	8	14	1	7	12
573	6	5	12	8	9	5	7	13	4	10	1	11	6	16	14	2	15	3
573	6	6	5	9	8	12	10	4	13	7	16	6	11	1	3	15	2	14
573	6	7	14	1	7	12	2	11	13	8	15	6	4	9	3	16	10	5
573	6	8	12	7	1	14	8	13	11	2	9	4	6	15	5	10	16	3
573	6	22	3	15	2	14	16	6	11	1	10	4	13	7	5	9	8	12
574	6	2	14	2	15	3	1	7	10	16	11	13	4	6	8	12	5	9
574	6	3	9	6	16	3	5	4	10	15	12	13	7	2	8	11	1	14
574	6	4	3	16	6	9	15	10	4	5	2	7	13	12	14	1	11	8
574	6	5	8	12	5	9	11	13	4	6	1	7	10	16	14	2	15	3
574	6	6	9	5	12	8	6	4	13	11	16	10	7	1	3	15	2	14
574	6	7	14	1	11	8	2	7	13	12	15	10	4	5	3	16	6	9
574	6	8	8	11	1	14	12	13	7	2	5	4	10	15	9	6	16	3
574	6	22	3	15	2	14	16	10	7	1	6	4	13	11	9	5	12	8
593	6	2	13	16	1	4	12	3	14	5	2	9	8	15	7	6	11	10
593	6	3	10	15	5	4	11	8	14	1	6	9	3	16	7	2	12	13
593	6	4	4	5	15	10	1	14	8	11	16	3	9	6	13	12	2	7
593	6	5	7	6	11	10	2	9	8	15	12	3	14	5	13	16	1	4
593	6	6	10	11	6	7	15	8	9	2	5	14	3	12	4	1	16	13
593	6	7	13	12	2	7	16	3	9	6	1	14	8	11	4	5	15	10
593	6	8	7	2	12	13	6	9	3	16	11	8	14	1	10	15	5	4
593	6	22	4	1	16	13	5	14	3	12	15	8	9	2	10	11	6	7
594	6	2	13	16	1	4	12	2	15	5	3	9	8	14	6	7	10	11
594	6	3	11	14	5	4	10	8	15	1	7	9	2	16	6	3	12	13
594	6	4	4	5	14	11	1	15	8	10	16	2	9	7	13	12	3	6
594	6	5	6	7	10	11	3	9	8	14	12	2	15	5	13	16	1	4
594	6	6	11	10	7	6	14	8	9	3	5	15	2	12	4	1	16	13
594	6	7	13	12	3	6	16	2	9	7	1	15	8	10	4	5	14	11
594	6	8	6	3	12	13	7	9	2	16	10	8	15	1	11	14	5	4
594	6	22	4	1	16	13	5	15	2	12	14	8	9	3	11	10	7	6
595	6	2	13	16	1	4	11	5	12	6	2	10	7	15	8	3	14	9
595	6	3	9	15	6	4	14	7	12	1	3	10	5	16	8	2	11	13
595	6	4	4	6	15	9	1	12	7	14	16	5	10	3	13	11	2	8
595	6	5	8	3	14	9	2	10	7	15	11	5	12	6	13	16	1	4
595	6	6	9	14	3	8	15	7	10	2	6	12	5	11	4	1	16	13
595	6	7	13	11	2	8	16	5	10	3	1	12	7	14	4	6	15	9
595	6	8	8	2	11	13	3	10	5	16	14	7	12	1	9	15	6	4
595	6	22	4	1	16	13	6	12	5	11	15	7	10	2	9	14	3	8
596	6	2	13	16	1	4	8	3	14	9	2	5	12	15	11	10	7	6
596	6	3	6	15	9	4	7	12	14	1	10	5	3	16	11	2	8	13
596	6	4	4	9	15	6	1	14	12	7	16	3	5	10	13	8	2	11
596	6	5	11	10	7	6	2	5	12	15	8	3	14	9	13	16	1	4
596	6	6	6	7	10	11	15	12	5	2	9	14	3	8	4	1	16	13
596	6	7	13	8	2	11	16	3	5	10	1	14	12	7	4	9	15	6
596	6	8	11	2	8	13	10	5	3	16	7	12	14	1	6	15	9	4
596	6	22	4	1	16	13	9	14	3	8	15	12	5	2	6	7	10	11
597	6	2	13	16	1	4	8	2	15	9	3	5	12	14	10	11	6	7
597	6	3	7	14	9	4	6	12	15	1	11	5	2	16	10	3	8	13
597	6	4	4	9	14	7	1	15	12	6	16	2	5	11	13	8	3	10
597	6	5	10	11	6	7	3	5	12	14	8	2	15	9	13	16	1	4
597	6	6	7	6	11	10	14	12	5	3	9	15	2	8	4	1	16	13
597	6	7	13	8	3	10	16	2	5	11	1	15	12	6	4	9	14	7
597	6	8	10	3	8	13	11	5	2	16	6	12	15	1	7	14	9	4
597	6	22	4	1	16	13	9	15	2	8	14	12	5	3	7	6	11	10
599	6	2	13	16	1	4	3	2	15	14	12	9	8	5	6	7	10	11
599	6	3	11	5	14	4	10	8	15	1	7	9	2	16	6	12	3	13
599	6	4	4	14	5	11	1	15	8	10	16	2	9	7	13	3	12	6
599	6	5	6	7	10	11	12	9	8	5	3	2	15	14	13	16	1	4
599	6	6	11	10	7	6	5	8	9	12	14	15	2	3	4	1	16	13
599	6	7	13	3	12	6	16	2	9	7	1	15	8	10	4	14	5	11
599	6	8	6	12	3	13	7	9	2	16	10	8	15	1	11	5	14	4
599	6	21	4	1	16	13	14	15	2	3	5	8	9	12	11	10	7	6
600	6	2	13	16	1	4	3	2	15	14	8	5	12	9	10	11	6	7
600	6	3	7	9	14	4	6	12	15	1	11	5	2	16	10	8	3	13
600	6	4	4	14	9	7	1	15	12	6	16	2	5	11	13	3	8	10
600	6	5	10	11	6	7	8	5	12	9	3	2	15	14	13	16	1	4
600	6	6	7	6	11	10	9	12	5	8	14	15	2	3	4	1	16	13
600	6	7	13	3	8	10	16	2	5	11	1	15	12	6	4	14	9	7
600	6	8	10	8	3	13	11	5	2	16	6	12	15	1	7	9	14	4
600	6	21	4	1	16	13	14	15	2	3	9	12	5	8	7	6	11	10
602	6	2	13	16	1	4	2	5	12	15	11	10	7	6	8	3	14	9
602	6	3	9	6	15	4	14	7	12	1	3	10	5	16	8	11	2	13
602	6	4	4	15	6	9	1	12	7	14	16	5	10	3	13	2	11	8
602	6	5	8	3	14	9	11	10	7	6	2	5	12	15	13	16	1	4
602	6	6	9	14	3	8	6	7	10	11	15	12	5	2	4	1	16	13
602	6	7	13	2	11	8	16	5	10	3	1	12	7	14	4	15	6	9
602	6	8	8	11	2	13	3	10	5	16	14	7	12	1	9	6	15	4
602	6	22	4	1	16	13	15	12	5	2	6	7	10	11	9	14	3	8
603	6	2	13	16	1	4	2	3	14	15	12	9	8	5	7	6	11	10
603	6	3	10	5	15	4	11	8	14	1	6	9	3	16	7	12	2	13
603	6	4	4	15	5	10	1	14	8	11	16	3	9	6	13	2	12	7
603	6	5	7	6	11	10	12	9	8	5	2	3	14	15	13	16	1	4
603	6	6	10	11	6	7	5	8	9	12	15	14	3	2	4	1	16	13
603	6	7	13	2	12	7	16	3	9	6	1	14	8	11	4	15	5	10
603	6	8	7	12	2	13	6	9	3	16	11	8	14	1	10	5	15	4
603	6	21	4	1	16	13	15	14	3	2	5	8	9	12	10	11	6	7
604	6	2	13	16	1	4	2	3	14	15	8	5	12	9	11	10	7	6
604	6	3	6	9	15	4	7	12	14	1	10	5	3	16	11	8	2	13
604	6	4	4	15	9	6	1	14	12	7	16	3	5	10	13	2	8	11
604	6	5	11	10	7	6	8	5	12	9	2	3	14	15	13	16	1	4
604	6	6	6	7	10	11	9	12	5	8	15	14	3	2	4	1	16	13
604	6	7	13	2	8	11	16	3	5	10	1	14	12	7	4	15	9	6
604	6	8	11	8	2	13	10	5	3	16	7	12	14	1	6	9	15	4
604	6	21	4	1	16	13	15	14	3	2	9	12	5	8	6	7	10	11
609	6	2	13	15	2	4	12	1	16	5	3	8	9	14	6	10	7	11
609	6	3	11	14	5	4	7	9	16	2	10	8	1	15	6	3	12	13
609	6	4	4	5	14	11	2	16	9	7	15	1	8	10	13	12	3	6
609	6	5	6	10	7	11	3	8	9	14	12	1	16	5	13	15	2	4
609	6	6	11	7	10	6	14	9	8	3	5	16	1	12	4	2	15	13
609	6	7	13	12	3	6	15	1	8	10	2	16	9	7	4	5	14	11
609	6	8	6	3	12	13	10	8	1	15	7	9	16	2	11	14	5	4
609	6	22	4	2	15	13	5	16	1	12	14	9	8	3	11	7	10	6
610	6	2	13	15	2	4	10	1	16	7	3	6	11	14	8	12	5	9
610	6	3	9	14	7	4	5	11	16	2	12	6	1	15	8	3	10	13
610	6	4	4	7	14	9	2	16	11	5	15	1	6	12	13	10	3	8
610	6	5	8	12	5	9	3	6	11	14	10	1	16	7	13	15	2	4
610	6	6	9	5	12	8	14	11	6	3	7	16	1	10	4	2	15	13
610	6	7	13	10	3	8	15	1	6	12	2	16	11	5	4	7	14	9
610	6	8	8	3	10	13	12	6	1	15	5	11	16	2	9	14	7	4
610	6	22	4	2	15	13	7	16	1	10	14	11	6	3	9	5	12	8
611	6	2	13	15	2	4	3	1	16	14	12	8	9	5	6	10	7	11
611	6	3	11	5	14	4	7	9	16	2	10	8	1	15	6	12	3	13
611	6	4	4	14	5	11	2	16	9	7	15	1	8	10	13	3	12	6
611	6	5	6	10	7	11	12	8	9	5	3	1	16	14	13	15	2	4
611	6	6	11	7	10	6	5	9	8	12	14	16	1	3	4	2	15	13
611	6	7	13	3	12	6	15	1	8	10	2	16	9	7	4	14	5	11
611	6	8	6	12	3	13	10	8	1	15	7	9	16	2	11	5	14	4
611	6	22	4	2	15	13	14	16	1	3	5	9	8	12	11	7	10	6
612	6	2	13	15	2	4	3	1	16	14	10	6	11	7	8	12	5	9
612	6	3	9	7	14	4	5	11	16	2	12	6	1	15	8	10	3	13
612	6	4	4	14	7	9	2	16	11	5	15	1	6	12	13	3	10	8
612	6	5	8	12	5	9	10	6	11	7	3	1	16	14	13	15	2	4
612	6	6	9	5	12	8	7	11	6	10	14	16	1	3	4	2	15	13
612	6	7	13	3	10	8	15	1	6	12	2	16	11	5	4	14	7	9
612	6	8	8	10	3	13	12	6	1	15	5	11	16	2	9	7	14	4
612	6	22	4	2	15	13	14	16	1	3	7	11	6	10	9	5	12	8
614	6	2	13	14	3	4	12	2	15	5	1	7	10	16	8	11	6	9
614	6	3	9	16	5	4	6	10	15	3	11	7	2	14	8	1	12	13
614	6	4	4	5	16	9	3	15	10	6	14	2	7	11	13	12	1	8
614	6	5	8	11	6	9	1	7	10	16	12	2	15	5	13	14	3	4
614	6	6	9	6	11	8	16	10	7	1	5	15	2	12	4	3	14	13
614	6	7	13	12	1	8	14	2	7	11	3	15	10	6	4	5	16	9
614	6	8	8	1	12	13	11	7	2	14	6	10	15	3	9	16	5	4
614	6	22	4	3	14	13	5	15	2	12	16	10	7	1	9	6	11	8
615	6	2	13	14	3	4	11	7	10	6	2	12	5	15	8	1	16	9
615	6	3	9	15	6	4	16	5	10	3	1	12	7	14	8	2	11	13
615	6	4	4	6	15	9	3	10	5	16	14	7	12	1	13	11	2	8
615	6	5	8	1	16	9	2	12	5	15	11	7	10	6	13	14	3	4
615	6	6	9	16	1	8	15	5	12	2	6	10	7	11	4	3	14	13
615	6	7	13	11	2	8	14	7	12	1	3	10	5	16	4	6	15	9
615	6	8	8	2	11	13	1	12	7	14	16	5	10	3	9	15	6	4
615	6	22	4	3	14	13	6	10	7	11	15	5	12	2	9	16	1	8
617	6	2	13	14	3	4	2	7	10	15	11	12	5	6	8	1	16	9
617	6	3	9	6	15	4	16	5	10	3	1	12	7	14	8	11	2	13
617	6	4	4	15	6	9	3	10	5	16	14	7	12	1	13	2	11	8
617	6	5	8	1	16	9	11	12	5	6	2	7	10	15	13	14	3	4
617	6	6	9	16	1	8	6	5	12	11	15	10	7	2	4	3	14	13
617	6	7	13	2	11	8	14	7	12	1	3	10	5	16	4	15	6	9
617	6	8	8	11	2	13	1	12	7	14	16	5	10	3	9	6	15	4
617	6	22	4	3	14	13	15	10	7	2	6	5	12	11	9	16	1	8
619	6	2	13	14	3	4	1	2	15	16	12	7	10	5	8	11	6	9
619	6	3	9	5	16	4	6	10	15	3	11	7	2	14	8	12	1	13
619	6	4	4	16	5	9	3	15	10	6	14	2	7	11	13	1	12	8
619	6	5	8	11	6	9	12	7	10	5	1	2	15	16	13	14	3	4
619	6	6	9	6	11	8	5	10	7	12	16	15	2	1	4	3	14	13
619	6	7	13	1	12	8	14	2	7	11	3	15	10	6	4	16	5	9
619	6	8	8	12	1	13	11	7	2	14	6	10	15	3	9	5	16	4
619	6	22	4	3	14	13	16	15	2	1	5	10	7	12	9	6	11	8
624	6	2	13	12	5	4	10	1	16	7	3	6	11	14	8	15	2	9
624	6	3	9	14	7	4	2	11	16	5	15	6	1	12	8	3	10	13
624	6	4	4	7	14	9	5	16	11	2	12	1	6	15	13	10	3	8
624	6	5	8	15	2	9	3	6	11	14	10	1	16	7	13	12	5	4
624	6	6	9	2	15	8	14	11	6	3	7	16	1	10	4	5	12	13
624	6	7	13	10	3	8	12	1	6	15	5	16	11	2	4	7	14	9
624	6	8	8	3	10	13	15	6	1	12	2	11	16	5	9	14	7	4
624	6	22	4	5	12	13	7	16	1	10	14	11	6	3	9	2	15	8
625	6	2	13	12	5	4	3	1	16	14	10	6	11	7	8	15	2	9
625	6	3	9	7	14	4	2	11	16	5	15	6	1	12	8	10	3	13
625	6	4	4	14	7	9	5	16	11	2	12	1	6	15	13	3	10	8
625	6	5	8	15	2	9	10	6	11	7	3	1	16	14	13	12	5	4
625	6	6	9	2	15	8	7	11	6	10	14	16	1	3	4	5	12	13
625	6	7	13	3	10	8	12	1	6	15	5	16	11	2	4	14	7	9
625	6	8	8	10	3	13	15	6	1	12	2	11	16	5	9	7	14	4
625	6	22	4	5	12	13	14	16	1	3	7	11	6	10	9	2	15	8
626	6	2	11	14	5	4	16	2	9	7	1	15	8	10	6	3	12	13
626	6	3	13	10	7	4	12	8	9	5	3	15	2	14	6	1	16	11
626	6	4	4	7	10	13	5	9	8	12	14	2	15	3	11	16	1	6
626	6	5	6	3	12	13	1	15	8	10	16	2	9	7	11	14	5	4
626	6	6	13	12	3	6	10	8	15	1	7	9	2	16	4	5	14	11
626	6	7	11	16	1	6	14	2	15	3	5	9	8	12	4	7	10	13
626	6	8	6	1	16	11	3	15	2	14	12	8	9	5	13	10	7	4
626	6	12	4	5	14	11	7	9	2	16	10	8	15	1	13	12	3	6
627	6	2	11	14	5	4	2	9	16	7	15	8	1	10	6	3	12	13
627	6	3	13	10	7	4	12	1	16	5	3	8	9	14	6	15	2	11
627	6	4	4	7	10	13	5	16	1	12	14	9	8	3	11	2	15	6
627	6	5	6	3	12	13	15	8	1	10	2	9	16	7	11	14	5	4
627	6	6	13	12	3	6	10	1	8	15	7	16	9	2	4	5	14	11
627	6	7	11	2	15	6	14	9	8	3	5	16	1	12	4	7	10	13
627	6	8	6	15	2	11	3	8	9	14	12	1	16	5	13	10	7	4
627	6	12	4	5	14	11	7	16	9	2	10	1	8	15	13	12	3	6
629	6	2	11	14	5	4	15	1	8	10	2	16	9	7	6	3	12	13
629	6	3	13	7	10	4	12	9	8	5	3	16	1	14	6	2	15	11
629	6	4	4	10	7	13	5	8	9	12	14	1	16	3	11	15	2	6
629	6	5	6	3	12	13	2	16	9	7	15	1	8	10	11	14	5	4
629	6	6	13	12	3	6	7	9	16	2	10	8	1	15	4	5	14	11
629	6	7	11	15	2	6	14	1	16	3	5	8	9	12	4	10	7	13
629	6	8	6	2	15	11	3	16	1	14	12	9	8	5	13	7	10	4
629	6	12	4	5	14	11	10	8	1	15	7	9	16	2	13	12	3	6
630	6	2	11	14	5	4	1	8	15	10	16	9	2	7	6	3	12	13
630	6	3	13	7	10	4	12	2	15	5	3	9	8	14	6	16	1	11
630	6	4	4	10	7	13	5	15	2	12	14	8	9	3	11	1	16	6
630	6	5	6	3	12	13	16	9	2	7	1	8	15	10	11	14	5	4
630	6	6	13	12	3	6	7	2	9	16	10	15	8	1	4	5	14	11
630	6	7	11	1	16	6	14	8	9	3	5	15	2	12	4	10	7	13
630	6	8	6	16	1	11	3	9	8	14	12	2	15	5	13	7	10	4
630	6	11	4	5	14	11	10	15	8	1	7	2	9	16	13	12	3	6
631	6	2	11	14	5	4	10	1	8	15	7	16	9	2	6	3	12	13
631	6	3	13	2	15	4	12	9	8	5	3	16	1	14	6	7	10	11
631	6	4	4	15	2	13	5	8	9	12	14	1	16	3	11	10	7	6
631	6	5	6	3	12	13	7	16	9	2	10	1	8	15	11	14	5	4
631	6	6	13	12	3	6	2	9	16	7	15	8	1	10	4	5	14	11
631	6	7	11	10	7	6	14	1	16	3	5	8	9	12	4	15	2	13
631	6	8	6	7	10	11	3	16	1	14	12	9	8	5	13	2	15	4
631	6	12	4	5	14	11	15	8	1	10	2	9	16	7	13	12	3	6
633	6	2	11	14	5	4	7	2	9	16	10	15	8	1	6	3	12	13
633	6	3	13	1	16	4	12	8	9	5	3	15	2	14	6	10	7	11
633	6	4	4	16	1	13	5	9	8	12	14	2	15	3	11	7	10	6
633	6	5	6	3	12	13	10	15	8	1	7	2	9	16	11	14	5	4
633	6	6	13	12	3	6	1	8	15	10	16	9	2	7	4	5	14	11
633	6	7	11	7	10	6	14	2	15	3	5	9	8	12	4	16	1	13
633	6	8	6	10	7	11	3	15	2	14	12	8	9	5	13	1	16	4
633	6	11	4	5	14	11	16	9	2	7	1	8	15	10	13	12	3	6
634	6	2	10	15	5	4	16	3	9	6	1	14	8	11	7	2	12	13
634	6	3	13	11	6	4	12	8	9	5	2	14	3	15	7	1	16	10
634	6	4	4	6	11	13	5	9	8	12	15	3	14	2	10	16	1	7
634	6	5	7	2	12	13	1	14	8	11	16	3	9	6	10	15	5	4
634	6	6	13	12	2	7	11	8	14	1	6	9	3	16	4	5	15	10
634	6	7	10	16	1	7	15	3	14	2	5	9	8	12	4	6	11	13
634	6	8	7	1	16	10	2	14	3	15	12	8	9	5	13	11	6	4
634	6	12	4	5	15	10	6	9	3	16	11	8	14	1	13	12	2	7
636	6	2	10	15	5	4	1	8	14	11	16	9	3	6	7	2	12	13
636	6	3	13	6	11	4	12	3	14	5	2	9	8	15	7	16	1	10
636	6	4	4	11	6	13	5	14	3	12	15	8	9	2	10	1	16	7
636	6	5	7	2	12	13	16	9	3	6	1	8	14	11	10	15	5	4
636	6	6	13	12	2	7	6	3	9	16	11	14	8	1	4	5	15	10
636	6	7	10	1	16	7	15	8	9	2	5	14	3	12	4	11	6	13
636	6	8	7	16	1	10	2	9	8	15	12	3	14	5	13	6	11	4
636	6	11	4	5	15	10	11	14	8	1	6	3	9	16	13	12	2	7
638	6	2	10	15	5	4	6	3	9	16	11	14	8	1	7	2	12	13
638	6	3	13	1	16	4	12	8	9	5	2	14	3	15	7	11	6	10
638	6	4	4	16	1	13	5	9	8	12	15	3	14	2	10	6	11	7
638	6	5	7	2	12	13	11	14	8	1	6	3	9	16	10	15	5	4
638	6	6	13	12	2	7	1	8	14	11	16	9	3	6	4	5	15	10
638	6	7	10	6	11	7	15	3	14	2	5	9	8	12	4	16	1	13
638	6	8	7	11	6	10	2	14	3	15	12	8	9	5	13	1	16	4
638	6	11	4	5	15	10	16	9	3	6	1	8	14	11	13	12	2	7
639	6	2	9	16	5	4	3	10	15	6	14	7	2	11	8	1	12	13
639	6	3	13	11	6	4	12	2	15	5	1	7	10	16	8	14	3	9
639	6	4	4	6	11	13	5	15	2	12	16	10	7	1	9	3	14	8
639	6	5	8	1	12	13	14	7	2	11	3	10	15	6	9	16	5	4
639	6	6	13	12	1	8	11	2	7	14	6	15	10	3	4	5	16	9
639	6	7	9	3	14	8	16	10	7	1	5	15	2	12	4	6	11	13
639	6	8	8	14	3	9	1	7	10	16	12	2	15	5	13	11	6	4
639	6	12	4	5	16	9	6	15	10	3	11	2	7	14	13	12	1	8
641	6	2	9	16	5	4	14	2	7	11	3	15	10	6	8	1	12	13
641	6	3	13	6	11	4	12	10	7	5	1	15	2	16	8	3	14	9
641	6	4	4	11	6	13	5	7	10	12	16	2	15	1	9	14	3	8
641	6	5	8	1	12	13	3	15	10	6	14	2	7	11	9	16	5	4
641	6	6	13	12	1	8	6	10	15	3	11	7	2	14	4	5	16	9
641	6	7	9	14	3	8	16	2	15	1	5	7	10	12	4	11	6	13
641	6	8	8	3	14	9	1	15	2	16	12	10	7	5	13	6	11	4
641	6	12	4	5	16	9	11	7	2	14	6	10	15	3	13	12	1	8
645	6	2	9	16	5	4	11	2	7	14	6	15	10	3	8	1	12	13
645	6	3	13	3	14	4	12	10	7	5	1	15	2	16	8	6	11	9
645	6	4	4	14	3	13	5	7	10	12	16	2	15	1	9	11	6	8
645	6	5	8	1	12	13	6	15	10	3	11	2	7	14	9	16	5	4
645	6	6	13	12	1	8	3	10	15	6	14	7	2	11	4	5	16	9
645	6	7	9	11	6	8	16	2	15	1	5	7	10	12	4	14	3	13
645	6	8	8	6	11	9	1	15	2	16	12	10	7	5	13	3	14	4
645	6	12	4	5	16	9	14	7	2	11	3	10	15	6	13	12	1	8
651	6	2	13	11	6	4	8	2	15	9	3	5	12	14	10	16	1	7
651	6	3	7	14	9	4	1	12	15	6	16	5	2	11	10	3	8	13
651	6	4	4	9	14	7	6	15	12	1	11	2	5	16	13	8	3	10
651	6	5	10	16	1	7	3	5	12	14	8	2	15	9	13	11	6	4
651	6	6	7	1	16	10	14	12	5	3	9	15	2	8	4	6	11	13
651	6	7	13	8	3	10	11	2	5	16	6	15	12	1	4	9	14	7
651	6	8	10	3	8	13	16	5	2	11	1	12	15	6	7	14	9	4
651	6	21	4	6	11	13	9	15	2	8	14	12	5	3	7	1	16	10
653	6	2	13	11	6	4	3	2	15	14	8	5	12	9	10	16	1	7
653	6	3	7	9	14	4	1	12	15	6	16	5	2	11	10	8	3	13
653	6	4	4	14	9	7	6	15	12	1	11	2	5	16	13	3	8	10
653	6	5	10	16	1	7	8	5	12	9	3	2	15	14	13	11	6	4
653	6	6	7	1	16	10	9	12	5	8	14	15	2	3	4	6	11	13
653	6	7	13	3	8	10	11	2	5	16	6	15	12	1	4	14	9	7
653	6	8	10	8	3	13	16	5	2	11	1	12	15	6	7	9	14	4
653	6	22	4	6	11	13	14	15	2	3	9	12	5	8	7	1	16	10
654	6	2	13	11	6	4	2	8	9	15	12	14	3	5	7	1	16	10
654	6	3	10	5	15	4	16	3	9	6	1	14	8	11	7	12	2	13
654	6	4	4	15	5	10	6	9	3	16	11	8	14	1	13	2	12	7
654	6	5	7	1	16	10	12	14	3	5	2	8	9	15	13	11	6	4
654	6	6	10	16	1	7	5	3	14	12	15	9	8	2	4	6	11	13
654	6	7	13	2	12	7	11	8	14	1	6	9	3	16	4	15	5	10
654	6	8	7	12	2	13	1	14	8	11	16	3	9	6	10	5	15	4
654	6	21	4	6	11	13	15	9	8	2	5	3	14	12	10	16	1	7
656	6	2	13	11	6	4	1	2	15	16	12	7	10	5	8	14	3	9
656	6	3	9	5	16	4	3	10	15	6	14	7	2	11	8	12	1	13
656	6	4	4	16	5	9	6	15	10	3	11	2	7	14	13	1	12	8
656	6	5	8	14	3	9	12	7	10	5	1	2	15	16	13	11	6	4
656	6	6	9	3	14	8	5	10	7	12	16	15	2	1	4	6	11	13
656	6	7	13	1	12	8	11	2	7	14	6	15	10	3	4	16	5	9
656	6	8	8	12	1	13	14	7	2	11	3	10	15	6	9	5	16	4
656	6	22	4	6	11	13	16	15	2	1	5	10	7	12	9	3	14	8
665	6	2	9	15	6	4	1	7	12	14	16	10	5	3	8	2	11	13
665	6	3	13	3	14	4	11	5	12	6	2	10	7	15	8	16	1	9
665	6	4	4	14	3	13	6	12	5	11	15	7	10	2	9	1	16	8
665	6	5	8	2	11	13	16	10	5	3	1	7	12	14	9	15	6	4
665	6	6	13	11	2	8	3	5	10	16	14	12	7	1	4	6	15	9
665	6	7	9	1	16	8	15	7	10	2	6	12	5	11	4	14	3	13
665	6	8	8	16	1	9	2	10	7	15	11	5	12	6	13	3	14	4
665	6	12	4	6	15	9	14	12	7	1	3	5	10	16	13	11	2	8
667	6	2	9	15	6	4	3	5	10	16	14	12	7	1	8	2	11	13
667	6	3	13	1	16	4	11	7	10	6	2	12	5	15	8	14	3	9
667	6	4	4	16	1	13	6	10	7	11	15	5	12	2	9	3	14	8
667	6	5	8	2	11	13	14	12	7	1	3	5	10	16	9	15	6	4
667	6	6	13	11	2	8	1	7	12	14	16	10	5	3	4	6	15	9
667	6	7	9	3	14	8	15	5	12	2	6	10	7	11	4	16	1	13
667	6	8	8	14	3	9	2	12	5	15	11	7	10	6	13	1	16	4
667	6	12	4	6	15	9	16	10	5	3	1	7	12	14	13	11	2	8
670	6	2	13	10	7	4	8	3	14	9	2	5	12	15	11	16	1	6
670	6	3	6	15	9	4	1	12	14	7	16	5	3	10	11	2	8	13
670	6	4	4	9	15	6	7	14	12	1	10	3	5	16	13	8	2	11
670	6	5	11	16	1	6	2	5	12	15	8	3	14	9	13	10	7	4
670	6	6	6	1	16	11	15	12	5	2	9	14	3	8	4	7	10	13
670	6	7	13	8	2	11	10	3	5	16	7	14	12	1	4	9	15	6
670	6	8	11	2	8	13	16	5	3	10	1	12	14	7	6	15	9	4
670	6	21	4	7	10	13	9	14	3	8	15	12	5	2	6	1	16	11
671	6	2	13	10	7	4	3	8	9	14	12	15	2	5	6	1	16	11
671	6	3	11	5	14	4	16	2	9	7	1	15	8	10	6	12	3	13
671	6	4	4	14	5	11	7	9	2	16	10	8	15	1	13	3	12	6
671	6	5	6	1	16	11	12	15	2	5	3	8	9	14	13	10	7	4
671	6	6	11	16	1	6	5	2	15	12	14	9	8	3	4	7	10	13
671	6	7	13	3	12	6	10	8	15	1	7	9	2	16	4	14	5	11
671	6	8	6	12	3	13	1	15	8	10	16	2	9	7	11	5	14	4
671	6	21	4	7	10	13	14	9	8	3	5	2	15	12	11	16	1	6
672	6	2	13	10	7	4	3	1	16	14	12	8	9	5	6	15	2	11
672	6	3	11	5	14	4	2	9	16	7	15	8	1	10	6	12	3	13
672	6	4	4	14	5	11	7	16	9	2	10	1	8	15	13	3	12	6
672	6	5	6	15	2	11	12	8	9	5	3	1	16	14	13	10	7	4
672	6	6	11	2	15	6	5	9	8	12	14	16	1	3	4	7	10	13
672	6	7	13	3	12	6	10	1	8	15	7	16	9	2	4	14	5	11
672	6	8	6	12	3	13	15	8	1	10	2	9	16	7	11	5	14	4
672	6	22	4	7	10	13	14	16	1	3	5	9	8	12	11	2	15	6
673	6	2	13	10	7	4	2	3	14	15	8	5	12	9	11	16	1	6
673	6	3	6	9	15	4	1	12	14	7	16	5	3	10	11	8	2	13
673	6	4	4	15	9	6	7	14	12	1	10	3	5	16	13	2	8	11
673	6	5	11	16	1	6	8	5	12	9	2	3	14	15	13	10	7	4
673	6	6	6	1	16	11	9	12	5	8	15	14	3	2	4	7	10	13
673	6	7	13	2	8	11	10	3	5	16	7	14	12	1	4	15	9	6
673	6	8	11	8	2	13	16	5	3	10	1	12	14	7	6	9	15	4
673	6	22	4	7	10	13	15	14	3	2	9	12	5	8	6	1	16	11
680	6	2	9	14	7	4	15	1	6	12	2	16	11	5	8	3	10	13
680	6	3	13	5	12	4	10	11	6	7	3	16	1	14	8	2	15	9
680	6	4	4	12	5	13	7	6	11	10	14	1	16	3	9	15	2	8
680	6	5	8	3	10	13	2	16	11	5	15	1	6	12	9	14	7	4
680	6	6	13	10	3	8	5	11	16	2	12	6	1	15	4	7	14	9
680	6	7	9	15	2	8	14	1	16	3	7	6	11	10	4	12	5	13
680	6	8	8	2	15	9	3	16	1	14	10	11	6	7	13	5	12	4
680	6	12	4	7	14	9	12	6	1	15	5	11	16	2	13	10	3	8
683	6	2	9	14	7	4	12	1	6	15	5	16	11	2	8	3	10	13
683	6	3	13	2	15	4	10	11	6	7	3	16	1	14	8	5	12	9
683	6	4	4	15	2	13	7	6	11	10	14	1	16	3	9	12	5	8
683	6	5	8	3	10	13	5	16	11	2	12	1	6	15	9	14	7	4
683	6	6	13	10	3	8	2	11	16	5	15	6	1	12	4	7	14	9
683	6	7	9	12	5	8	14	1	16	3	7	6	11	10	4	15	2	13
683	6	8	8	5	12	9	3	16	1	14	10	11	6	7	13	2	15	4
683	6	12	4	7	14	9	15	6	1	12	2	11	16	5	13	10	3	8
694	6	2	7	14	9	4	16	2	5	11	1	15	12	6	10	3	8	13
694	6	3	13	6	11	4	8	12	5	9	3	15	2	14	10	1	16	7
694	6	4	4	11	6	13	9	5	12	8	14	2	15	3	7	16	1	10
694	6	5	10	3	8	13	1	15	12	6	16	2	5	11	7	14	9	4
694	6	6	13	8	3	10	6	12	15	1	11	5	2	16	4	9	14	7
694	6	7	7	16	1	10	14	2	15	3	9	5	12	8	4	11	6	13
694	6	8	10	1	16	7	3	15	2	14	8	12	5	9	13	6	11	4
694	6	12	4	9	14	7	11	5	2	16	6	12	15	1	13	8	3	10
696	6	2	7	14	9	4	11	2	5	16	6	15	12	1	10	3	8	13
696	6	3	13	1	16	4	8	12	5	9	3	15	2	14	10	6	11	7
696	6	4	4	16	1	13	9	5	12	8	14	2	15	3	7	11	6	10
696	6	5	10	3	8	13	6	15	12	1	11	2	5	16	7	14	9	4
696	6	6	13	8	3	10	1	12	15	6	16	5	2	11	4	9	14	7
696	6	7	7	11	6	10	14	2	15	3	9	5	12	8	4	16	1	13
696	6	8	10	6	11	7	3	15	2	14	8	12	5	9	13	1	16	4
696	6	11	4	9	14	7	16	5	2	11	1	12	15	6	13	8	3	10
697	6	2	6	15	9	4	16	3	5	10	1	14	12	7	11	2	8	13
697	6	3	13	7	10	4	8	12	5	9	2	14	3	15	11	1	16	6
697	6	4	4	10	7	13	9	5	12	8	15	3	14	2	6	16	1	11
697	6	5	11	2	8	13	1	14	12	7	16	3	5	10	6	15	9	4
697	6	6	13	8	2	11	7	12	14	1	10	5	3	16	4	9	15	6
697	6	7	6	16	1	11	15	3	14	2	9	5	12	8	4	10	7	13
697	6	8	11	1	16	6	2	14	3	15	8	12	5	9	13	7	10	4
697	6	12	4	9	15	6	10	5	3	16	7	12	14	1	13	8	2	11
699	6	2	6	15	9	4	10	3	5	16	7	14	12	1	11	2	8	13
699	6	3	13	1	16	4	8	12	5	9	2	14	3	15	11	7	10	6
699	6	4	4	16	1	13	9	5	12	8	15	3	14	2	6	10	7	11
699	6	5	11	2	8	13	7	14	12	1	10	3	5	16	6	15	9	4
699	6	6	13	8	2	11	1	12	14	7	16	5	3	10	4	9	15	6
699	6	7	6	10	7	11	15	3	14	2	9	5	12	8	4	16	1	13
699	6	8	11	7	10	6	2	14	3	15	8	12	5	9	13	1	16	4
699	6	11	4	9	15	6	16	5	3	10	1	12	14	7	13	8	2	11
706	6	2	13	7	10	4	3	9	8	14	12	16	1	5	6	2	15	11
706	6	3	11	5	14	4	15	1	8	10	2	16	9	7	6	12	3	13
706	6	4	4	14	5	11	10	8	1	15	7	9	16	2	13	3	12	6
706	6	5	6	2	15	11	12	16	1	5	3	9	8	14	13	7	10	4
706	6	6	11	15	2	6	5	1	16	12	14	8	9	3	4	10	7	13
706	6	7	13	3	12	6	7	9	16	2	10	8	1	15	4	14	5	11
706	6	8	6	12	3	13	2	16	9	7	15	1	8	10	11	5	14	4
706	6	22	4	10	7	13	14	8	9	3	5	1	16	12	11	15	2	6
707	6	2	13	7	10	4	3	2	15	14	12	9	8	5	6	16	1	11
707	6	3	11	5	14	4	1	8	15	10	16	9	2	7	6	12	3	13
707	6	4	4	14	5	11	10	15	8	1	7	2	9	16	13	3	12	6
707	6	5	6	16	1	11	12	9	8	5	3	2	15	14	13	7	10	4
707	6	6	11	1	16	6	5	8	9	12	14	15	2	3	4	10	7	13
707	6	7	13	3	12	6	7	2	9	16	10	15	8	1	4	14	5	11
707	6	8	6	12	3	13	16	9	2	7	1	8	15	10	11	5	14	4
707	6	22	4	10	7	13	14	15	2	3	5	8	9	12	11	1	16	6
708	6	2	13	7	10	4	2	12	5	15	8	14	3	9	11	1	16	6
708	6	3	6	9	15	4	16	3	5	10	1	14	12	7	11	8	2	13
708	6	4	4	15	9	6	10	5	3	16	7	12	14	1	13	2	8	11
708	6	5	11	1	16	6	8	14	3	9	2	12	5	15	13	7	10	4
708	6	6	6	16	1	11	9	3	14	8	15	5	12	2	4	10	7	13
708	6	7	13	2	8	11	7	12	14	1	10	5	3	16	4	15	9	6
708	6	8	11	8	2	13	1	14	12	7	16	3	5	10	6	9	15	4
708	6	21	4	10	7	13	15	5	12	2	9	3	14	8	6	16	1	11
716	6	2	13	6	11	4	3	12	5	14	8	15	2	9	10	1	16	7
716	6	3	7	9	14	4	16	2	5	11	1	15	12	6	10	8	3	13
716	6	4	4	14	9	7	11	5	2	16	6	12	15	1	13	3	8	10
716	6	5	10	1	16	7	8	15	2	9	3	12	5	14	13	6	11	4
716	6	6	7	16	1	10	9	2	15	8	14	5	12	3	4	11	6	13
716	6	7	13	3	8	10	6	12	15	1	11	5	2	16	4	14	9	7
716	6	8	10	8	3	13	1	15	12	6	16	2	5	11	7	9	14	4
716	6	21	4	11	6	13	14	5	12	3	9	2	15	8	7	16	1	10
718	6	2	13	6	11	4	2	3	14	15	12	9	8	5	7	16	1	10
718	6	3	10	5	15	4	1	8	14	11	16	9	3	6	7	12	2	13
718	6	4	4	15	5	10	11	14	8	1	6	3	9	16	13	2	12	7
718	6	5	7	16	1	10	12	9	8	5	2	3	14	15	13	6	11	4
718	6	6	10	1	16	7	5	8	9	12	15	14	3	2	4	11	6	13
718	6	7	13	2	12	7	6	3	9	16	11	14	8	1	4	15	5	10
718	6	8	7	12	2	13	16	9	3	6	1	8	14	11	10	5	15	4
718	6	22	4	11	6	13	15	14	3	2	5	8	9	12	10	1	16	7
719	6	2	13	6	11	4	1	10	7	16	12	15	2	5	8	3	14	9
719	6	3	9	5	16	4	14	2	7	11	3	15	10	6	8	12	1	13
719	6	4	4	16	5	9	11	7	2	14	6	10	15	3	13	1	12	8
719	6	5	8	3	14	9	12	15	2	5	1	10	7	16	13	6	11	4
719	6	6	9	14	3	8	5	2	15	12	16	7	10	1	4	11	6	13
719	6	7	13	1	12	8	6	10	15	3	11	7	2	14	4	16	5	9
719	6	8	8	12	1	13	3	15	10	6	14	2	7	11	9	5	16	4
719	6	22	4	11	6	13	16	7	10	1	5	2	15	12	9	14	3	8
725	6	2	13	5	12	4	3	11	6	14	10	16	1	7	8	2	15	9
725	6	3	9	7	14	4	15	1	6	12	2	16	11	5	8	10	3	13
725	6	4	4	14	7	9	12	6	1	15	5	11	16	2	13	3	10	8
725	6	5	8	2	15	9	10	16	1	7	3	11	6	14	13	5	12	4
725	6	6	9	15	2	8	7	1	16	10	14	6	11	3	4	12	5	13
725	6	7	13	3	10	8	5	11	16	2	12	6	1	15	4	14	7	9
725	6	8	8	10	3	13	2	16	11	5	15	1	6	12	9	7	14	4
725	6	22	4	12	5	13	14	6	11	3	7	1	16	10	9	15	2	8
739	6	2	13	3	14	4	2	5	12	15	11	10	7	6	8	16	1	9
739	6	3	9	6	15	4	1	7	12	14	16	10	5	3	8	11	2	13
739	6	4	4	15	6	9	14	12	7	1	3	5	10	16	13	2	11	8
739	6	5	8	16	1	9	11	10	7	6	2	5	12	15	13	3	14	4
739	6	6	9	1	16	8	6	7	10	11	15	12	5	2	4	14	3	13
739	6	7	13	2	11	8	3	5	10	16	14	12	7	1	4	15	6	9
739	6	8	8	11	2	13	16	10	5	3	1	7	12	14	9	6	15	4
739	6	22	4	14	3	13	15	12	5	2	6	7	10	11	9	1	16	8
740	6	2	13	3	14	4	1	10	7	16	12	15	2	5	8	6	11	9
740	6	3	9	5	16	4	11	2	7	14	6	15	10	3	8	12	1	13
740	6	4	4	16	5	9	14	7	2	11	3	10	15	6	13	1	12	8
740	6	5	8	6	11	9	12	15	2	5	1	10	7	16	13	3	14	4
740	6	6	9	11	6	8	5	2	15	12	16	7	10	1	4	14	3	13
740	6	7	13	1	12	8	3	10	15	6	14	7	2	11	4	16	5	9
740	6	8	8	12	1	13	6	15	10	3	11	2	7	14	9	5	16	4
740	6	22	4	14	3	13	16	7	10	1	5	2	15	12	9	11	6	8
742	6	2	11	5	14	4	10	1	8	15	7	16	9	2	6	12	3	13
742	6	3	13	2	15	4	3	9	8	14	12	16	1	5	6	7	10	11
742	6	4	4	15	2	13	14	8	9	3	5	1	16	12	11	10	7	6
742	6	5	6	12	3	13	7	16	9	2	10	1	8	15	11	5	14	4
742	6	6	13	3	12	6	2	9	16	7	15	8	1	10	4	14	5	11
742	6	7	11	10	7	6	5	1	16	12	14	8	9	3	4	15	2	13
742	6	8	6	7	10	11	12	16	1	5	3	9	8	14	13	2	15	4
742	6	12	4	14	5	11	15	8	1	10	2	9	16	7	13	3	12	6
743	6	2	11	5	14	4	7	2	9	16	10	15	8	1	6	12	3	13
743	6	3	13	1	16	4	3	8	9	14	12	15	2	5	6	10	7	11
743	6	4	4	16	1	13	14	9	8	3	5	2	15	12	11	7	10	6
743	6	5	6	12	3	13	10	15	8	1	7	2	9	16	11	5	14	4
743	6	6	13	3	12	6	1	8	15	10	16	9	2	7	4	14	5	11
743	6	7	11	7	10	6	5	2	15	12	14	9	8	3	4	16	1	13
743	6	8	6	10	7	11	12	15	2	5	3	8	9	14	13	1	16	4
743	6	12	4	14	5	11	16	9	2	7	1	8	15	10	13	3	12	6
745	6	2	9	7	14	4	12	1	6	15	5	16	11	2	8	10	3	13
745	6	3	13	2	15	4	3	11	6	14	10	16	1	7	8	5	12	9
745	6	4	4	15	2	13	14	6	11	3	7	1	16	10	9	12	5	8
745	6	5	8	10	3	13	5	16	11	2	12	1	6	15	9	7	14	4
745	6	6	13	3	10	8	2	11	16	5	15	6	1	12	4	14	7	9
745	6	7	9	12	5	8	7	1	16	10	14	6	11	3	4	15	2	13
745	6	8	8	5	12	9	10	16	1	7	3	11	6	14	13	2	15	4
745	6	12	4	14	7	9	15	6	1	12	2	11	16	5	13	3	10	8
747	6	2	7	9	14	4	11	2	5	16	6	15	12	1	10	8	3	13
747	6	3	13	1	16	4	3	12	5	14	8	15	2	9	10	6	11	7
747	6	4	4	16	1	13	14	5	12	3	9	2	15	8	7	11	6	10
747	6	5	10	8	3	13	6	15	12	1	11	2	5	16	7	9	14	4
747	6	6	13	3	8	10	1	12	15	6	16	5	2	11	4	14	9	7
747	6	7	7	11	6	10	9	2	15	8	14	5	12	3	4	16	1	13
747	6	8	10	6	11	7	8	15	2	9	3	12	5	14	13	1	16	4
747	6	12	4	14	9	7	16	5	2	11	1	12	15	6	13	3	8	10
750	6	2	10	5	15	4	6	3	9	16	11	14	8	1	7	12	2	13
750	6	3	13	1	16	4	2	8	9	15	12	14	3	5	7	11	6	10
750	6	4	4	16	1	13	15	9	8	2	5	3	14	12	10	6	11	7
750	6	5	7	12	2	13	11	14	8	1	6	3	9	16	10	5	15	4
750	6	6	13	2	12	7	1	8	14	11	16	9	3	6	4	15	5	10
750	6	7	10	6	11	7	5	3	14	12	15	9	8	2	4	16	1	13
750	6	8	7	11	6	10	12	14	3	5	2	8	9	15	13	1	16	4
750	6	12	4	15	5	10	16	9	3	6	1	8	14	11	13	2	12	7
751	6	2	9	6	15	4	3	5	10	16	14	12	7	1	8	11	2	13
751	6	3	13	1	16	4	2	7	10	15	11	12	5	6	8	14	3	9
751	6	4	4	16	1	13	15	10	7	2	6	5	12	11	9	3	14	8
751	6	5	8	11	2	13	14	12	7	1	3	5	10	16	9	6	15	4
751	6	6	13	2	11	8	1	7	12	14	16	10	5	3	4	15	6	9
751	6	7	9	3	14	8	6	5	12	11	15	10	7	2	4	16	1	13
751	6	8	8	14	3	9	11	12	5	6	2	7	10	15	13	1	16	4
751	6	12	4	15	6	9	16	10	5	3	1	7	12	14	13	2	11	8
752	6	2	6	9	15	4	10	3	5	16	7	14	12	1	11	8	2	13
752	6	3	13	1	16	4	2	12	5	15	8	14	3	9	11	7	10	6
752	6	4	4	16	1	13	15	5	12	2	9	3	14	8	6	10	7	11
752	6	5	11	8	2	13	7	14	12	1	10	3	5	16	6	9	15	4
752	6	6	13	2	8	11	1	12	14	7	16	5	3	10	4	15	9	6
752	6	7	6	10	7	11	9	3	14	8	15	5	12	2	4	16	1	13
752	6	8	11	7	10	6	8	14	3	9	2	12	5	15	13	1	16	4
752	6	12	4	15	9	6	16	5	3	10	1	12	14	7	13	2	8	11
755	6	2	12	15	2	5	14	4	13	3	1	9	8	16	7	6	11	10
755	6	3	10	16	3	5	11	8	13	2	6	9	4	15	7	1	14	12
755	6	4	5	3	16	10	2	13	8	11	15	4	9	6	12	14	1	7
755	6	5	7	6	11	10	1	9	8	16	14	4	13	3	12	15	2	5
755	6	6	10	11	6	7	16	8	9	1	3	13	4	14	5	2	15	12
755	6	7	12	14	1	7	15	4	9	6	2	13	8	11	5	3	16	10
755	6	8	7	1	14	12	6	9	4	15	11	8	13	2	10	16	3	5
755	6	22	5	2	15	12	3	13	4	14	16	8	9	1	10	11	6	7
756	6	2	12	15	2	5	13	6	11	4	1	10	7	16	8	3	14	9
756	6	3	9	16	4	5	14	7	11	2	3	10	6	15	8	1	13	12
756	6	4	5	4	16	9	2	11	7	14	15	6	10	3	12	13	1	8
756	6	5	8	3	14	9	1	10	7	16	13	6	11	4	12	15	2	5
756	6	6	9	14	3	8	16	7	10	1	4	11	6	13	5	2	15	12
756	6	7	12	13	1	8	15	6	10	3	2	11	7	14	5	4	16	9
756	6	8	8	1	13	12	3	10	6	15	14	7	11	2	9	16	4	5
756	6	22	5	2	15	12	4	11	6	13	16	7	10	1	9	14	3	8
760	6	2	12	15	2	5	7	1	16	10	6	4	13	11	9	14	3	8
760	6	3	8	11	10	5	3	13	16	2	14	4	1	15	9	6	7	12
760	6	4	5	10	11	8	2	16	13	3	15	1	4	14	12	7	6	9
760	6	5	9	14	3	8	6	4	13	11	7	1	16	10	12	15	2	5
760	6	6	8	3	14	9	11	13	4	6	10	16	1	7	5	2	15	12
760	6	7	12	7	6	9	15	1	4	14	2	16	13	3	5	10	11	8
760	6	8	9	6	7	12	14	4	1	15	3	13	16	2	8	11	10	5
760	6	22	5	2	15	12	10	16	1	7	11	13	4	6	8	3	14	9
761	6	2	12	15	2	5	6	1	16	11	7	4	13	10	9	14	3	8
761	6	3	8	10	11	5	3	13	16	2	14	4	1	15	9	7	6	12
761	6	4	5	11	10	8	2	16	13	3	15	1	4	14	12	6	7	9
761	6	5	9	14	3	8	7	4	13	10	6	1	16	11	12	15	2	5
761	6	6	8	3	14	9	10	13	4	7	11	16	1	6	5	2	15	12
761	6	7	12	6	7	9	15	1	4	14	2	16	13	3	5	11	10	8
761	6	8	9	7	6	12	14	4	1	15	3	13	16	2	8	10	11	5
761	6	21	5	2	15	12	11	16	1	6	10	13	4	7	8	3	14	9
763	6	2	12	15	2	5	1	6	11	16	13	10	7	4	8	3	14	9
763	6	3	9	4	16	5	14	7	11	2	3	10	6	15	8	13	1	12
763	6	4	5	16	4	9	2	11	7	14	15	6	10	3	12	1	13	8
763	6	5	8	3	14	9	13	10	7	4	1	6	11	16	12	15	2	5
763	6	6	9	14	3	8	4	7	10	13	16	11	6	1	5	2	15	12
763	6	7	12	1	13	8	15	6	10	3	2	11	7	14	5	16	4	9
763	6	8	8	13	1	12	3	10	6	15	14	7	11	2	9	4	16	5
763	6	21	5	2	15	12	16	11	6	1	4	7	10	13	9	14	3	8
764	6	2	12	15	2	5	1	4	13	16	14	9	8	3	7	6	11	10
764	6	3	10	3	16	5	11	8	13	2	6	9	4	15	7	14	1	12
764	6	4	5	16	3	10	2	13	8	11	15	4	9	6	12	1	14	7
764	6	5	7	6	11	10	14	9	8	3	1	4	13	16	12	15	2	5
764	6	6	10	11	6	7	3	8	9	14	16	13	4	1	5	2	15	12
764	6	7	12	1	14	7	15	4	9	6	2	13	8	11	5	16	3	10
764	6	8	7	14	1	12	6	9	4	15	11	8	13	2	10	3	16	5
764	6	22	5	2	15	12	16	13	4	1	3	8	9	14	10	11	6	7
769	6	2	12	14	3	5	13	7	10	4	1	11	6	16	8	2	15	9
769	6	3	9	16	4	5	15	6	10	3	2	11	7	14	8	1	13	12
769	6	4	5	4	16	9	3	10	6	15	14	7	11	2	12	13	1	8
769	6	5	8	2	15	9	1	11	6	16	13	7	10	4	12	14	3	5
769	6	6	9	15	2	8	16	6	11	1	4	10	7	13	5	3	14	12
769	6	7	12	13	1	8	14	7	11	2	3	10	6	15	5	4	16	9
769	6	8	8	1	13	12	2	11	7	14	15	6	10	3	9	16	4	5
769	6	22	5	3	14	12	4	10	7	13	16	6	11	1	9	15	2	8
771	6	2	12	14	3	5	7	1	16	10	6	4	13	11	9	15	2	8
771	6	3	8	11	10	5	2	13	16	3	15	4	1	14	9	6	7	12
771	6	4	5	10	11	8	3	16	13	2	14	1	4	15	12	7	6	9
771	6	5	9	15	2	8	6	4	13	11	7	1	16	10	12	14	3	5
771	6	6	8	2	15	9	11	13	4	6	10	16	1	7	5	3	14	12
771	6	7	12	7	6	9	14	1	4	15	3	16	13	2	5	10	11	8
771	6	8	9	6	7	12	15	4	1	14	2	13	16	3	8	11	10	5
771	6	21	5	3	14	12	10	16	1	7	11	13	4	6	8	2	15	9
772	6	2	12	14	3	5	6	1	16	11	7	4	13	10	9	15	2	8
772	6	3	8	10	11	5	2	13	16	3	15	4	1	14	9	7	6	12
772	6	4	5	11	10	8	3	16	13	2	14	1	4	15	12	6	7	9
772	6	5	9	15	2	8	7	4	13	10	6	1	16	11	12	14	3	5
772	6	6	8	2	15	9	10	13	4	7	11	16	1	6	5	3	14	12
772	6	7	12	6	7	9	14	1	4	15	3	16	13	2	5	11	10	8
772	6	8	9	7	6	12	15	4	1	14	2	13	16	3	8	10	11	5
772	6	22	5	3	14	12	11	16	1	6	10	13	4	7	8	2	15	9
774	6	2	12	14	3	5	1	7	10	16	13	11	6	4	8	2	15	9
774	6	3	9	4	16	5	15	6	10	3	2	11	7	14	8	13	1	12
774	6	4	5	16	4	9	3	10	6	15	14	7	11	2	12	1	13	8
774	6	5	8	2	15	9	13	11	6	4	1	7	10	16	12	14	3	5
774	6	6	9	15	2	8	4	6	11	13	16	10	7	1	5	3	14	12
774	6	7	12	1	13	8	14	7	11	2	3	10	6	15	5	16	4	9
774	6	8	8	13	1	12	2	11	7	14	15	6	10	3	9	4	16	5
774	6	21	5	3	14	12	16	10	7	1	4	6	11	13	9	15	2	8
776	6	2	10	16	3	5	15	4	9	6	2	13	8	11	7	1	14	12
776	6	3	12	11	6	5	14	8	9	3	1	13	4	16	7	2	15	10
776	6	4	5	6	11	12	3	9	8	14	16	4	13	1	10	15	2	7
776	6	5	7	1	14	12	2	13	8	11	15	4	9	6	10	16	3	5
776	6	6	12	14	1	7	11	8	13	2	6	9	4	15	5	3	16	10
776	6	7	10	15	2	7	16	4	13	1	3	9	8	14	5	6	11	12
776	6	8	7	2	15	10	1	13	4	16	14	8	9	3	12	11	6	5
776	6	12	5	3	16	10	6	9	4	15	11	8	13	2	12	14	1	7
777	6	2	10	16	3	5	2	8	13	11	15	9	4	6	7	1	14	12
777	6	3	12	6	11	5	14	4	13	3	1	9	8	16	7	15	2	10
777	6	4	5	11	6	12	3	13	4	14	16	8	9	1	10	2	15	7
777	6	5	7	1	14	12	15	9	4	6	2	8	13	11	10	16	3	5
777	6	6	12	14	1	7	6	4	9	15	11	13	8	2	5	3	16	10
777	6	7	10	2	15	7	16	8	9	1	3	13	4	14	5	11	6	12
777	6	8	7	15	2	10	1	9	8	16	14	4	13	3	12	6	11	5
777	6	12	5	3	16	10	11	13	8	2	6	4	9	15	12	14	1	7
780	6	2	10	16	3	5	6	4	9	15	11	13	8	2	7	1	14	12
780	6	3	12	2	15	5	14	8	9	3	1	13	4	16	7	11	6	10
780	6	4	5	15	2	12	3	9	8	14	16	4	13	1	10	6	11	7
780	6	5	7	1	14	12	11	13	8	2	6	4	9	15	10	16	3	5
780	6	6	12	14	1	7	2	8	13	11	15	9	4	6	5	3	16	10
780	6	7	10	6	11	7	16	4	13	1	3	9	8	14	5	15	2	12
780	6	8	7	11	6	10	1	13	4	16	14	8	9	3	12	2	15	5
780	6	12	5	3	16	10	15	9	4	6	2	8	13	11	12	14	1	7
791	6	2	9	16	4	5	2	7	11	14	15	10	6	3	8	1	13	12
791	6	3	12	3	14	5	13	6	11	4	1	10	7	16	8	15	2	9
791	6	4	5	14	3	12	4	11	6	13	16	7	10	1	9	2	15	8
791	6	5	8	1	13	12	15	10	6	3	2	7	11	14	9	16	4	5
791	6	6	12	13	1	8	3	6	10	15	14	11	7	2	5	4	16	9
791	6	7	9	2	15	8	16	7	10	1	4	11	6	13	5	14	3	12
791	6	8	8	15	2	9	1	10	7	16	13	6	11	4	12	3	14	5
791	6	11	5	4	16	9	14	11	7	2	3	6	10	15	12	13	1	8
792	6	2	9	16	4	5	3	6	10	15	14	11	7	2	8	1	13	12
792	6	3	12	2	15	5	13	7	10	4	1	11	6	16	8	14	3	9
792	6	4	5	15	2	12	4	10	7	13	16	6	11	1	9	3	14	8
792	6	5	8	1	13	12	14	11	7	2	3	6	10	15	9	16	4	5
792	6	6	12	13	1	8	2	7	11	14	15	10	6	3	5	4	16	9
792	6	7	9	3	14	8	16	6	11	1	4	10	7	13	5	15	2	12
792	6	8	8	14	3	9	1	11	6	16	13	7	10	4	12	2	15	5
792	6	11	5	4	16	9	15	10	6	3	2	7	11	14	12	13	1	8
793	6	2	12	11	6	5	1	8	9	16	14	13	4	3	7	2	15	10
793	6	3	10	3	16	5	15	4	9	6	2	13	8	11	7	14	1	12
793	6	4	5	16	3	10	6	9	4	15	11	8	13	2	12	1	14	7
793	6	5	7	2	15	10	14	13	4	3	1	8	9	16	12	11	6	5
793	6	6	10	15	2	7	3	4	13	14	16	9	8	1	5	6	11	12
793	6	7	12	1	14	7	11	8	13	2	6	9	4	15	5	16	3	10
793	6	8	7	14	1	12	2	13	8	11	15	4	9	6	10	3	16	5
793	6	22	5	6	11	12	16	9	8	1	3	4	13	14	10	15	2	7
801	6	2	8	11	10	5	15	1	4	14	2	16	13	3	9	6	7	12
801	6	3	12	3	14	5	7	13	4	10	6	16	1	11	9	2	15	8
801	6	4	5	14	3	12	10	4	13	7	11	1	16	6	8	15	2	9
801	6	5	9	6	7	12	2	16	13	3	15	1	4	14	8	11	10	5
801	6	6	12	7	6	9	3	13	16	2	14	4	1	15	5	10	11	8
801	6	7	8	15	2	9	11	1	16	6	10	4	13	7	5	14	3	12
801	6	8	9	2	15	8	6	16	1	11	7	13	4	10	12	3	14	5
801	6	12	5	10	11	8	14	4	1	15	3	13	16	2	12	7	6	9
802	6	2	8	11	10	5	14	1	4	15	3	16	13	2	9	6	7	12
802	6	3	12	2	15	5	7	13	4	10	6	16	1	11	9	3	14	8
802	6	4	5	15	2	12	10	4	13	7	11	1	16	6	8	14	3	9
802	6	5	9	6	7	12	3	16	13	2	14	1	4	15	8	11	10	5
802	6	6	12	7	6	9	2	13	16	3	15	4	1	14	5	10	11	8
802	6	7	8	14	3	9	11	1	16	6	10	4	13	7	5	15	2	12
802	6	8	9	3	14	8	6	16	1	11	7	13	4	10	12	2	15	5
802	6	11	5	10	11	8	15	4	1	14	2	13	16	3	12	7	6	9
804	6	2	12	6	11	5	1	4	13	16	14	9	8	3	7	15	2	10
804	6	3	10	3	16	5	2	8	13	11	15	9	4	6	7	14	1	12
804	6	4	5	16	3	10	11	13	8	2	6	4	9	15	12	1	14	7
804	6	5	7	15	2	10	14	9	8	3	1	4	13	16	12	6	11	5
804	6	6	10	2	15	7	3	8	9	14	16	13	4	1	5	11	6	12
804	6	7	12	1	14	7	6	4	9	15	11	13	8	2	5	16	3	10
804	6	8	7	14	1	12	15	9	4	6	2	8	13	11	10	3	16	5
804	6	22	5	11	6	12	16	13	4	1	3	8	9	14	10	2	15	7
806	6	2	8	10	11	5	15	1	4	14	2	16	13	3	9	7	6	12
806	6	3	12	3	14	5	6	13	4	11	7	16	1	10	9	2	15	8
806	6	4	5	14	3	12	11	4	13	6	10	1	16	7	8	15	2	9
806	6	5	9	7	6	12	2	16	13	3	15	1	4	14	8	10	11	5
806	6	6	12	6	7	9	3	13	16	2	14	4	1	15	5	11	10	8
806	6	7	8	15	2	9	10	1	16	7	11	4	13	6	5	14	3	12
806	6	8	9	2	15	8	7	16	1	10	6	13	4	11	12	3	14	5
806	6	11	5	11	10	8	14	4	1	15	3	13	16	2	12	6	7	9
807	6	2	8	10	11	5	14	1	4	15	3	16	13	2	9	7	6	12
807	6	3	12	2	15	5	6	13	4	11	7	16	1	10	9	3	14	8
807	6	4	5	15	2	12	11	4	13	6	10	1	16	7	8	14	3	9
807	6	5	9	7	6	12	3	16	13	2	14	1	4	15	8	10	11	5
807	6	6	12	6	7	9	2	13	16	3	15	4	1	14	5	11	10	8
807	6	7	8	14	3	9	10	1	16	7	11	4	13	6	5	15	2	12
807	6	8	9	3	14	8	7	16	1	10	6	13	4	11	12	2	15	5
807	6	12	5	11	10	8	15	4	1	14	2	13	16	3	12	6	7	9
813	6	2	12	3	14	5	1	6	11	16	13	10	7	4	8	15	2	9
813	6	3	9	4	16	5	2	7	11	14	15	10	6	3	8	13	1	12
813	6	4	5	16	4	9	14	11	7	2	3	6	10	15	12	1	13	8
813	6	5	8	15	2	9	13	10	7	4	1	6	11	16	12	3	14	5
813	6	6	9	2	15	8	4	7	10	13	16	11	6	1	5	14	3	12
813	6	7	12	1	13	8	3	6	10	15	14	11	7	2	5	16	4	9
813	6	8	8	13	1	12	15	10	6	3	2	7	11	14	9	4	16	5
813	6	22	5	14	3	12	16	11	6	1	4	7	10	13	9	2	15	8
815	6	2	12	2	15	5	1	8	9	16	14	13	4	3	7	11	6	10
815	6	3	10	3	16	5	6	4	9	15	11	13	8	2	7	14	1	12
815	6	4	5	16	3	10	15	9	4	6	2	8	13	11	12	1	14	7
815	6	5	7	11	6	10	14	13	4	3	1	8	9	16	12	2	15	5
815	6	6	10	6	11	7	3	4	13	14	16	9	8	1	5	15	2	12
815	6	7	12	1	14	7	2	8	13	11	15	9	4	6	5	16	3	10
815	6	8	7	14	1	12	11	13	8	2	6	4	9	15	10	3	16	5
815	6	22	5	15	2	12	16	9	8	1	3	4	13	14	10	6	11	7
816	6	2	12	2	15	5	1	7	10	16	13	11	6	4	8	14	3	9
816	6	3	9	4	16	5	3	6	10	15	14	11	7	2	8	13	1	12
816	6	4	5	16	4	9	15	10	6	3	2	7	11	14	12	1	13	8
816	6	5	8	14	3	9	13	11	6	4	1	7	10	16	12	2	15	5
816	6	6	9	3	14	8	4	6	11	13	16	10	7	1	5	15	2	12
816	6	7	12	1	13	8	2	7	11	14	15	10	6	3	5	16	4	9
816	6	8	8	13	1	12	14	11	7	2	3	6	10	15	9	4	16	5
816	6	22	5	15	2	12	16	10	7	1	4	6	11	13	9	3	14	8
819	6	2	11	16	1	6	14	5	12	3	2	9	8	15	7	4	13	10
819	6	3	10	15	3	6	13	8	12	1	4	9	5	16	7	2	14	11
819	6	4	6	3	15	10	1	12	8	13	16	5	9	4	11	14	2	7
819	6	5	7	4	13	10	2	9	8	15	14	5	12	3	11	16	1	6
819	6	6	10	13	4	7	15	8	9	2	3	12	5	14	6	1	16	11
819	6	7	11	14	2	7	16	5	9	4	1	12	8	13	6	3	15	10
819	6	8	7	2	14	11	4	9	5	16	13	8	12	1	10	15	3	6
819	6	22	6	1	16	11	3	12	5	14	15	8	9	2	10	13	4	7
821	6	2	11	16	1	6	8	2	15	9	5	3	14	12	10	13	4	7
821	6	3	7	12	9	6	4	14	15	1	13	3	2	16	10	5	8	11
821	6	4	6	9	12	7	1	15	14	4	16	2	3	13	11	8	5	10
821	6	5	10	13	4	7	5	3	14	12	8	2	15	9	11	16	1	6
821	6	6	7	4	13	10	12	14	3	5	9	15	2	8	6	1	16	11
821	6	7	11	8	5	10	16	2	3	13	1	15	14	4	6	9	12	7
821	6	8	10	5	8	11	13	3	2	16	4	14	15	1	7	12	9	6
821	6	22	6	1	16	11	9	15	2	8	12	14	3	5	7	4	13	10
822	6	2	11	16	1	6	5	2	15	12	8	3	14	9	10	13	4	7
822	6	3	7	9	12	6	4	14	15	1	13	3	2	16	10	8	5	11
822	6	4	6	12	9	7	1	15	14	4	16	2	3	13	11	5	8	10
822	6	5	10	13	4	7	8	3	14	9	5	2	15	12	11	16	1	6
822	6	6	7	4	13	10	9	14	3	8	12	15	2	5	6	1	16	11
822	6	7	11	5	8	10	16	2	3	13	1	15	14	4	6	12	9	7
822	6	8	10	8	5	11	13	3	2	16	4	14	15	1	7	9	12	6
822	6	21	6	1	16	11	12	15	2	5	9	14	3	8	7	4	13	10
824	6	2	11	16	1	6	2	5	12	15	14	9	8	3	7	4	13	10
824	6	3	10	3	15	6	13	8	12	1	4	9	5	16	7	14	2	11
824	6	4	6	15	3	10	1	12	8	13	16	5	9	4	11	2	14	7
824	6	5	7	4	13	10	14	9	8	3	2	5	12	15	11	16	1	6
824	6	6	10	13	4	7	3	8	9	14	15	12	5	2	6	1	16	11
824	6	7	11	2	14	7	16	5	9	4	1	12	8	13	6	15	3	10
824	6	8	7	14	2	11	4	9	5	16	13	8	12	1	10	3	15	6
824	6	21	6	1	16	11	15	12	5	2	3	8	9	14	10	13	4	7
825	6	2	11	15	2	6	10	1	16	7	5	4	13	12	8	14	3	9
825	6	3	9	12	7	6	3	13	16	2	14	4	1	15	8	5	10	11
825	6	4	6	7	12	9	2	16	13	3	15	1	4	14	11	10	5	8
825	6	5	8	14	3	9	5	4	13	12	10	1	16	7	11	15	2	6
825	6	6	9	3	14	8	12	13	4	5	7	16	1	10	6	2	15	11
825	6	7	11	10	5	8	15	1	4	14	2	16	13	3	6	7	12	9
825	6	8	8	5	10	11	14	4	1	15	3	13	16	2	9	12	7	6
825	6	22	6	2	15	11	7	16	1	10	12	13	4	5	9	3	14	8
826	6	2	11	15	2	6	5	1	16	12	10	4	13	7	8	14	3	9
826	6	3	9	7	12	6	3	13	16	2	14	4	1	15	8	10	5	11
826	6	4	6	12	7	9	2	16	13	3	15	1	4	14	11	5	10	8
826	6	5	8	14	3	9	10	4	13	7	5	1	16	12	11	15	2	6
826	6	6	9	3	14	8	7	13	4	10	12	16	1	5	6	2	15	11
826	6	7	11	5	10	8	15	1	4	14	2	16	13	3	6	12	7	9
826	6	8	8	10	5	11	14	4	1	15	3	13	16	2	9	7	12	6
826	6	22	6	2	15	11	12	16	1	5	7	13	4	10	9	3	14	8
830	6	2	11	14	3	6	10	1	16	7	5	4	13	12	8	15	2	9
830	6	3	9	12	7	6	2	13	16	3	15	4	1	14	8	5	10	11
830	6	4	6	7	12	9	3	16	13	2	14	1	4	15	11	10	5	8
830	6	5	8	15	2	9	5	4	13	12	10	1	16	7	11	14	3	6
830	6	6	9	2	15	8	12	13	4	5	7	16	1	10	6	3	14	11
830	6	7	11	10	5	8	14	1	4	15	3	16	13	2	6	7	12	9
830	6	8	8	5	10	11	15	4	1	14	2	13	16	3	9	12	7	6
830	6	22	6	3	14	11	7	16	1	10	12	13	4	5	9	2	15	8
832	6	2	11	14	3	6	5	1	16	12	10	4	13	7	8	15	2	9
832	6	3	9	7	12	6	2	13	16	3	15	4	1	14	8	10	5	11
832	6	4	6	12	7	9	3	16	13	2	14	1	4	15	11	5	10	8
832	6	5	8	15	2	9	10	4	13	7	5	1	16	12	11	14	3	6
832	6	6	9	2	15	8	7	13	4	10	12	16	1	5	6	3	14	11
832	6	7	11	5	10	8	14	1	4	15	3	16	13	2	6	12	7	9
832	6	8	8	10	5	11	15	4	1	14	2	13	16	3	9	7	12	6
832	6	22	6	3	14	11	12	16	1	5	7	13	4	10	9	2	15	8
833	6	2	10	15	3	6	16	5	9	4	1	12	8	13	7	2	14	11
833	6	3	11	13	4	6	14	8	9	3	2	12	5	15	7	1	16	10
833	6	4	6	4	13	11	3	9	8	14	15	5	12	2	10	16	1	7
833	6	5	7	2	14	11	1	12	8	13	16	5	9	4	10	15	3	6
833	6	6	11	14	2	7	13	8	12	1	4	9	5	16	6	3	15	10
833	6	7	10	16	1	7	15	5	12	2	3	9	8	14	6	4	13	11
833	6	8	7	1	16	10	2	12	5	15	14	8	9	3	11	13	4	6
833	6	12	6	3	15	10	4	9	5	16	13	8	12	1	11	14	2	7
836	6	2	10	15	3	6	1	8	12	13	16	9	5	4	7	2	14	11
836	6	3	11	4	13	6	14	5	12	3	2	9	8	15	7	16	1	10
836	6	4	6	13	4	11	3	12	5	14	15	8	9	2	10	1	16	7
836	6	5	7	2	14	11	16	9	5	4	1	8	12	13	10	15	3	6
836	6	6	11	14	2	7	4	5	9	16	13	12	8	1	6	3	15	10
836	6	7	10	1	16	7	15	8	9	2	3	12	5	14	6	13	4	11
836	6	8	7	16	1	10	2	9	8	15	14	5	12	3	11	4	13	6
836	6	11	6	3	15	10	13	12	8	1	4	5	9	16	11	14	2	7
837	6	2	10	15	3	6	4	5	9	16	13	12	8	1	7	2	14	11
837	6	3	11	1	16	6	14	8	9	3	2	12	5	15	7	13	4	10
837	6	4	6	16	1	11	3	9	8	14	15	5	12	2	10	4	13	7
837	6	5	7	2	14	11	13	12	8	1	4	5	9	16	10	15	3	6
837	6	6	11	14	2	7	1	8	12	13	16	9	5	4	6	3	15	10
837	6	7	10	4	13	7	15	5	12	2	3	9	8	14	6	16	1	11
837	6	8	7	13	4	10	2	12	5	15	14	8	9	3	11	1	16	6
837	6	11	6	3	15	10	16	9	5	4	1	8	12	13	11	14	2	7
840	6	2	11	13	4	6	8	2	15	9	5	3	14	12	10	16	1	7
840	6	3	7	12	9	6	1	14	15	4	16	3	2	13	10	5	8	11
840	6	4	6	9	12	7	4	15	14	1	13	2	3	16	11	8	5	10
840	6	5	10	16	1	7	5	3	14	12	8	2	15	9	11	13	4	6
840	6	6	7	1	16	10	12	14	3	5	9	15	2	8	6	4	13	11
840	6	7	11	8	5	10	13	2	3	16	4	15	14	1	6	9	12	7
840	6	8	10	5	8	11	16	3	2	13	1	14	15	4	7	12	9	6
840	6	21	6	4	13	11	9	15	2	8	12	14	3	5	7	1	16	10
841	6	2	11	13	4	6	5	2	15	12	8	3	14	9	10	16	1	7
841	6	3	7	9	12	6	1	14	15	4	16	3	2	13	10	8	5	11
841	6	4	6	12	9	7	4	15	14	1	13	2	3	16	11	5	8	10
841	6	5	10	16	1	7	8	3	14	9	5	2	15	12	11	13	4	6
841	6	6	7	1	16	10	9	14	3	8	12	15	2	5	6	4	13	11
841	6	7	11	5	8	10	13	2	3	16	4	15	14	1	6	12	9	7
841	6	8	10	8	5	11	16	3	2	13	1	14	15	4	7	9	12	6
841	6	22	6	4	13	11	12	15	2	5	9	14	3	8	7	1	16	10
842	6	2	11	13	4	6	2	8	9	15	14	12	5	3	7	1	16	10
842	6	3	10	3	15	6	16	5	9	4	1	12	8	13	7	14	2	11
842	6	4	6	15	3	10	4	9	5	16	13	8	12	1	11	2	14	7
842	6	5	7	1	16	10	14	12	5	3	2	8	9	15	11	13	4	6
842	6	6	10	16	1	7	3	5	12	14	15	9	8	2	6	4	13	11
842	6	7	11	2	14	7	13	8	12	1	4	9	5	16	6	15	3	10
842	6	8	7	14	2	11	1	12	8	13	16	5	9	4	10	3	15	6
842	6	21	6	4	13	11	15	9	8	2	3	5	12	14	10	16	1	7
846	6	2	9	12	7	6	15	1	4	14	2	16	13	3	8	5	10	11
846	6	3	11	3	14	6	10	13	4	7	5	16	1	12	8	2	15	9
846	6	4	6	14	3	11	7	4	13	10	12	1	16	5	9	15	2	8
846	6	5	8	5	10	11	2	16	13	3	15	1	4	14	9	12	7	6
846	6	6	11	10	5	8	3	13	16	2	14	4	1	15	6	7	12	9
846	6	7	9	15	2	8	12	1	16	5	7	4	13	10	6	14	3	11
846	6	8	8	2	15	9	5	16	1	12	10	13	4	7	11	3	14	6
846	6	12	6	7	12	9	14	4	1	15	3	13	16	2	11	10	5	8
848	6	2	9	12	7	6	14	1	4	15	3	16	13	2	8	5	10	11
848	6	3	11	2	15	6	10	13	4	7	5	16	1	12	8	3	14	9
848	6	4	6	15	2	11	7	4	13	10	12	1	16	5	9	14	3	8
848	6	5	8	5	10	11	3	16	13	2	14	1	4	15	9	12	7	6
848	6	6	11	10	5	8	2	13	16	3	15	4	1	14	6	7	12	9
848	6	7	9	14	3	8	12	1	16	5	7	4	13	10	6	15	2	11
848	6	8	8	3	14	9	5	16	1	12	10	13	4	7	11	2	15	6
848	6	12	6	7	12	9	15	4	1	14	2	13	16	3	11	10	5	8
849	6	2	7	12	9	6	16	2	3	13	1	15	14	4	10	5	8	11
849	6	3	11	4	13	6	8	14	3	9	5	15	2	12	10	1	16	7
849	6	4	6	13	4	11	9	3	14	8	12	2	15	5	7	16	1	10
849	6	5	10	5	8	11	1	15	14	4	16	2	3	13	7	12	9	6
849	6	6	11	8	5	10	4	14	15	1	13	3	2	16	6	9	12	7
849	6	7	7	16	1	10	12	2	15	5	9	3	14	8	6	13	4	11
849	6	8	10	1	16	7	5	15	2	12	8	14	3	9	11	4	13	6
849	6	12	6	9	12	7	13	3	2	16	4	14	15	1	11	8	5	10
851	6	2	7	12	9	6	13	2	3	16	4	15	14	1	10	5	8	11
851	6	3	11	1	16	6	8	14	3	9	5	15	2	12	10	4	13	7
851	6	4	6	16	1	11	9	3	14	8	12	2	15	5	7	13	4	10
851	6	5	10	5	8	11	4	15	14	1	13	2	3	16	7	12	9	6
851	6	6	11	8	5	10	1	14	15	4	16	3	2	13	6	9	12	7
851	6	7	7	13	4	10	12	2	15	5	9	3	14	8	6	16	1	11
851	6	8	10	4	13	7	5	15	2	12	8	14	3	9	11	1	16	6
851	6	11	6	9	12	7	16	3	2	13	1	14	15	4	11	8	5	10
856	6	2	9	7	12	6	15	1	4	14	2	16	13	3	8	10	5	11
856	6	3	11	3	14	6	5	13	4	12	10	16	1	7	8	2	15	9
856	6	4	6	14	3	11	12	4	13	5	7	1	16	10	9	15	2	8
856	6	5	8	10	5	11	2	16	13	3	15	1	4	14	9	7	12	6
856	6	6	11	5	10	8	3	13	16	2	14	4	1	15	6	12	7	9
856	6	7	9	15	2	8	7	1	16	10	12	4	13	5	6	14	3	11
856	6	8	8	2	15	9	10	16	1	7	5	13	4	12	11	3	14	6
856	6	12	6	12	7	9	14	4	1	15	3	13	16	2	11	5	10	8
857	6	2	9	7	12	6	14	1	4	15	3	16	13	2	8	10	5	11
857	6	3	11	2	15	6	5	13	4	12	10	16	1	7	8	3	14	9
857	6	4	6	15	2	11	12	4	13	5	7	1	16	10	9	14	3	8
857	6	5	8	10	5	11	3	16	13	2	14	1	4	15	9	7	12	6
857	6	6	11	5	10	8	2	13	16	3	15	4	1	14	6	12	7	9
857	6	7	9	14	3	8	7	1	16	10	12	4	13	5	6	15	2	11
857	6	8	8	3	14	9	10	16	1	7	5	13	4	12	11	2	15	6
857	6	12	6	12	7	9	15	4	1	14	2	13	16	3	11	5	10	8
859	6	2	7	9	12	6	16	2	3	13	1	15	14	4	10	8	5	11
859	6	3	11	4	13	6	5	14	3	12	8	15	2	9	10	1	16	7
859	6	4	6	13	4	11	12	3	14	5	9	2	15	8	7	16	1	10
859	6	5	10	8	5	11	1	15	14	4	16	2	3	13	7	9	12	6
859	6	6	11	5	8	10	4	14	15	1	13	3	2	16	6	12	9	7
859	6	7	7	16	1	10	9	2	15	8	12	3	14	5	6	13	4	11
859	6	8	10	1	16	7	8	15	2	9	5	14	3	12	11	4	13	6
859	6	11	6	12	9	7	13	3	2	16	4	14	15	1	11	5	8	10
861	6	2	7	9	12	6	13	2	3	16	4	15	14	1	10	8	5	11
861	6	3	11	1	16	6	5	14	3	12	8	15	2	9	10	4	13	7
861	6	4	6	16	1	11	12	3	14	5	9	2	15	8	7	13	4	10
861	6	5	10	8	5	11	4	15	14	1	13	2	3	16	7	9	12	6
861	6	6	11	5	8	10	1	14	15	4	16	3	2	13	6	12	9	7
861	6	7	7	13	4	10	9	2	15	8	12	3	14	5	6	16	1	11
861	6	8	10	4	13	7	8	15	2	9	5	14	3	12	11	1	16	6
861	6	12	6	12	9	7	16	3	2	13	1	14	15	4	11	5	8	10
862	6	2	11	4	13	6	2	5	12	15	14	9	8	3	7	16	1	10
862	6	3	10	3	15	6	1	8	12	13	16	9	5	4	7	14	2	11
862	6	4	6	15	3	10	13	12	8	1	4	5	9	16	11	2	14	7
862	6	5	7	16	1	10	14	9	8	3	2	5	12	15	11	4	13	6
862	6	6	10	1	16	7	3	8	9	14	15	12	5	2	6	13	4	11
862	6	7	11	2	14	7	4	5	9	16	13	12	8	1	6	15	3	10
862	6	8	7	14	2	11	16	9	5	4	1	8	12	13	10	3	15	6
862	6	22	6	13	4	11	15	12	5	2	3	8	9	14	10	1	16	7
864	6	2	10	3	15	6	4	5	9	16	13	12	8	1	7	14	2	11
864	6	3	11	1	16	6	2	8	9	15	14	12	5	3	7	13	4	10
864	6	4	6	16	1	11	15	9	8	2	3	5	12	14	10	4	13	7
864	6	5	7	14	2	11	13	12	8	1	4	5	9	16	10	3	15	6
864	6	6	11	2	14	7	1	8	12	13	16	9	5	4	6	15	3	10
864	6	7	10	4	13	7	3	5	12	14	15	9	8	2	6	16	1	11
864	6	8	7	13	4	10	14	12	5	3	2	8	9	15	11	1	16	6
864	6	12	6	15	3	10	16	9	5	4	1	8	12	13	11	2	14	7
268	7	1	2	5	16	11	8	12	1	13	9	7	14	4	15	10	3	6
268	7	2	11	16	5	2	13	1	12	8	4	14	7	9	6	3	10	15
268	7	3	15	9	8	2	10	7	12	5	3	14	1	16	6	4	13	11
268	7	4	2	8	9	15	5	12	7	10	16	1	14	3	11	13	4	6
268	7	5	6	3	10	15	4	14	7	9	13	1	12	8	11	16	5	2
268	7	6	15	10	3	6	9	7	14	4	8	12	1	13	2	5	16	11
268	7	7	11	13	4	6	16	1	14	3	5	12	7	10	2	8	9	15
268	7	8	6	4	13	11	3	14	1	16	10	7	12	5	15	9	8	2
271	7	1	2	5	16	11	13	12	1	8	4	7	14	9	15	10	3	6
271	7	2	11	16	5	2	8	1	12	13	9	14	7	4	6	3	10	15
271	7	3	15	4	13	2	10	7	12	5	3	14	1	16	6	9	8	11
271	7	4	2	13	4	15	5	12	7	10	16	1	14	3	11	8	9	6
271	7	5	6	3	10	15	9	14	7	4	8	1	12	13	11	16	5	2
271	7	6	15	10	3	6	4	7	14	9	13	12	1	8	2	5	16	11
271	7	7	11	8	9	6	16	1	14	3	5	12	7	10	2	13	4	15
271	7	8	6	9	8	11	3	14	1	16	10	7	12	5	15	4	13	2
300	7	1	2	7	14	11	8	10	3	13	9	5	16	4	15	12	1	6
300	7	2	11	14	7	2	13	3	10	8	4	16	5	9	6	1	12	15
300	7	3	15	9	8	2	12	5	10	7	1	16	3	14	6	4	13	11
300	7	4	2	8	9	15	7	10	5	12	14	3	16	1	11	13	4	6
300	7	5	6	1	12	15	4	16	5	9	13	3	10	8	11	14	7	2
300	7	6	15	12	1	6	9	5	16	4	8	10	3	13	2	7	14	11
300	7	7	11	13	4	6	14	3	16	1	7	10	5	12	2	8	9	15
300	7	8	6	4	13	11	1	16	3	14	12	5	10	7	15	9	8	2
303	7	1	2	7	14	11	13	10	3	8	4	5	16	9	15	12	1	6
303	7	2	11	14	7	2	8	3	10	13	9	16	5	4	6	1	12	15
303	7	3	15	4	13	2	12	5	10	7	1	16	3	14	6	9	8	11
303	7	4	2	13	4	15	7	10	5	12	14	3	16	1	11	8	9	6
303	7	5	6	1	12	15	9	16	5	4	8	3	10	13	11	14	7	2
303	7	6	15	12	1	6	4	5	16	9	13	10	3	8	2	7	14	11
303	7	7	11	8	9	6	14	3	16	1	7	10	5	12	2	13	4	15
303	7	8	6	9	8	11	1	16	3	14	12	5	10	7	15	4	13	2
346	7	1	2	9	16	7	12	8	1	13	5	11	14	4	15	6	3	10
346	7	2	7	16	9	2	13	1	8	12	4	14	11	5	10	3	6	15
346	7	3	15	5	12	2	6	11	8	9	3	14	1	16	10	4	13	7
346	7	4	2	12	5	15	9	8	11	6	16	1	14	3	7	13	4	10
346	7	5	10	3	6	15	4	14	11	5	13	1	8	12	7	16	9	2
346	7	6	15	6	3	10	5	11	14	4	12	8	1	13	2	9	16	7
346	7	7	7	13	4	10	16	1	14	3	9	8	11	6	2	12	5	15
346	7	8	10	4	13	7	3	14	1	16	6	11	8	9	15	5	12	2
347	7	1	2	9	16	7	13	8	1	12	4	11	14	5	15	6	3	10
347	7	2	7	16	9	2	12	1	8	13	5	14	11	4	10	3	6	15
347	7	3	15	4	13	2	6	11	8	9	3	14	1	16	10	5	12	7
347	7	4	2	13	4	15	9	8	11	6	16	1	14	3	7	12	5	10
347	7	5	10	3	6	15	5	14	11	4	12	1	8	13	7	16	9	2
347	7	6	15	6	3	10	4	11	14	5	13	8	1	12	2	9	16	7
347	7	7	7	12	5	10	16	1	14	3	9	8	11	6	2	13	4	15
347	7	8	10	5	12	7	3	14	1	16	6	11	8	9	15	4	13	2
369	7	1	2	11	14	7	12	6	3	13	5	9	16	4	15	8	1	10
369	7	2	7	14	11	2	13	3	6	12	4	16	9	5	10	1	8	15
369	7	3	15	5	12	2	8	9	6	11	1	16	3	14	10	4	13	7
369	7	4	2	12	5	15	11	6	9	8	14	3	16	1	7	13	4	10
369	7	5	10	1	8	15	4	16	9	5	13	3	6	12	7	14	11	2
369	7	6	15	8	1	10	5	9	16	4	12	6	3	13	2	11	14	7
369	7	7	7	13	4	10	14	3	16	1	11	6	9	8	2	12	5	15
369	7	8	10	4	13	7	1	16	3	14	8	9	6	11	15	5	12	2
371	7	1	2	11	14	7	13	6	3	12	4	9	16	5	15	8	1	10
371	7	2	7	14	11	2	12	3	6	13	5	16	9	4	10	1	8	15
371	7	3	15	4	13	2	8	9	6	11	1	16	3	14	10	5	12	7
371	7	4	2	13	4	15	11	6	9	8	14	3	16	1	7	12	5	10
371	7	5	10	1	8	15	5	16	9	4	12	3	6	13	7	14	11	2
371	7	6	15	8	1	10	4	9	16	5	13	6	3	12	2	11	14	7
371	7	7	7	12	5	10	14	3	16	1	11	6	9	8	2	13	4	15
371	7	8	10	5	12	7	1	16	3	14	8	9	6	11	15	4	13	2
438	7	1	3	2	16	13	8	15	1	10	9	6	12	7	14	11	5	4
438	7	2	13	16	2	3	10	1	15	8	7	12	6	9	4	5	11	14
438	7	3	14	9	8	3	11	6	15	2	5	12	1	16	4	7	10	13
438	7	4	3	8	9	14	2	15	6	11	16	1	12	5	13	10	7	4
438	7	5	4	5	11	14	7	12	6	9	10	1	15	8	13	16	2	3
438	7	6	14	11	5	4	9	6	12	7	8	15	1	10	3	2	16	13
438	7	7	13	10	7	4	16	1	12	5	2	15	6	11	3	8	9	14
438	7	8	4	7	10	13	5	12	1	16	11	6	15	2	14	9	8	3
439	7	1	3	2	16	13	10	15	1	8	7	6	12	9	14	11	5	4
439	7	2	13	16	2	3	8	1	15	10	9	12	6	7	4	5	11	14
439	7	3	14	7	10	3	11	6	15	2	5	12	1	16	4	9	8	13
439	7	4	3	10	7	14	2	15	6	11	16	1	12	5	13	8	9	4
439	7	5	4	5	11	14	9	12	6	7	8	1	15	10	13	16	2	3
439	7	6	14	11	5	4	7	6	12	9	10	15	1	8	3	2	16	13
439	7	7	13	8	9	4	16	1	12	5	2	15	6	11	3	10	7	14
439	7	8	4	9	8	13	5	12	1	16	11	6	15	2	14	7	10	3
453	7	2	3	5	12	14	6	11	8	9	15	2	13	4	10	16	1	7
453	7	2	14	12	5	3	9	8	11	6	4	13	2	15	7	1	16	10
453	7	3	10	15	6	3	16	2	11	5	1	13	8	12	7	4	9	14
453	7	4	3	6	15	10	5	11	2	16	12	8	13	1	14	9	4	7
453	7	5	7	1	16	10	4	13	2	15	9	8	11	6	14	12	5	3
453	7	6	10	16	1	7	15	2	13	4	6	11	8	9	3	5	12	14
453	7	7	14	9	4	7	12	8	13	1	5	11	2	16	3	6	15	10
453	7	8	7	4	9	14	1	13	8	12	16	2	11	5	10	15	6	3
455	7	2	3	5	12	14	8	9	6	11	13	4	15	2	10	16	1	7
455	7	2	14	12	5	3	11	6	9	8	2	15	4	13	7	1	16	10
455	7	3	10	13	8	3	16	4	9	5	1	15	6	12	7	2	11	14
455	7	4	3	8	13	10	5	9	4	16	12	6	15	1	14	11	2	7
455	7	5	7	1	16	10	2	15	4	13	11	6	9	8	14	12	5	3
455	7	6	10	16	1	7	13	4	15	2	8	9	6	11	3	5	12	14
455	7	7	14	11	2	7	12	6	15	1	5	9	4	16	3	8	13	10
455	7	8	7	2	11	14	1	15	6	12	16	4	9	5	10	13	8	3
470	7	1	3	6	12	13	8	11	5	10	9	2	16	7	14	15	1	4
470	7	2	13	12	6	3	10	5	11	8	7	16	2	9	4	1	15	14
470	7	3	14	9	8	3	15	2	11	6	1	16	5	12	4	7	10	13
470	7	4	3	8	9	14	6	11	2	15	12	5	16	1	13	10	7	4
470	7	5	4	1	15	14	7	16	2	9	10	5	11	8	13	12	6	3
470	7	6	14	15	1	4	9	2	16	7	8	11	5	10	3	6	12	13
470	7	7	13	10	7	4	12	5	16	1	6	11	2	15	3	8	9	14
470	7	8	4	7	10	13	1	16	5	12	15	2	11	6	14	9	8	3
472	7	1	3	6	12	13	10	11	5	8	7	2	16	9	14	15	1	4
472	7	2	13	12	6	3	8	5	11	10	9	16	2	7	4	1	15	14
472	7	3	14	7	10	3	15	2	11	6	1	16	5	12	4	9	8	13
472	7	4	3	10	7	14	6	11	2	15	12	5	16	1	13	8	9	4
472	7	5	4	1	15	14	9	16	2	7	8	5	11	10	13	12	6	3
472	7	6	14	15	1	4	7	2	16	9	10	11	5	8	3	6	12	13
472	7	7	13	8	9	4	12	5	16	1	6	11	2	15	3	10	7	14
472	7	8	4	9	8	13	1	16	5	12	15	2	11	6	14	7	10	3
486	7	1	3	6	15	10	16	11	2	5	1	8	13	12	14	9	4	7
486	7	2	10	15	6	3	5	2	11	16	12	13	8	1	7	4	9	14
486	7	3	14	1	16	3	9	8	11	6	4	13	2	15	7	12	5	10
486	7	4	3	16	1	14	6	11	8	9	15	2	13	4	10	5	12	7
486	7	5	7	4	9	14	12	13	8	1	5	2	11	16	10	15	6	3
486	7	6	14	9	4	7	1	8	13	12	16	11	2	5	3	6	15	10
486	7	7	10	5	12	7	15	2	13	4	6	11	8	9	3	16	1	14
486	7	8	7	12	5	10	4	13	2	15	9	8	11	6	14	1	16	3
510	7	1	3	8	13	10	16	9	4	5	1	6	15	12	14	11	2	7
510	7	2	10	13	8	3	5	4	9	16	12	15	6	1	7	2	11	14
510	7	3	14	1	16	3	11	6	9	8	2	15	4	13	7	12	5	10
510	7	4	3	16	1	14	8	9	6	11	13	4	15	2	10	5	12	7
510	7	5	7	2	11	14	12	15	6	1	5	4	9	16	10	13	8	3
510	7	6	14	11	2	7	1	6	15	12	16	9	4	5	3	8	13	10
510	7	7	10	5	12	7	13	4	15	2	8	9	6	11	3	16	1	14
510	7	8	7	12	5	10	2	15	4	13	11	6	9	8	14	1	16	3
517	7	2	3	9	8	14	10	7	12	5	15	2	13	4	6	16	1	11
517	7	2	14	8	9	3	5	12	7	10	4	13	2	15	11	1	16	6
517	7	3	6	15	10	3	16	2	7	9	1	13	12	8	11	4	5	14
517	7	4	3	10	15	6	9	7	2	16	8	12	13	1	14	5	4	11
517	7	5	11	1	16	6	4	13	2	15	5	12	7	10	14	8	9	3
517	7	6	6	16	1	11	15	2	13	4	10	7	12	5	3	9	8	14
517	7	7	14	5	4	11	8	12	13	1	9	7	2	16	3	10	15	6
517	7	8	11	4	5	14	1	13	12	8	16	2	7	9	6	15	10	3
518	7	2	3	9	8	14	12	5	10	7	13	4	15	2	6	16	1	11
518	7	2	14	8	9	3	7	10	5	12	2	15	4	13	11	1	16	6
518	7	3	6	13	12	3	16	4	5	9	1	15	10	8	11	2	7	14
518	7	4	3	12	13	6	9	5	4	16	8	10	15	1	14	7	2	11
518	7	5	11	1	16	6	2	15	4	13	7	10	5	12	14	8	9	3
518	7	6	6	16	1	11	13	4	15	2	12	5	10	7	3	9	8	14
518	7	7	14	7	2	11	8	10	15	1	9	5	4	16	3	12	13	6
518	7	8	11	2	7	14	1	15	10	8	16	4	5	9	6	13	12	3
525	7	1	3	9	16	6	10	8	1	15	7	13	12	2	14	4	5	11
525	7	2	6	16	9	3	15	1	8	10	2	12	13	7	11	5	4	14
525	7	3	14	7	10	3	4	13	8	9	5	12	1	16	11	2	15	6
525	7	4	3	10	7	14	9	8	13	4	16	1	12	5	6	15	2	11
525	7	5	11	5	4	14	2	12	13	7	15	1	8	10	6	16	9	3
525	7	6	14	4	5	11	7	13	12	2	10	8	1	15	3	9	16	6
525	7	7	6	15	2	11	16	1	12	5	9	8	13	4	3	10	7	14
525	7	8	11	2	15	6	5	12	1	16	4	13	8	9	14	7	10	3
529	7	1	3	9	16	6	15	8	1	10	2	13	12	7	14	4	5	11
529	7	2	6	16	9	3	10	1	8	15	7	12	13	2	11	5	4	14
529	7	3	14	2	15	3	4	13	8	9	5	12	1	16	11	7	10	6
529	7	4	3	15	2	14	9	8	13	4	16	1	12	5	6	10	7	11
529	7	5	11	5	4	14	7	12	13	2	10	1	8	15	6	16	9	3
529	7	6	14	4	5	11	2	13	12	7	15	8	1	10	3	9	16	6
529	7	7	6	10	7	11	16	1	12	5	9	8	13	4	3	15	2	14
529	7	8	11	7	10	6	5	12	1	16	4	13	8	9	14	2	15	3
531	7	2	3	10	7	14	13	4	9	8	12	5	16	1	6	15	2	11
531	7	2	14	7	10	3	8	9	4	13	1	16	5	12	11	2	15	6
531	7	3	6	12	13	3	15	5	4	10	2	16	9	7	11	1	8	14
531	7	4	3	13	12	6	10	4	5	15	7	9	16	2	14	8	1	11
531	7	5	11	2	15	6	1	16	5	12	8	9	4	13	14	7	10	3
531	7	6	6	15	2	11	12	5	16	1	13	4	9	8	3	10	7	14
531	7	7	14	8	1	11	7	9	16	2	10	4	5	15	3	13	12	6
531	7	8	11	1	8	14	2	16	9	7	15	5	4	10	6	12	13	3
538	7	1	3	10	15	6	16	7	2	9	1	12	13	8	14	5	4	11
538	7	2	6	15	10	3	9	2	7	16	8	13	12	1	11	4	5	14
538	7	3	14	1	16	3	5	12	7	10	4	13	2	15	11	8	9	6
538	7	4	3	16	1	14	10	7	12	5	15	2	13	4	6	9	8	11
538	7	5	11	4	5	14	8	13	12	1	9	2	7	16	6	15	10	3
538	7	6	14	5	4	11	1	12	13	8	16	7	2	9	3	10	15	6
538	7	7	6	9	8	11	15	2	13	4	10	7	12	5	3	16	1	14
538	7	8	11	8	9	6	4	13	2	15	5	12	7	10	14	1	16	3
552	7	1	3	12	13	6	16	5	4	9	1	10	15	8	14	7	2	11
552	7	2	6	13	12	3	9	4	5	16	8	15	10	1	11	2	7	14
552	7	3	14	1	16	3	7	10	5	12	2	15	4	13	11	8	9	6
552	7	4	3	16	1	14	12	5	10	7	13	4	15	2	6	9	8	11
552	7	5	11	2	7	14	8	15	10	1	9	4	5	16	6	13	12	3
552	7	6	14	7	2	11	1	10	15	8	16	5	4	9	3	12	13	6
552	7	7	6	9	8	11	13	4	15	2	12	5	10	7	3	16	1	14
552	7	8	11	8	9	6	2	15	4	13	7	10	5	12	14	1	16	3
564	7	1	3	13	12	6	15	4	5	10	2	9	16	7	14	8	1	11
564	7	2	6	12	13	3	10	5	4	15	7	16	9	2	11	1	8	14
564	7	3	14	2	15	3	8	9	4	13	1	16	5	12	11	7	10	6
564	7	4	3	15	2	14	13	4	9	8	12	5	16	1	6	10	7	11
564	7	5	11	1	8	14	7	16	9	2	10	5	4	15	6	12	13	3
564	7	6	14	8	1	11	2	9	16	7	15	4	5	10	3	13	12	6
564	7	7	6	10	7	11	12	5	16	1	13	4	9	8	3	15	2	14
564	7	8	11	7	10	6	1	16	5	12	8	9	4	13	14	2	15	3
692	7	2	4	9	8	13	10	7	14	3	15	2	11	6	5	16	1	12
692	7	2	13	8	9	4	3	14	7	10	6	11	2	15	12	1	16	5
692	7	3	5	15	10	4	16	2	7	9	1	11	14	8	12	6	3	13
692	7	4	4	10	15	5	9	7	2	16	8	14	11	1	13	3	6	12
692	7	5	12	1	16	5	6	11	2	15	3	14	7	10	13	8	9	4
692	7	6	5	16	1	12	15	2	11	6	10	7	14	3	4	9	8	13
692	7	7	13	3	6	12	8	14	11	1	9	7	2	16	4	10	15	5
692	7	8	12	6	3	13	1	11	14	8	16	2	7	9	5	15	10	4
693	7	2	4	9	8	13	14	3	10	7	11	6	15	2	5	16	1	12
693	7	2	13	8	9	4	7	10	3	14	2	15	6	11	12	1	16	5
693	7	3	5	11	14	4	16	6	3	9	1	15	10	8	12	2	7	13
693	7	4	4	14	11	5	9	3	6	16	8	10	15	1	13	7	2	12
693	7	5	12	1	16	5	2	15	6	11	7	10	3	14	13	8	9	4
693	7	6	5	16	1	12	11	6	15	2	14	3	10	7	4	9	8	13
693	7	7	13	7	2	12	8	10	15	1	9	3	6	16	4	14	11	5
693	7	8	12	2	7	13	1	15	10	8	16	6	3	9	5	11	14	4
700	7	1	4	9	16	5	11	8	1	14	6	15	10	3	13	2	7	12
700	7	2	5	16	9	4	14	1	8	11	3	10	15	6	12	7	2	13
700	7	3	13	6	11	4	2	15	8	9	7	10	1	16	12	3	14	5
700	7	4	4	11	6	13	9	8	15	2	16	1	10	7	5	14	3	12
700	7	5	12	7	2	13	3	10	15	6	14	1	8	11	5	16	9	4
700	7	6	13	2	7	12	6	15	10	3	11	8	1	14	4	9	16	5
700	7	7	5	14	3	12	16	1	10	7	9	8	15	2	4	11	6	13
700	7	8	12	3	14	5	7	10	1	16	2	15	8	9	13	6	11	4
703	7	1	4	9	16	5	14	8	1	11	3	15	10	6	13	2	7	12
703	7	2	5	16	9	4	11	1	8	14	6	10	15	3	12	7	2	13
703	7	3	13	3	14	4	2	15	8	9	7	10	1	16	12	6	11	5
703	7	4	4	14	3	13	9	8	15	2	16	1	10	7	5	11	6	12
703	7	5	12	7	2	13	6	10	15	3	11	1	8	14	5	16	9	4
703	7	6	13	2	7	12	3	15	10	6	14	8	1	11	4	9	16	5
703	7	7	5	11	6	12	16	1	10	7	9	8	15	2	4	14	3	13
703	7	8	12	6	11	5	7	10	1	16	2	15	8	9	13	3	14	4
714	7	1	4	10	15	5	16	7	2	9	1	14	11	8	13	3	6	12
714	7	2	5	15	10	4	9	2	7	16	8	11	14	1	12	6	3	13
714	7	3	13	1	16	4	3	14	7	10	6	11	2	15	12	8	9	5
714	7	4	4	16	1	13	10	7	14	3	15	2	11	6	5	9	8	12
714	7	5	12	6	3	13	8	11	14	1	9	2	7	16	5	15	10	4
714	7	6	13	3	6	12	1	14	11	8	16	7	2	9	4	10	15	5
714	7	7	5	9	8	12	15	2	11	6	10	7	14	3	4	16	1	13
714	7	8	12	8	9	5	6	11	2	15	3	14	7	10	13	1	16	4
717	7	2	4	11	6	13	15	2	9	8	10	7	16	1	5	14	3	12
717	7	2	13	6	11	4	8	9	2	15	1	16	7	10	12	3	14	5
717	7	3	5	10	15	4	14	7	2	11	3	16	9	6	12	1	8	13
717	7	4	4	15	10	5	11	2	7	14	6	9	16	3	13	8	1	12
717	7	5	12	3	14	5	1	16	7	10	8	9	2	15	13	6	11	4
717	7	6	5	14	3	12	10	7	16	1	15	2	9	8	4	11	6	13
717	7	7	13	8	1	12	6	9	16	3	11	2	7	14	4	15	10	5
717	7	8	12	1	8	13	3	16	9	6	14	7	2	11	5	10	15	4
738	7	2	4	14	3	13	15	2	9	8	10	7	16	1	5	11	6	12
738	7	2	13	3	14	4	8	9	2	15	1	16	7	10	12	6	11	5
738	7	3	5	10	15	4	11	7	2	14	6	16	9	3	12	1	8	13
738	7	4	4	15	10	5	14	2	7	11	3	9	16	6	13	8	1	12
738	7	5	12	6	11	5	1	16	7	10	8	9	2	15	13	3	14	4
738	7	6	5	11	6	12	10	7	16	1	15	2	9	8	4	14	3	13
738	7	7	13	8	1	12	3	9	16	6	14	2	7	11	4	15	10	5
738	7	8	12	1	8	13	6	16	9	3	11	7	2	14	5	10	15	4
749	7	1	4	14	11	5	16	3	6	9	1	10	15	8	13	7	2	12
749	7	2	5	11	14	4	9	6	3	16	8	15	10	1	12	2	7	13
749	7	3	13	1	16	4	7	10	3	14	2	15	6	11	12	8	9	5
749	7	4	4	16	1	13	14	3	10	7	11	6	15	2	5	9	8	12
749	7	5	12	2	7	13	8	15	10	1	9	6	3	16	5	11	14	4
749	7	6	13	7	2	12	1	10	15	8	16	3	6	9	4	14	11	5
749	7	7	5	9	8	12	11	6	15	2	14	3	10	7	4	16	1	13
749	7	8	12	8	9	5	2	15	6	11	7	10	3	14	13	1	16	4
757	7	2	5	2	15	12	4	13	8	9	14	3	10	7	11	16	1	6
757	7	2	12	15	2	5	9	8	13	4	7	10	3	14	6	1	16	11
757	7	3	11	14	4	5	16	3	13	2	1	10	8	15	6	7	9	12
757	7	4	5	4	14	11	2	13	3	16	15	8	10	1	12	9	7	6
757	7	5	6	1	16	11	7	10	3	14	9	8	13	4	12	15	2	5
757	7	6	11	16	1	6	14	3	10	7	4	13	8	9	5	2	15	12
757	7	7	12	9	7	6	15	8	10	1	2	13	3	16	5	4	14	11
757	7	8	6	7	9	12	1	10	8	15	16	3	13	2	11	14	4	5
758	7	2	5	2	15	12	8	9	4	13	10	7	14	3	11	16	1	6
758	7	2	12	15	2	5	13	4	9	8	3	14	7	10	6	1	16	11
758	7	3	11	10	8	5	16	7	9	2	1	14	4	15	6	3	13	12
758	7	4	5	8	10	11	2	9	7	16	15	4	14	1	12	13	3	6
758	7	5	6	1	16	11	3	14	7	10	13	4	9	8	12	15	2	5
758	7	6	11	16	1	6	10	7	14	3	8	9	4	13	5	2	15	12
758	7	7	12	13	3	6	15	4	14	1	2	9	7	16	5	8	10	11
758	7	8	6	3	13	12	1	14	4	15	16	7	9	2	11	10	8	5
765	7	1	5	2	16	11	4	15	1	14	13	10	8	3	12	7	9	6
765	7	2	11	16	2	5	14	1	15	4	3	8	10	13	6	9	7	12
765	7	3	12	13	4	5	7	10	15	2	9	8	1	16	6	3	14	11
765	7	4	5	4	13	12	2	15	10	7	16	1	8	9	11	14	3	6
765	7	5	6	9	7	12	3	8	10	13	14	1	15	4	11	16	2	5
765	7	6	12	7	9	6	13	10	8	3	4	15	1	14	5	2	16	11
765	7	7	11	14	3	6	16	1	8	9	2	15	10	7	5	4	13	12
765	7	8	6	3	14	11	9	8	1	16	7	10	15	2	12	13	4	5
767	7	1	5	2	16	11	14	15	1	4	3	10	8	13	12	7	9	6
767	7	2	11	16	2	5	4	1	15	14	13	8	10	3	6	9	7	12
767	7	3	12	3	14	5	7	10	15	2	9	8	1	16	6	13	4	11
767	7	4	5	14	3	12	2	15	10	7	16	1	8	9	11	4	13	6
767	7	5	6	9	7	12	13	8	10	3	4	1	15	14	11	16	2	5
767	7	6	12	7	9	6	3	10	8	13	14	15	1	4	5	2	16	11
767	7	7	11	4	13	6	16	1	8	9	2	15	10	7	5	14	3	12
767	7	8	6	13	4	11	9	8	1	16	7	10	15	2	12	3	14	5
775	7	1	5	3	16	10	4	14	1	15	13	11	8	2	12	6	9	7
775	7	2	10	16	3	5	15	1	14	4	2	8	11	13	7	9	6	12
775	7	3	12	13	4	5	6	11	14	3	9	8	1	16	7	2	15	10
775	7	4	5	4	13	12	3	14	11	6	16	1	8	9	10	15	2	7
775	7	5	7	9	6	12	2	8	11	13	15	1	14	4	10	16	3	5
775	7	6	12	6	9	7	13	11	8	2	4	14	1	15	5	3	16	10
775	7	7	10	15	2	7	16	1	8	9	3	14	11	6	5	4	13	12
775	7	8	7	2	15	10	9	8	1	16	6	11	14	3	12	13	4	5
781	7	1	5	3	16	10	15	14	1	4	2	11	8	13	12	6	9	7
781	7	2	10	16	3	5	4	1	14	15	13	8	11	2	7	9	6	12
781	7	3	12	2	15	5	6	11	14	3	9	8	1	16	7	13	4	10
781	7	4	5	15	2	12	3	14	11	6	16	1	8	9	10	4	13	7
781	7	5	7	9	6	12	13	8	11	2	4	1	14	15	10	16	3	5
781	7	6	12	6	9	7	2	11	8	13	15	14	1	4	5	3	16	10
781	7	7	10	4	13	7	16	1	8	9	3	14	11	6	5	15	2	12
781	7	8	7	13	4	10	9	8	1	16	6	11	14	3	12	2	15	5
782	7	2	5	4	13	12	10	7	2	15	8	9	16	1	11	14	3	6
782	7	2	12	13	4	5	15	2	7	10	1	16	9	8	6	3	14	11
782	7	3	11	8	10	5	14	9	7	4	3	16	2	13	6	1	15	12
782	7	4	5	10	8	11	4	7	9	14	13	2	16	3	12	15	1	6
782	7	5	6	3	14	11	1	16	9	8	15	2	7	10	12	13	4	5
782	7	6	11	14	3	6	8	9	16	1	10	7	2	15	5	4	13	12
782	7	7	12	15	1	6	13	2	16	3	4	7	9	14	5	10	8	11
782	7	8	6	1	15	12	3	16	2	13	14	9	7	4	11	8	10	5
783	7	2	5	4	13	12	11	6	3	14	8	9	16	1	10	15	2	7
783	7	2	12	13	4	5	14	3	6	11	1	16	9	8	7	2	15	10
783	7	3	10	8	11	5	15	9	6	4	2	16	3	13	7	1	14	12
783	7	4	5	11	8	10	4	6	9	15	13	3	16	2	12	14	1	7
783	7	5	7	2	15	10	1	16	9	8	14	3	6	11	12	13	4	5
783	7	6	10	15	2	7	8	9	16	1	11	6	3	14	5	4	13	12
783	7	7	12	14	1	7	13	3	16	2	4	6	9	15	5	11	8	10
783	7	8	7	1	14	12	2	16	3	13	15	9	6	4	10	8	11	5
786	7	1	5	4	14	11	16	13	3	2	1	8	10	15	12	9	7	6
786	7	2	11	14	4	5	2	3	13	16	15	10	8	1	6	7	9	12
786	7	3	12	1	16	5	9	8	13	4	7	10	3	14	6	15	2	11
786	7	4	5	16	1	12	4	13	8	9	14	3	10	7	11	2	15	6
786	7	5	6	7	9	12	15	10	8	1	2	3	13	16	11	14	4	5
786	7	6	12	9	7	6	1	8	10	15	16	13	3	2	5	4	14	11
786	7	7	11	2	15	6	14	3	10	7	4	13	8	9	5	16	1	12
786	7	8	6	15	2	11	7	10	3	14	9	8	13	4	12	1	16	5
795	7	1	5	8	10	11	16	9	7	2	1	4	14	15	12	13	3	6
795	7	2	11	10	8	5	2	7	9	16	15	14	4	1	6	3	13	12
795	7	3	12	1	16	5	13	4	9	8	3	14	7	10	6	15	2	11
795	7	4	5	16	1	12	8	9	4	13	10	7	14	3	11	2	15	6
795	7	5	6	3	13	12	15	14	4	1	2	7	9	16	11	10	8	5
795	7	6	12	13	3	6	1	4	14	15	16	9	7	2	5	8	10	11
795	7	7	11	2	15	6	10	7	14	3	8	9	4	13	5	16	1	12
795	7	8	6	15	2	11	3	14	7	10	13	4	9	8	12	1	16	5
799	7	1	5	10	8	11	14	7	9	4	3	2	16	13	12	15	1	6
799	7	2	11	8	10	5	4	9	7	14	13	16	2	3	6	1	15	12
799	7	3	12	3	14	5	15	2	7	10	1	16	9	8	6	13	4	11
799	7	4	5	14	3	12	10	7	2	15	8	9	16	1	11	4	13	6
799	7	5	6	1	15	12	13	16	2	3	4	9	7	14	11	8	10	5
799	7	6	12	15	1	6	3	2	16	13	14	7	9	4	5	10	8	11
799	7	7	11	4	13	6	8	9	16	1	10	7	2	15	5	14	3	12
799	7	8	6	13	4	11	1	16	9	8	15	2	7	10	12	3	14	5
805	7	1	5	11	8	10	15	6	9	4	2	3	16	13	12	14	1	7
805	7	2	10	8	11	5	4	9	6	15	13	16	3	2	7	1	14	12
805	7	3	12	2	15	5	14	3	6	11	1	16	9	8	7	13	4	10
805	7	4	5	15	2	12	11	6	3	14	8	9	16	1	10	4	13	7
805	7	5	7	1	14	12	13	16	3	2	4	9	6	15	10	8	11	5
805	7	6	12	14	1	7	2	3	16	13	15	6	9	4	5	11	8	10
805	7	7	10	4	13	7	8	9	16	1	11	6	3	14	5	15	2	12
805	7	8	7	13	4	10	1	16	9	8	14	3	6	11	12	2	15	5
829	7	2	6	3	14	11	4	13	12	5	15	2	7	10	9	16	1	8
829	7	2	11	14	3	6	5	12	13	4	10	7	2	15	8	1	16	9
829	7	3	9	15	4	6	16	2	13	3	1	7	12	14	8	10	5	11
829	7	4	6	4	15	9	3	13	2	16	14	12	7	1	11	5	10	8
829	7	5	8	1	16	9	10	7	2	15	5	12	13	4	11	14	3	6
829	7	6	9	16	1	8	15	2	7	10	4	13	12	5	6	3	14	11
829	7	7	11	5	10	8	14	12	7	1	3	13	2	16	6	4	15	9
829	7	8	8	10	5	11	1	7	12	14	16	2	13	3	9	15	4	6
831	7	2	6	3	14	11	12	5	4	13	7	10	15	2	9	16	1	8
831	7	2	11	14	3	6	13	4	5	12	2	15	10	7	8	1	16	9
831	7	3	9	7	12	6	16	10	5	3	1	15	4	14	8	2	13	11
831	7	4	6	12	7	9	3	5	10	16	14	4	15	1	11	13	2	8
831	7	5	8	1	16	9	2	15	10	7	13	4	5	12	11	14	3	6
831	7	6	9	16	1	8	7	10	15	2	12	5	4	13	6	3	14	11
831	7	7	11	13	2	8	14	4	15	1	3	5	10	16	6	12	7	9
831	7	8	8	2	13	11	1	15	4	14	16	10	5	3	9	7	12	6
845	7	1	6	4	15	9	16	13	2	3	1	12	7	14	11	5	10	8
845	7	2	9	15	4	6	3	2	13	16	14	7	12	1	8	10	5	11
845	7	3	11	1	16	6	5	12	13	4	10	7	2	15	8	14	3	9
845	7	4	6	16	1	11	4	13	12	5	15	2	7	10	9	3	14	8
845	7	5	8	10	5	11	14	7	12	1	3	2	13	16	9	15	4	6
845	7	6	11	5	10	8	1	12	7	14	16	13	2	3	6	4	15	9
845	7	7	9	3	14	8	15	2	7	10	4	13	12	5	6	16	1	11
845	7	8	8	14	3	9	10	7	2	15	5	12	13	4	11	1	16	6
858	7	1	6	12	7	9	16	5	10	3	1	4	15	14	11	13	2	8
858	7	2	9	7	12	6	3	10	5	16	14	15	4	1	8	2	13	11
858	7	3	11	1	16	6	13	4	5	12	2	15	10	7	8	14	3	9
858	7	4	6	16	1	11	12	5	4	13	7	10	15	2	9	3	14	8
858	7	5	8	2	13	11	14	15	4	1	3	10	5	16	9	7	12	6
858	7	6	11	13	2	8	1	4	15	14	16	5	10	3	6	12	7	9
858	7	7	9	3	14	8	7	10	15	2	12	5	4	13	6	16	1	11
858	7	8	8	14	3	9	2	15	10	7	13	4	5	12	11	1	16	6
867	7	2	7	2	15	10	4	13	12	5	14	3	6	11	9	16	1	8
867	7	2	10	15	2	7	5	12	13	4	11	6	3	14	8	1	16	9
867	7	3	9	14	4	7	16	3	13	2	1	6	12	15	8	11	5	10
867	7	4	7	4	14	9	2	13	3	16	15	12	6	1	10	5	11	8
867	7	5	8	1	16	9	11	6	3	14	5	12	13	4	10	15	2	7
867	7	6	9	16	1	8	14	3	6	11	4	13	12	5	7	2	15	10
867	7	7	10	5	11	8	15	12	6	1	2	13	3	16	7	4	14	9
867	7	8	8	11	5	10	1	6	12	15	16	3	13	2	9	14	4	7
868	7	2	7	2	15	10	12	5	4	13	6	11	14	3	9	16	1	8
868	7	2	10	15	2	7	13	4	5	12	3	14	11	6	8	1	16	9
868	7	3	9	6	12	7	16	11	5	2	1	14	4	15	8	3	13	10
868	7	4	7	12	6	9	2	5	11	16	15	4	14	1	10	13	3	8
868	7	5	8	1	16	9	3	14	11	6	13	4	5	12	10	15	2	7
868	7	6	9	16	1	8	6	11	14	3	12	5	4	13	7	2	15	10
868	7	7	10	13	3	8	15	4	14	1	2	5	11	16	7	12	6	9
868	7	8	8	3	13	10	1	14	4	15	16	11	5	2	9	6	12	7
869	7	1	7	2	16	9	6	15	1	12	11	14	4	5	10	3	13	8
869	7	2	9	16	2	7	12	1	15	6	5	4	14	11	8	13	3	10
869	7	3	10	11	6	7	3	14	15	2	13	4	1	16	8	5	12	9
869	7	4	7	6	11	10	2	15	14	3	16	1	4	13	9	12	5	8
869	7	5	8	13	3	10	5	4	14	11	12	1	15	6	9	16	2	7
869	7	6	10	3	13	8	11	14	4	5	6	15	1	12	7	2	16	9
869	7	7	9	12	5	8	16	1	4	13	2	15	14	3	7	6	11	10
869	7	8	8	5	12	9	13	4	1	16	3	14	15	2	10	11	6	7
870	7	1	7	2	16	9	12	15	1	6	5	14	4	11	10	3	13	8
870	7	2	9	16	2	7	6	1	15	12	11	4	14	5	8	13	3	10
870	7	3	10	5	12	7	3	14	15	2	13	4	1	16	8	11	6	9
870	7	4	7	12	5	10	2	15	14	3	16	1	4	13	9	6	11	8
870	7	5	8	13	3	10	11	4	14	5	6	1	15	12	9	16	2	7
870	7	6	10	3	13	8	5	14	4	11	12	15	1	6	7	2	16	9
870	7	7	9	6	11	8	16	1	4	13	2	15	14	3	7	12	5	10
870	7	8	8	11	6	9	13	4	1	16	3	14	15	2	10	5	12	7
873	7	1	7	4	14	9	16	13	3	2	1	12	6	15	10	5	11	8
873	7	2	9	14	4	7	2	3	13	16	15	6	12	1	8	11	5	10
873	7	3	10	1	16	7	5	12	13	4	11	6	3	14	8	15	2	9
873	7	4	7	16	1	10	4	13	12	5	14	3	6	11	9	2	15	8
873	7	5	8	11	5	10	15	6	12	1	2	3	13	16	9	14	4	7
873	7	6	10	5	11	8	1	12	6	15	16	13	3	2	7	4	14	9
873	7	7	9	2	15	8	14	3	6	11	4	13	12	5	7	16	1	10
873	7	8	8	15	2	9	11	6	3	14	5	12	13	4	10	1	16	7
875	7	2	7	6	11	10	14	3	2	15	4	13	16	1	9	12	5	8
875	7	2	10	11	6	7	15	2	3	14	1	16	13	4	8	5	12	9
875	7	3	9	4	14	7	12	13	3	6	5	16	2	11	8	1	15	10
875	7	4	7	14	4	9	6	3	13	12	11	2	16	5	10	15	1	8
875	7	5	8	5	12	9	1	16	13	4	15	2	3	14	10	11	6	7
875	7	6	9	12	5	8	4	13	16	1	14	3	2	15	7	6	11	10
875	7	7	10	15	1	8	11	2	16	5	6	3	13	12	7	14	4	9
875	7	8	8	1	15	10	5	16	2	11	12	13	3	6	9	4	14	7
878	7	2	7	12	5	10	14	3	2	15	4	13	16	1	9	6	11	8
878	7	2	10	5	12	7	15	2	3	14	1	16	13	4	8	11	6	9
878	7	3	9	4	14	7	6	13	3	12	11	16	2	5	8	1	15	10
878	7	4	7	14	4	9	12	3	13	6	5	2	16	11	10	15	1	8
878	7	5	8	11	6	9	1	16	13	4	15	2	3	14	10	5	12	7
878	7	6	9	6	11	8	4	13	16	1	14	3	2	15	7	12	5	10
878	7	7	10	15	1	8	5	2	16	11	12	3	13	6	7	14	4	9
878	7	8	8	1	15	10	11	16	2	5	6	13	3	12	9	4	14	7
879	7	1	7	12	6	9	16	5	11	2	1	4	14	15	10	13	3	8
879	7	2	9	6	12	7	2	11	5	16	15	14	4	1	8	3	13	10
879	7	3	10	1	16	7	13	4	5	12	3	14	11	6	8	15	2	9
879	7	4	7	16	1	10	12	5	4	13	6	11	14	3	9	2	15	8
879	7	5	8	3	13	10	15	14	4	1	2	11	5	16	9	6	12	7
879	7	6	10	13	3	8	1	4	14	15	16	5	11	2	7	12	6	9
879	7	7	9	2	15	8	6	11	14	3	12	5	4	13	7	16	1	10
879	7	8	8	15	2	9	3	14	11	6	13	4	5	12	10	1	16	7
8	8	2	1	3	16	14	8	15	2	9	13	6	11	4	12	10	5	7
8	8	2	14	16	3	1	9	2	15	8	4	11	6	13	7	5	10	12
8	8	3	12	13	8	1	10	6	15	3	5	11	2	16	7	4	9	14
8	8	4	1	8	13	12	3	15	6	10	16	2	11	5	14	9	4	7
8	8	5	7	5	10	12	4	11	6	13	9	2	15	8	14	16	3	1
8	8	6	12	10	5	7	13	6	11	4	8	15	2	9	1	3	16	14
8	8	7	14	9	4	7	16	2	11	5	3	15	6	10	1	8	13	12
8	8	8	7	4	9	14	5	11	2	16	10	6	15	3	12	13	8	1
9	8	2	1	3	16	14	12	15	2	5	13	10	7	4	8	6	9	11
9	8	2	14	16	3	1	5	2	15	12	4	7	10	13	11	9	6	8
9	8	3	8	13	12	1	6	10	15	3	9	7	2	16	11	4	5	14
9	8	4	1	12	13	8	3	15	10	6	16	2	7	9	14	5	4	11
9	8	5	11	9	6	8	4	7	10	13	5	2	15	12	14	16	3	1
9	8	6	8	6	9	11	13	10	7	4	12	15	2	5	1	3	16	14
9	8	7	14	5	4	11	16	2	7	9	3	15	10	6	1	12	13	8
9	8	8	11	4	5	14	9	7	2	16	6	10	15	3	8	13	12	1
10	8	2	1	3	16	14	13	15	2	4	8	6	11	9	12	10	5	7
10	8	2	14	16	3	1	4	2	15	13	9	11	6	8	7	5	10	12
10	8	3	12	8	13	1	10	6	15	3	5	11	2	16	7	9	4	14
10	8	4	1	13	8	12	3	15	6	10	16	2	11	5	14	4	9	7
10	8	5	7	5	10	12	9	11	6	8	4	2	15	13	14	16	3	1
10	8	6	12	10	5	7	8	6	11	9	13	15	2	4	1	3	16	14
10	8	7	14	4	9	7	16	2	11	5	3	15	6	10	1	13	8	12
10	8	8	7	9	4	14	5	11	2	16	10	6	15	3	12	8	13	1
11	8	2	1	3	16	14	13	15	2	4	12	10	7	5	8	6	9	11
11	8	2	14	16	3	1	4	2	15	13	5	7	10	12	11	9	6	8
11	8	3	8	12	13	1	6	10	15	3	9	7	2	16	11	5	4	14
11	8	4	1	13	12	8	3	15	10	6	16	2	7	9	14	4	5	11
11	8	5	11	9	6	8	5	7	10	12	4	2	15	13	14	16	3	1
11	8	6	8	6	9	11	12	10	7	5	13	15	2	4	1	3	16	14
11	8	7	14	4	5	11	16	2	7	9	3	15	10	6	1	13	12	8
11	8	8	11	5	4	14	9	7	2	16	6	10	15	3	8	12	13	1
20	8	1	1	4	14	15	9	12	6	7	16	5	11	2	8	13	3	10
20	8	2	15	14	4	1	7	6	12	9	2	11	5	16	10	3	13	8
20	8	3	8	16	9	1	13	5	12	4	3	11	6	14	10	2	7	15
20	8	4	1	9	16	8	4	12	5	13	14	6	11	3	15	7	2	10
20	8	5	10	3	13	8	2	11	5	16	7	6	12	9	15	14	4	1
20	8	6	8	13	3	10	16	5	11	2	9	12	6	7	1	4	14	15
20	8	7	15	7	2	10	14	6	11	3	4	12	5	13	1	9	16	8
20	8	8	10	2	7	15	3	11	6	14	13	5	12	4	8	16	9	1
26	8	1	1	4	15	14	9	12	7	6	16	5	10	3	8	13	2	11
26	8	2	14	15	4	1	6	7	12	9	3	10	5	16	11	2	13	8
26	8	3	8	16	9	1	13	5	12	4	2	10	7	15	11	3	6	14
26	8	4	1	9	16	8	4	12	5	13	15	7	10	2	14	6	3	11
26	8	5	11	2	13	8	3	10	5	16	6	7	12	9	14	15	4	1
26	8	6	8	13	2	11	16	5	10	3	9	12	7	6	1	4	15	14
26	8	7	14	6	3	11	15	7	10	2	4	12	5	13	1	9	16	8
26	8	8	11	3	6	14	2	10	7	15	13	5	12	4	8	16	9	1
40	8	2	1	5	16	12	8	14	3	9	10	4	13	7	15	11	2	6
40	8	2	12	16	5	1	9	3	14	8	7	13	4	10	6	2	11	15
40	8	3	15	10	8	1	11	4	14	5	2	13	3	16	6	7	9	12
40	8	4	1	8	10	15	5	14	4	11	16	3	13	2	12	9	7	6
40	8	5	6	2	11	15	7	13	4	10	9	3	14	8	12	16	5	1
40	8	6	15	11	2	6	10	4	13	7	8	14	3	9	1	5	16	12
40	8	7	12	9	7	6	16	3	13	2	5	14	4	11	1	8	10	15
40	8	8	6	7	9	12	2	13	3	16	11	4	14	5	15	10	8	1
41	8	2	1	5	16	12	10	14	3	7	8	4	13	9	15	11	2	6
41	8	2	12	16	5	1	7	3	14	10	9	13	4	8	6	2	11	15
41	8	3	15	8	10	1	11	4	14	5	2	13	3	16	6	9	7	12
41	8	4	1	10	8	15	5	14	4	11	16	3	13	2	12	7	9	6
41	8	5	6	2	11	15	9	13	4	8	7	3	14	10	12	16	5	1
41	8	6	15	11	2	6	8	4	13	9	10	14	3	7	1	5	16	12
41	8	7	12	7	9	6	16	3	13	2	5	14	4	11	1	10	8	15
41	8	8	6	9	7	12	2	13	3	16	11	4	14	5	15	8	10	1
42	8	2	1	5	16	12	10	14	3	7	15	11	6	2	8	4	9	13
42	8	2	12	16	5	1	7	3	14	10	2	6	11	15	13	9	4	8
42	8	3	8	15	10	1	4	11	14	5	9	6	3	16	13	2	7	12
42	8	4	1	10	15	8	5	14	11	4	16	3	6	9	12	7	2	13
42	8	5	13	9	4	8	2	6	11	15	7	3	14	10	12	16	5	1
42	8	6	8	4	9	13	15	11	6	2	10	14	3	7	1	5	16	12
42	8	7	12	7	2	13	16	3	6	9	5	14	11	4	1	10	15	8
42	8	8	13	2	7	12	9	6	3	16	4	11	14	5	8	15	10	1
43	8	2	1	5	16	12	15	14	3	2	10	11	6	7	8	4	9	13
43	8	2	12	16	5	1	2	3	14	15	7	6	11	10	13	9	4	8
43	8	3	8	10	15	1	4	11	14	5	9	6	3	16	13	7	2	12
43	8	4	1	15	10	8	5	14	11	4	16	3	6	9	12	2	7	13
43	8	5	13	9	4	8	7	6	11	10	2	3	14	15	12	16	5	1
43	8	6	8	4	9	13	10	11	6	7	15	14	3	2	1	5	16	12
43	8	7	12	2	7	13	16	3	6	9	5	14	11	4	1	15	10	8
43	8	8	13	7	2	12	9	6	3	16	4	11	14	5	8	10	15	1
58	8	1	1	6	12	15	13	10	8	3	16	7	9	2	4	11	5	14
58	8	2	15	12	6	1	3	8	10	13	2	9	7	16	14	5	11	4
58	8	3	4	16	13	1	11	7	10	6	5	9	8	12	14	2	3	15
58	8	4	1	13	16	4	6	10	7	11	12	8	9	5	15	3	2	14
58	8	5	14	5	11	4	2	9	7	16	3	8	10	13	15	12	6	1
58	8	6	4	11	5	14	16	7	9	2	13	10	8	3	1	6	12	15
58	8	7	15	3	2	14	12	8	9	5	6	10	7	11	1	13	16	4
58	8	8	14	2	3	15	5	9	8	12	11	7	10	6	4	16	13	1
94	8	2	1	7	16	10	11	13	4	6	14	12	5	3	8	2	9	15
94	8	2	10	16	7	1	6	4	13	11	3	5	12	14	15	9	2	8
94	8	3	8	14	11	1	2	12	13	7	9	5	4	16	15	3	6	10
94	8	4	1	11	14	8	7	13	12	2	16	4	5	9	10	6	3	15
94	8	5	15	9	2	8	3	5	12	14	6	4	13	11	10	16	7	1
94	8	6	8	2	9	15	14	12	5	3	11	13	4	6	1	7	16	10
94	8	7	10	6	3	15	16	4	5	9	7	13	12	2	1	11	14	8
94	8	8	15	3	6	10	9	5	4	16	2	12	13	7	8	14	11	1
99	8	2	1	7	16	10	14	13	4	3	11	12	5	6	8	2	9	15
99	8	2	10	16	7	1	3	4	13	14	6	5	12	11	15	9	2	8
99	8	3	8	11	14	1	2	12	13	7	9	5	4	16	15	6	3	10
99	8	4	1	14	11	8	7	13	12	2	16	4	5	9	10	3	6	15
99	8	5	15	9	2	8	6	5	12	11	3	4	13	14	10	16	7	1
99	8	6	8	2	9	15	11	12	5	6	14	13	4	3	1	7	16	10
99	8	7	10	3	6	15	16	4	5	9	7	13	12	2	1	14	11	8
99	8	8	15	6	3	10	9	5	4	16	2	12	13	7	8	11	14	1
128	8	2	1	9	16	8	14	12	5	3	4	6	11	13	15	7	2	10
128	8	2	8	16	9	1	3	5	12	14	13	11	6	4	10	2	7	15
128	8	3	15	4	14	1	7	6	12	9	2	11	5	16	10	13	3	8
128	8	4	1	14	4	15	9	12	6	7	16	5	11	2	8	3	13	10
128	8	5	10	2	7	15	13	11	6	4	3	5	12	14	8	16	9	1
128	8	6	15	7	2	10	4	6	11	13	14	12	5	3	1	9	16	8
128	8	7	8	3	13	10	16	5	11	2	9	12	6	7	1	14	4	15
128	8	8	10	13	3	8	2	11	5	16	7	6	12	9	15	4	14	1
129	8	2	1	9	16	8	15	12	5	2	4	7	10	13	14	6	3	11
129	8	2	8	16	9	1	2	5	12	15	13	10	7	4	11	3	6	14
129	8	3	14	4	15	1	6	7	12	9	3	10	5	16	11	13	2	8
129	8	4	1	15	4	14	9	12	7	6	16	5	10	3	8	2	13	11
129	8	5	11	3	6	14	13	10	7	4	2	5	12	15	8	16	9	1
129	8	6	14	6	3	11	4	7	10	13	15	12	5	2	1	9	16	8
129	8	7	8	2	13	11	16	5	10	3	9	12	7	6	1	15	4	14
129	8	8	11	13	2	8	3	10	5	16	6	7	12	9	14	4	15	1
170	8	1	1	12	6	15	13	10	8	3	16	7	9	2	4	5	11	14
170	8	2	15	6	12	1	3	8	10	13	2	9	7	16	14	11	5	4
170	8	3	4	16	13	1	5	7	10	12	11	9	8	6	14	2	3	15
170	8	4	1	13	16	4	12	10	7	5	6	8	9	11	15	3	2	14
170	8	5	14	11	5	4	2	9	7	16	3	8	10	13	15	6	12	1
170	8	6	4	5	11	14	16	7	9	2	13	10	8	3	1	12	6	15
170	8	7	15	3	2	14	6	8	9	11	12	10	7	5	1	13	16	4
170	8	8	14	2	3	15	11	9	8	6	5	7	10	12	4	16	13	1
212	8	1	2	3	13	16	10	11	5	8	15	6	12	1	7	14	4	9
212	8	2	16	13	3	2	8	5	11	10	1	12	6	15	9	4	14	7
212	8	3	7	15	10	2	14	6	11	3	4	12	5	13	9	1	8	16
212	8	4	2	10	15	7	3	11	6	14	13	5	12	4	16	8	1	9
212	8	5	9	4	14	7	1	12	6	15	8	5	11	10	16	13	3	2
212	8	6	7	14	4	9	15	6	12	1	10	11	5	8	2	3	13	16
212	8	7	16	8	1	9	13	5	12	4	3	11	6	14	2	10	15	7
212	8	8	9	1	8	16	4	12	5	13	14	6	11	3	7	15	10	2
232	8	1	2	3	16	13	10	11	8	5	15	6	9	4	7	14	1	12
232	8	2	13	16	3	2	5	8	11	10	4	9	6	15	12	1	14	7
232	8	3	7	15	10	2	14	6	11	3	1	9	8	16	12	4	5	13
232	8	4	2	10	15	7	3	11	6	14	16	8	9	1	13	5	4	12
232	8	5	12	1	14	7	4	9	6	15	5	8	11	10	13	16	3	2
232	8	6	7	14	1	12	15	6	9	4	10	11	8	5	2	3	16	13
232	8	7	13	5	4	12	16	8	9	1	3	11	6	14	2	10	15	7
232	8	8	12	4	5	13	1	9	8	16	14	6	11	3	7	15	10	2
242	8	2	2	4	15	13	5	14	3	12	16	7	10	1	11	9	6	8
242	8	2	13	15	4	2	12	3	14	5	1	10	7	16	8	6	9	11
242	8	3	11	16	5	2	9	7	14	4	6	10	3	15	8	1	12	13
242	8	4	2	5	16	11	4	14	7	9	15	3	10	6	13	12	1	8
242	8	5	8	6	9	11	1	10	7	16	12	3	14	5	13	15	4	2
242	8	6	11	9	6	8	16	7	10	1	5	14	3	12	2	4	15	13
242	8	7	13	12	1	8	15	3	10	6	4	14	7	9	2	5	16	11
242	8	8	8	1	12	13	6	10	3	15	9	7	14	4	11	16	5	2
243	8	2	2	4	15	13	9	14	3	8	16	11	6	1	7	5	10	12
243	8	2	13	15	4	2	8	3	14	9	1	6	11	16	12	10	5	7
243	8	3	7	16	9	2	5	11	14	4	10	6	3	15	12	1	8	13
243	8	4	2	9	16	7	4	14	11	5	15	3	6	10	13	8	1	12
243	8	5	12	10	5	7	1	6	11	16	8	3	14	9	13	15	4	2
243	8	6	7	5	10	12	16	11	6	1	9	14	3	8	2	4	15	13
243	8	7	13	8	1	12	15	3	6	10	4	14	11	5	2	9	16	7
243	8	8	12	1	8	13	10	6	3	15	5	11	14	4	7	16	9	2
244	8	2	2	4	15	13	16	14	3	1	5	7	10	12	11	9	6	8
244	8	2	13	15	4	2	1	3	14	16	12	10	7	5	8	6	9	11
244	8	3	11	5	16	2	9	7	14	4	6	10	3	15	8	12	1	13
244	8	4	2	16	5	11	4	14	7	9	15	3	10	6	13	1	12	8
244	8	5	8	6	9	11	12	10	7	5	1	3	14	16	13	15	4	2
244	8	6	11	9	6	8	5	7	10	12	16	14	3	1	2	4	15	13
244	8	7	13	1	12	8	15	3	10	6	4	14	7	9	2	16	5	11
244	8	8	8	12	1	13	6	10	3	15	9	7	14	4	11	5	16	2
245	8	2	2	4	15	13	16	14	3	1	9	11	6	8	7	5	10	12
245	8	2	13	15	4	2	1	3	14	16	8	6	11	9	12	10	5	7
245	8	3	7	9	16	2	5	11	14	4	10	6	3	15	12	8	1	13
245	8	4	2	16	9	7	4	14	11	5	15	3	6	10	13	1	8	12
245	8	5	12	10	5	7	8	6	11	9	1	3	14	16	13	15	4	2
245	8	6	7	5	10	12	9	11	6	8	16	14	3	1	2	4	15	13
245	8	7	13	1	8	12	15	3	6	10	4	14	11	5	2	16	9	7
245	8	8	12	8	1	13	10	6	3	15	5	11	14	4	7	9	16	2
248	8	1	2	5	11	16	14	9	7	4	15	8	10	1	3	12	6	13
248	8	2	16	11	5	2	4	7	9	14	1	10	8	15	13	6	12	3
248	8	3	3	15	14	2	12	8	9	5	6	10	7	11	13	1	4	16
248	8	4	2	14	15	3	5	9	8	12	11	7	10	6	16	4	1	13
248	8	5	13	6	12	3	1	10	8	15	4	7	9	14	16	11	5	2
248	8	6	3	12	6	13	15	8	10	1	14	9	7	4	2	5	11	16
248	8	7	16	4	1	13	11	7	10	6	5	9	8	12	2	14	15	3
248	8	8	13	1	4	16	6	10	7	11	12	8	9	5	3	15	14	2
275	8	2	2	6	15	11	7	13	4	10	9	3	14	8	16	12	1	5
275	8	2	11	15	6	2	10	4	13	7	8	14	3	9	5	1	12	16
275	8	3	16	9	7	2	12	3	13	6	1	14	4	15	5	8	10	11
275	8	4	2	7	9	16	6	13	3	12	15	4	14	1	11	10	8	5
275	8	5	5	1	12	16	8	14	3	9	10	4	13	7	11	15	6	2
275	8	6	16	12	1	5	9	3	14	8	7	13	4	10	2	6	15	11
275	8	7	11	10	8	5	15	4	14	1	6	13	3	12	2	7	9	16
275	8	8	5	8	10	11	1	14	4	15	12	3	13	6	16	9	7	2
276	8	2	2	6	15	11	9	13	4	8	7	3	14	10	16	12	1	5
276	8	2	11	15	6	2	8	4	13	9	10	14	3	7	5	1	12	16
276	8	3	16	7	9	2	12	3	13	6	1	14	4	15	5	10	8	11
276	8	4	2	9	7	16	6	13	3	12	15	4	14	1	11	8	10	5
276	8	5	5	1	12	16	10	14	3	7	8	4	13	9	11	15	6	2
276	8	6	16	12	1	5	7	3	14	10	9	13	4	8	2	6	15	11
276	8	7	11	8	10	5	15	4	14	1	6	13	3	12	2	9	7	16
276	8	8	5	10	8	11	1	14	4	15	12	3	13	6	16	7	9	2
277	8	2	2	6	15	11	9	13	4	8	16	12	5	1	7	3	10	14
277	8	2	11	15	6	2	8	4	13	9	1	5	12	16	14	10	3	7
277	8	3	7	16	9	2	3	12	13	6	10	5	4	15	14	1	8	11
277	8	4	2	9	16	7	6	13	12	3	15	4	5	10	11	8	1	14
277	8	5	14	10	3	7	1	5	12	16	8	4	13	9	11	15	6	2
277	8	6	7	3	10	14	16	12	5	1	9	13	4	8	2	6	15	11
277	8	7	11	8	1	14	15	4	5	10	6	13	12	3	2	9	16	7
277	8	8	14	1	8	11	10	5	4	15	3	12	13	6	7	16	9	2
278	8	2	2	6	15	11	16	13	4	1	9	12	5	8	7	3	10	14
278	8	2	11	15	6	2	1	4	13	16	8	5	12	9	14	10	3	7
278	8	3	7	9	16	2	3	12	13	6	10	5	4	15	14	8	1	11
278	8	4	2	16	9	7	6	13	12	3	15	4	5	10	11	1	8	14
278	8	5	14	10	3	7	8	5	12	9	1	4	13	16	11	15	6	2
278	8	6	7	3	10	14	9	12	5	8	16	13	4	1	2	6	15	11
278	8	7	11	1	8	14	15	4	5	10	6	13	12	3	2	16	9	7
278	8	8	14	8	1	11	10	5	4	15	3	12	13	6	7	9	16	2
327	8	2	2	8	15	9	11	12	5	6	14	13	4	3	7	1	10	16
327	8	2	9	15	8	2	6	5	12	11	3	4	13	14	16	10	1	7
327	8	3	7	14	11	2	1	13	12	8	10	4	5	15	16	3	6	9
327	8	4	2	11	14	7	8	12	13	1	15	5	4	10	9	6	3	16
327	8	5	16	10	1	7	3	4	13	14	6	5	12	11	9	15	8	2
327	8	6	7	1	10	16	14	13	4	3	11	12	5	6	2	8	15	9
327	8	7	9	6	3	16	15	5	4	10	8	12	13	1	2	11	14	7
327	8	8	16	3	6	9	10	4	5	15	1	13	12	8	7	14	11	2
332	8	2	2	8	15	9	14	12	5	3	11	13	4	6	7	1	10	16
332	8	2	9	15	8	2	3	5	12	14	6	4	13	11	16	10	1	7
332	8	3	7	11	14	2	1	13	12	8	10	4	5	15	16	6	3	9
332	8	4	2	14	11	7	8	12	13	1	15	5	4	10	9	3	6	16
332	8	5	16	10	1	7	6	4	13	11	3	5	12	14	9	15	8	2
332	8	6	7	1	10	16	11	13	4	6	14	12	5	3	2	8	15	9
332	8	7	9	3	6	16	15	5	4	10	8	12	13	1	2	14	11	7
332	8	8	16	6	3	9	10	4	5	15	1	13	12	8	7	11	14	2
353	8	2	2	10	15	7	13	11	6	4	3	5	12	14	16	8	1	9
353	8	2	7	15	10	2	4	6	11	13	14	12	5	3	9	1	8	16
353	8	3	16	3	13	2	8	5	11	10	1	12	6	15	9	14	4	7
353	8	4	2	13	3	16	10	11	5	8	15	6	12	1	7	4	14	9
353	8	5	9	1	8	16	14	12	5	3	4	6	11	13	7	15	10	2
353	8	6	16	8	1	9	3	5	12	14	13	11	6	4	2	10	15	7
353	8	7	7	4	14	9	15	6	12	1	10	11	5	8	2	13	3	16
353	8	8	9	14	4	7	1	12	6	15	8	5	11	10	16	3	13	2
354	8	2	2	10	15	7	16	11	6	1	3	8	9	14	13	5	4	12
354	8	2	7	15	10	2	1	6	11	16	14	9	8	3	12	4	5	13
354	8	3	13	3	16	2	5	8	11	10	4	9	6	15	12	14	1	7
354	8	4	2	16	3	13	10	11	8	5	15	6	9	4	7	1	14	12
354	8	5	12	4	5	13	14	9	8	3	1	6	11	16	7	15	10	2
354	8	6	13	5	4	12	3	8	9	14	16	11	6	1	2	10	15	7
354	8	7	7	1	14	12	15	6	9	4	10	11	8	5	2	16	3	13
354	8	8	12	14	1	7	4	9	6	15	5	8	11	10	13	3	16	2
357	8	1	2	11	5	16	14	9	7	4	15	8	10	1	3	6	12	13
357	8	2	16	5	11	2	4	7	9	14	1	10	8	15	13	12	6	3
357	8	3	3	15	14	2	6	8	9	11	12	10	7	5	13	1	4	16
357	8	4	2	14	15	3	11	9	8	6	5	7	10	12	16	4	1	13
357	8	5	13	12	6	3	1	10	8	15	4	7	9	14	16	5	11	2
357	8	6	3	6	12	13	15	8	10	1	14	9	7	4	2	11	5	16
357	8	7	16	4	1	13	5	7	10	12	11	9	8	6	2	14	15	3
357	8	8	13	1	4	16	12	10	7	5	6	8	9	11	3	15	14	2
409	8	2	3	1	14	16	8	15	2	9	13	6	11	4	10	12	7	5
409	8	2	16	14	1	3	9	2	15	8	4	11	6	13	5	7	12	10
409	8	3	10	13	8	3	12	6	15	1	7	11	2	14	5	4	9	16
409	8	4	3	8	13	10	1	15	6	12	14	2	11	7	16	9	4	5
409	8	5	5	7	12	10	4	11	6	13	9	2	15	8	16	14	1	3
409	8	6	10	12	7	5	13	6	11	4	8	15	2	9	3	1	14	16
409	8	7	16	9	4	5	14	2	11	7	1	15	6	12	3	8	13	10
409	8	8	5	4	9	16	7	11	2	14	12	6	15	1	10	13	8	3
410	8	2	3	1	14	16	12	15	2	5	13	10	7	4	6	8	11	9
410	8	2	16	14	1	3	5	2	15	12	4	7	10	13	9	11	8	6
410	8	3	6	13	12	3	8	10	15	1	11	7	2	14	9	4	5	16
410	8	4	3	12	13	6	1	15	10	8	14	2	7	11	16	5	4	9
410	8	5	9	11	8	6	4	7	10	13	5	2	15	12	16	14	1	3
410	8	6	6	8	11	9	13	10	7	4	12	15	2	5	3	1	14	16
410	8	7	16	5	4	9	14	2	7	11	1	15	10	8	3	12	13	6
410	8	8	9	4	5	16	11	7	2	14	8	10	15	1	6	13	12	3
411	8	2	3	1	14	16	13	15	2	4	8	6	11	9	10	12	7	5
411	8	2	16	14	1	3	4	2	15	13	9	11	6	8	5	7	12	10
411	8	3	10	8	13	3	12	6	15	1	7	11	2	14	5	9	4	16
411	8	4	3	13	8	10	1	15	6	12	14	2	11	7	16	4	9	5
411	8	5	5	7	12	10	9	11	6	8	4	2	15	13	16	14	1	3
411	8	6	10	12	7	5	8	6	11	9	13	15	2	4	3	1	14	16
411	8	7	16	4	9	5	14	2	11	7	1	15	6	12	3	13	8	10
411	8	8	5	9	4	16	7	11	2	14	12	6	15	1	10	8	13	3
412	8	2	3	1	14	16	13	15	2	4	12	10	7	5	6	8	11	9
412	8	2	16	14	1	3	4	2	15	13	5	7	10	12	9	11	8	6
412	8	3	6	12	13	3	8	10	15	1	11	7	2	14	9	5	4	16
412	8	4	3	13	12	6	1	15	10	8	14	2	7	11	16	4	5	9
412	8	5	9	11	8	6	5	7	10	12	4	2	15	13	16	14	1	3
412	8	6	6	8	11	9	12	10	7	5	13	15	2	4	3	1	14	16
412	8	7	16	4	5	9	14	2	7	11	1	15	10	8	3	13	12	6
412	8	8	9	5	4	16	11	7	2	14	8	10	15	1	6	12	13	3
417	8	1	3	2	13	16	11	10	5	8	14	7	12	1	6	15	4	9
417	8	2	16	13	2	3	8	5	10	11	1	12	7	14	9	4	15	6
417	8	3	6	14	11	3	15	7	10	2	4	12	5	13	9	1	8	16
417	8	4	3	11	14	6	2	10	7	15	13	5	12	4	16	8	1	9
417	8	5	9	4	15	6	1	12	7	14	8	5	10	11	16	13	2	3
417	8	6	6	15	4	9	14	7	12	1	11	10	5	8	3	2	13	16
417	8	7	16	8	1	9	13	5	12	4	2	10	7	15	3	11	14	6
417	8	8	9	1	8	16	4	12	5	13	15	7	10	2	6	14	11	3
437	8	1	3	2	16	13	7	12	6	9	14	5	11	4	10	15	1	8
437	8	2	13	16	2	3	9	6	12	7	4	11	5	14	8	1	15	10
437	8	3	10	14	7	3	15	5	12	2	1	11	6	16	8	4	9	13
437	8	4	3	7	14	10	2	12	5	15	16	6	11	1	13	9	4	8
437	8	5	8	1	15	10	4	11	5	14	9	6	12	7	13	16	2	3
437	8	6	10	15	1	8	14	5	11	4	7	12	6	9	3	2	16	13
437	8	7	13	9	4	8	16	6	11	1	2	12	5	15	3	7	14	10
437	8	8	8	4	9	13	1	11	6	16	15	5	12	2	10	14	7	3
440	8	1	3	2	16	13	11	10	8	5	14	7	9	4	6	15	1	12
440	8	2	13	16	2	3	5	8	10	11	4	9	7	14	12	1	15	6
440	8	3	6	14	11	3	15	7	10	2	1	9	8	16	12	4	5	13
440	8	4	3	11	14	6	2	10	7	15	16	8	9	1	13	5	4	12
440	8	5	12	1	15	6	4	9	7	14	5	8	10	11	13	16	2	3
440	8	6	6	15	1	12	14	7	9	4	11	10	8	5	3	2	16	13
440	8	7	13	5	4	12	16	8	9	1	2	10	7	15	3	11	14	6
440	8	8	12	4	5	13	1	9	8	16	15	7	10	2	6	14	11	3
495	8	2	3	7	14	10	9	12	5	8	16	13	4	1	6	2	11	15
495	8	2	10	14	7	3	8	5	12	9	1	4	13	16	15	11	2	6
495	8	3	6	16	9	3	2	13	12	7	11	4	5	14	15	1	8	10
495	8	4	3	9	16	6	7	12	13	2	14	5	4	11	10	8	1	15
495	8	5	15	11	2	6	1	4	13	16	8	5	12	9	10	14	7	3
495	8	6	6	2	11	15	16	13	4	1	9	12	5	8	3	7	14	10
495	8	7	10	8	1	15	14	5	4	11	7	12	13	2	3	9	16	6
495	8	8	15	1	8	10	11	4	5	14	2	13	12	7	6	16	9	3
496	8	2	3	7	14	10	16	12	5	1	2	6	11	15	13	9	4	8
496	8	2	10	14	7	3	1	5	12	16	15	11	6	2	8	4	9	13
496	8	3	13	2	16	3	9	6	12	7	4	11	5	14	8	15	1	10
496	8	4	3	16	2	13	7	12	6	9	14	5	11	4	10	1	15	8
496	8	5	8	4	9	13	15	11	6	2	1	5	12	16	10	14	7	3
496	8	6	13	9	4	8	2	6	11	15	16	12	5	1	3	7	14	10
496	8	7	10	1	15	8	14	5	11	4	7	12	6	9	3	16	2	13
496	8	8	8	15	1	10	4	11	5	14	9	6	12	7	13	2	16	3
497	8	2	3	7	14	10	16	12	5	1	9	13	4	8	6	2	11	15
497	8	2	10	14	7	3	1	5	12	16	8	4	13	9	15	11	2	6
497	8	3	6	9	16	3	2	13	12	7	11	4	5	14	15	8	1	10
497	8	4	3	16	9	6	7	12	13	2	14	5	4	11	10	1	8	15
497	8	5	15	11	2	6	8	4	13	9	1	5	12	16	10	14	7	3
497	8	6	6	2	11	15	9	13	4	8	16	12	5	1	3	7	14	10
497	8	7	10	1	8	15	14	5	4	11	7	12	13	2	3	16	9	6
497	8	8	15	8	1	10	11	4	5	14	2	13	12	7	6	9	16	3
541	8	2	3	11	14	6	13	10	7	4	2	5	12	15	16	8	1	9
541	8	2	6	14	11	3	4	7	10	13	15	12	5	2	9	1	8	16
541	8	3	16	2	13	3	8	5	10	11	1	12	7	14	9	15	4	6
541	8	4	3	13	2	16	11	10	5	8	14	7	12	1	6	4	15	9
541	8	5	9	1	8	16	15	12	5	2	4	7	10	13	6	14	11	3
541	8	6	16	8	1	9	2	5	12	15	13	10	7	4	3	11	14	6
541	8	7	6	4	15	9	14	7	12	1	11	10	5	8	3	13	2	16
541	8	8	9	15	4	6	1	12	7	14	8	5	10	11	16	2	13	3
542	8	2	3	11	14	6	16	10	7	1	2	8	9	15	13	5	4	12
542	8	2	6	14	11	3	1	7	10	16	15	9	8	2	12	4	5	13
542	8	3	13	2	16	3	5	8	10	11	4	9	7	14	12	15	1	6
542	8	4	3	16	2	13	11	10	8	5	14	7	9	4	6	1	15	12
542	8	5	12	4	5	13	15	9	8	2	1	7	10	16	6	14	11	3
542	8	6	13	5	4	12	2	8	9	15	16	10	7	1	3	11	14	6
542	8	7	6	1	15	12	14	7	9	4	11	10	8	5	3	16	2	13
542	8	8	12	15	1	6	4	9	7	14	5	8	10	11	13	2	16	3
579	8	1	4	1	14	15	12	9	6	7	13	8	11	2	5	16	3	10
579	8	2	15	14	1	4	7	6	9	12	2	11	8	13	10	3	16	5
579	8	3	5	13	12	4	16	8	9	1	3	11	6	14	10	2	7	15
579	8	4	4	12	13	5	1	9	8	16	14	6	11	3	15	7	2	10
579	8	5	10	3	16	5	2	11	8	13	7	6	9	12	15	14	1	4
579	8	6	5	16	3	10	13	8	11	2	12	9	6	7	4	1	14	15
579	8	7	15	7	2	10	14	6	11	3	1	9	8	16	4	12	13	5
579	8	8	10	2	7	15	3	11	6	14	16	8	9	1	5	13	12	4
585	8	1	4	1	15	14	8	11	5	10	13	6	12	3	9	16	2	7
585	8	2	14	15	1	4	10	5	11	8	3	12	6	13	7	2	16	9
585	8	3	9	13	8	4	16	6	11	1	2	12	5	15	7	3	10	14
585	8	4	4	8	13	9	1	11	6	16	15	5	12	2	14	10	3	7
585	8	5	7	2	16	9	3	12	6	13	10	5	11	8	14	15	1	4
585	8	6	9	16	2	7	13	6	12	3	8	11	5	10	4	1	15	14
585	8	7	14	10	3	7	15	5	12	2	1	11	6	16	4	8	13	9
585	8	8	7	3	10	14	2	12	5	15	16	6	11	1	9	13	8	4
586	8	1	4	1	15	14	12	9	7	6	13	8	10	3	5	16	2	11
586	8	2	14	15	1	4	6	7	9	12	3	10	8	13	11	2	16	5
586	8	3	5	13	12	4	16	8	9	1	2	10	7	15	11	3	6	14
586	8	4	4	12	13	5	1	9	8	16	15	7	10	2	14	6	3	11
586	8	5	11	2	16	5	3	10	8	13	6	7	9	12	14	15	1	4
586	8	6	5	16	2	11	13	8	10	3	12	9	7	6	4	1	15	14
586	8	7	14	6	3	11	15	7	10	2	1	9	8	16	4	12	13	5
586	8	8	11	3	6	14	2	10	7	15	16	8	9	1	5	13	12	4
605	8	2	4	2	13	15	5	14	3	12	16	7	10	1	9	11	8	6
605	8	2	15	13	2	4	12	3	14	5	1	10	7	16	6	8	11	9
605	8	3	9	16	5	4	11	7	14	2	8	10	3	13	6	1	12	15
605	8	4	4	5	16	9	2	14	7	11	13	3	10	8	15	12	1	6
605	8	5	6	8	11	9	1	10	7	16	12	3	14	5	15	13	2	4
605	8	6	9	11	8	6	16	7	10	1	5	14	3	12	4	2	13	15
605	8	7	15	12	1	6	13	3	10	8	2	14	7	11	4	5	16	9
605	8	8	6	1	12	15	8	10	3	13	11	7	14	2	9	16	5	4
606	8	2	4	2	13	15	9	14	3	8	16	11	6	1	5	7	12	10
606	8	2	15	13	2	4	8	3	14	9	1	6	11	16	10	12	7	5
606	8	3	5	16	9	4	7	11	14	2	12	6	3	13	10	1	8	15
606	8	4	4	9	16	5	2	14	11	7	13	3	6	12	15	8	1	10
606	8	5	10	12	7	5	1	6	11	16	8	3	14	9	15	13	2	4
606	8	6	5	7	12	10	16	11	6	1	9	14	3	8	4	2	13	15
606	8	7	15	8	1	10	13	3	6	12	2	14	11	7	4	9	16	5
606	8	8	10	1	8	15	12	6	3	13	7	11	14	2	5	16	9	4
607	8	2	4	2	13	15	16	14	3	1	5	7	10	12	9	11	8	6
607	8	2	15	13	2	4	1	3	14	16	12	10	7	5	6	8	11	9
607	8	3	9	5	16	4	11	7	14	2	8	10	3	13	6	12	1	15
607	8	4	4	16	5	9	2	14	7	11	13	3	10	8	15	1	12	6
607	8	5	6	8	11	9	12	10	7	5	1	3	14	16	15	13	2	4
607	8	6	9	11	8	6	5	7	10	12	16	14	3	1	4	2	13	15
607	8	7	15	1	12	6	13	3	10	8	2	14	7	11	4	16	5	9
607	8	8	6	12	1	15	8	10	3	13	11	7	14	2	9	5	16	4
608	8	2	4	2	13	15	16	14	3	1	9	11	6	8	5	7	12	10
608	8	2	15	13	2	4	1	3	14	16	8	6	11	9	10	12	7	5
608	8	3	5	9	16	4	7	11	14	2	12	6	3	13	10	8	1	15
608	8	4	4	16	9	5	2	14	11	7	13	3	6	12	15	1	8	10
608	8	5	10	12	7	5	8	6	11	9	1	3	14	16	15	13	2	4
608	8	6	5	7	12	10	9	11	6	8	16	14	3	1	4	2	13	15
608	8	7	15	1	8	10	13	3	6	12	2	14	11	7	4	16	9	5
608	8	8	10	8	1	15	12	6	3	13	7	11	14	2	5	9	16	4
686	8	2	4	8	13	9	10	11	6	7	15	14	3	2	5	1	12	16
686	8	2	9	13	8	4	7	6	11	10	2	3	14	15	16	12	1	5
686	8	3	5	15	10	4	1	14	11	8	12	3	6	13	16	2	7	9
686	8	4	4	10	15	5	8	11	14	1	13	6	3	12	9	7	2	16
686	8	5	16	12	1	5	2	3	14	15	7	6	11	10	9	13	8	4
686	8	6	5	1	12	16	15	14	3	2	10	11	6	7	4	8	13	9
686	8	7	9	7	2	16	13	6	3	12	8	11	14	1	4	10	15	5
686	8	8	16	2	7	9	12	3	6	13	1	14	11	8	5	15	10	4
687	8	2	4	8	13	9	15	11	6	2	1	5	12	16	14	10	3	7
687	8	2	9	13	8	4	2	6	11	15	16	12	5	1	7	3	10	14
687	8	3	14	1	15	4	10	5	11	8	3	12	6	13	7	16	2	9
687	8	4	4	15	1	14	8	11	5	10	13	6	12	3	9	2	16	7
687	8	5	7	3	10	14	16	12	5	1	2	6	11	15	9	13	8	4
687	8	6	14	10	3	7	1	5	12	16	15	11	6	2	4	8	13	9
687	8	7	9	2	16	7	13	6	12	3	8	11	5	10	4	15	1	14
687	8	8	7	16	2	9	3	12	6	13	10	5	11	8	14	1	15	4
688	8	2	4	8	13	9	15	11	6	2	10	14	3	7	5	1	12	16
688	8	2	9	13	8	4	2	6	11	15	7	3	14	10	16	12	1	5
688	8	3	5	10	15	4	1	14	11	8	12	3	6	13	16	7	2	9
688	8	4	4	15	10	5	8	11	14	1	13	6	3	12	9	2	7	16
688	8	5	16	12	1	5	7	3	14	10	2	6	11	15	9	13	8	4
688	8	6	5	1	12	16	10	14	3	7	15	11	6	2	4	8	13	9
688	8	7	9	2	7	16	13	6	3	12	8	11	14	1	4	15	10	5
688	8	8	16	7	2	9	12	3	6	13	1	14	11	8	5	10	15	4
726	8	2	4	12	13	5	14	9	8	3	1	6	11	16	15	7	2	10
726	8	2	5	13	12	4	3	8	9	14	16	11	6	1	10	2	7	15
726	8	3	15	1	14	4	7	6	9	12	2	11	8	13	10	16	3	5
726	8	4	4	14	1	15	12	9	6	7	13	8	11	2	5	3	16	10
726	8	5	10	2	7	15	16	11	6	1	3	8	9	14	5	13	12	4
726	8	6	15	7	2	10	1	6	11	16	14	9	8	3	4	12	13	5
726	8	7	5	3	16	10	13	8	11	2	12	9	6	7	4	14	1	15
726	8	8	10	16	3	5	2	11	8	13	7	6	9	12	15	1	14	4
727	8	2	4	12	13	5	15	9	8	2	1	7	10	16	14	6	3	11
727	8	2	5	13	12	4	2	8	9	15	16	10	7	1	11	3	6	14
727	8	3	14	1	15	4	6	7	9	12	3	10	8	13	11	16	2	5
727	8	4	4	15	1	14	12	9	7	6	13	8	10	3	5	2	16	11
727	8	5	11	3	6	14	16	10	7	1	2	8	9	15	5	13	12	4
727	8	6	14	6	3	11	1	7	10	16	15	9	8	2	4	12	13	5
727	8	7	5	2	16	11	13	8	10	3	12	9	7	6	4	15	1	14
727	8	8	11	16	2	5	3	10	8	13	6	7	9	12	14	1	15	4
23	9	1	1	4	14	15	16	11	5	2	9	6	12	7	8	13	3	10
23	9	2	15	14	4	1	2	5	11	16	7	12	6	9	10	3	13	8
23	9	3	8	9	16	1	13	6	11	4	3	12	5	14	10	7	2	15
23	9	4	1	16	9	8	4	11	6	13	14	5	12	3	15	2	7	10
23	9	5	10	3	13	8	7	12	6	9	2	5	11	16	15	14	4	1
23	9	6	8	13	3	10	9	6	12	7	16	11	5	2	1	4	14	15
23	9	7	15	2	7	10	14	5	12	3	4	11	6	13	1	16	9	8
23	9	8	10	7	2	15	3	12	5	14	13	6	11	4	8	9	16	1
29	9	1	1	4	15	14	16	10	5	3	9	7	12	6	8	13	2	11
29	9	2	14	15	4	1	3	5	10	16	6	12	7	9	11	2	13	8
29	9	3	8	9	16	1	13	7	10	4	2	12	5	15	11	6	3	14
29	9	4	1	16	9	8	4	10	7	13	15	5	12	2	14	3	6	11
29	9	5	11	2	13	8	6	12	7	9	3	5	10	16	14	15	4	1
29	9	6	8	13	2	11	9	7	12	6	16	10	5	3	1	4	15	14
29	9	7	14	3	6	11	15	5	12	2	4	10	7	13	1	16	9	8
29	9	8	11	6	3	14	2	12	5	15	13	7	10	4	8	9	16	1
59	9	1	1	6	12	15	16	9	7	2	13	8	10	3	4	11	5	14
59	9	2	15	12	6	1	2	7	9	16	3	10	8	13	14	5	11	4
59	9	3	4	13	16	1	11	8	9	6	5	10	7	12	14	3	2	15
59	9	4	1	16	13	4	6	9	8	11	12	7	10	5	15	2	3	14
59	9	5	14	5	11	4	3	10	8	13	2	7	9	16	15	12	6	1
59	9	6	4	11	5	14	13	8	10	3	16	9	7	2	1	6	12	15
59	9	7	15	2	3	14	12	7	10	5	6	9	8	11	1	16	13	4
59	9	8	14	3	2	15	5	10	7	12	11	8	9	6	4	13	16	1
105	9	1	1	8	10	15	16	13	3	2	5	4	14	11	12	9	7	6
105	9	2	15	10	8	1	2	3	13	16	11	14	4	5	6	7	9	12
105	9	3	12	5	16	1	9	4	13	8	7	14	3	10	6	11	2	15
105	9	4	1	16	5	12	8	13	4	9	10	3	14	7	15	2	11	6
105	9	5	6	7	9	12	11	14	4	5	2	3	13	16	15	10	8	1
105	9	6	12	9	7	6	5	4	14	11	16	13	3	2	1	8	10	15
105	9	7	15	2	11	6	10	3	14	7	8	13	4	9	1	16	5	12
105	9	8	6	11	2	15	7	14	3	10	9	4	13	8	12	5	16	1
118	9	1	1	8	13	12	16	11	2	5	3	6	15	10	14	9	4	7
118	9	2	12	13	8	1	5	2	11	16	10	15	6	3	7	4	9	14
118	9	3	14	3	16	1	9	6	11	8	4	15	2	13	7	10	5	12
118	9	4	1	16	3	14	8	11	6	9	13	2	15	4	12	5	10	7
118	9	5	7	4	9	14	10	15	6	3	5	2	11	16	12	13	8	1
118	9	6	14	9	4	7	3	6	15	10	16	11	2	5	1	8	13	12
118	9	7	12	5	10	7	13	2	15	4	8	11	6	9	1	16	3	14
118	9	8	7	10	5	12	4	15	2	13	9	6	11	8	14	3	16	1
142	9	1	1	10	8	15	16	13	3	2	5	4	14	11	12	7	9	6
142	9	2	15	8	10	1	2	3	13	16	11	14	4	5	6	9	7	12
142	9	3	12	5	16	1	7	4	13	10	9	14	3	8	6	11	2	15
142	9	4	1	16	5	12	10	13	4	7	8	3	14	9	15	2	11	6
142	9	5	6	9	7	12	11	14	4	5	2	3	13	16	15	8	10	1
142	9	6	12	7	9	6	5	4	14	11	16	13	3	2	1	10	8	15
142	9	7	15	2	11	6	8	3	14	9	10	13	4	7	1	16	5	12
142	9	8	6	11	2	15	9	14	3	8	7	4	13	10	12	5	16	1
145	9	1	1	10	15	8	16	6	3	9	5	11	14	4	12	7	2	13
145	9	2	8	15	10	1	9	3	6	16	4	14	11	5	13	2	7	12
145	9	3	12	5	16	1	7	11	6	10	2	14	3	15	13	4	9	8
145	9	4	1	16	5	12	10	6	11	7	15	3	14	2	8	9	4	13
145	9	5	13	2	7	12	4	14	11	5	9	3	6	16	8	15	10	1
145	9	6	12	7	2	13	5	11	14	4	16	6	3	9	1	10	15	8
145	9	7	8	9	4	13	15	3	14	2	10	6	11	7	1	16	5	12
145	9	8	13	4	9	8	2	14	3	15	7	11	6	10	12	5	16	1
161	9	1	1	11	14	8	16	5	4	9	7	12	13	2	10	6	3	15
161	9	2	8	14	11	1	9	4	5	16	2	13	12	7	15	3	6	10
161	9	3	10	7	16	1	6	12	5	11	3	13	4	14	15	2	9	8
161	9	4	1	16	7	10	11	5	12	6	14	4	13	3	8	9	2	15
161	9	5	15	3	6	10	2	13	12	7	9	4	5	16	8	14	11	1
161	9	6	10	6	3	15	7	12	13	2	16	5	4	9	1	11	14	8
161	9	7	8	9	2	15	14	4	13	3	11	5	12	6	1	16	7	10
161	9	8	15	2	9	8	3	13	4	14	6	12	5	11	10	7	16	1
172	9	1	1	12	6	15	16	9	7	2	13	8	10	3	4	5	11	14
172	9	2	15	6	12	1	2	7	9	16	3	10	8	13	14	11	5	4
172	9	3	4	13	16	1	5	8	9	12	11	10	7	6	14	3	2	15
172	9	4	1	16	13	4	12	9	8	5	6	7	10	11	15	2	3	14
172	9	5	14	11	5	4	3	10	8	13	2	7	9	16	15	6	12	1
172	9	6	4	5	11	14	13	8	10	3	16	9	7	2	1	12	6	15
172	9	7	15	2	3	14	6	7	10	11	12	9	8	5	1	16	13	4
172	9	8	14	3	2	15	11	10	7	6	5	8	9	12	4	13	16	1
180	9	1	1	12	13	8	16	7	2	9	3	10	15	6	14	5	4	11
180	9	2	8	13	12	1	9	2	7	16	6	15	10	3	11	4	5	14
180	9	3	14	3	16	1	5	10	7	12	4	15	2	13	11	6	9	8
180	9	4	1	16	3	14	12	7	10	5	13	2	15	4	8	9	6	11
180	9	5	11	4	5	14	6	15	10	3	9	2	7	16	8	13	12	1
180	9	6	14	5	4	11	3	10	15	6	16	7	2	9	1	12	13	8
180	9	7	8	9	6	11	13	2	15	4	12	7	10	5	1	16	3	14
180	9	8	11	6	9	8	4	15	2	13	5	10	7	12	14	3	16	1
193	9	1	1	13	8	12	16	11	2	5	3	6	15	10	14	4	9	7
193	9	2	12	8	13	1	5	2	11	16	10	15	6	3	7	9	4	14
193	9	3	14	3	16	1	4	6	11	13	9	15	2	8	7	10	5	12
193	9	4	1	16	3	14	13	11	6	4	8	2	15	9	12	5	10	7
193	9	5	7	9	4	14	10	15	6	3	5	2	11	16	12	8	13	1
193	9	6	14	4	9	7	3	6	15	10	16	11	2	5	1	13	8	12
193	9	7	12	5	10	7	8	2	15	9	13	11	6	4	1	16	3	14
193	9	8	7	10	5	12	9	15	2	8	4	6	11	13	14	3	16	1
197	9	1	1	13	12	8	16	7	2	9	3	10	15	6	14	4	5	11
197	9	2	8	12	13	1	9	2	7	16	6	15	10	3	11	5	4	14
197	9	3	14	3	16	1	4	10	7	13	5	15	2	12	11	6	9	8
197	9	4	1	16	3	14	13	7	10	4	12	2	15	5	8	9	6	11
197	9	5	11	5	4	14	6	15	10	3	9	2	7	16	8	12	13	1
197	9	6	14	4	5	11	3	10	15	6	16	7	2	9	1	13	12	8
197	9	7	8	9	6	11	12	2	15	5	13	7	10	4	1	16	3	14
197	9	8	11	6	9	8	5	15	2	12	4	10	7	13	14	3	16	1
200	9	1	1	14	4	15	16	11	5	2	9	6	12	7	8	3	13	10
200	9	2	15	4	14	1	2	5	11	16	7	12	6	9	10	13	3	8
200	9	3	8	9	16	1	3	6	11	14	13	12	5	4	10	7	2	15
200	9	4	1	16	9	8	14	11	6	3	4	5	12	13	15	2	7	10
200	9	5	10	13	3	8	7	12	6	9	2	5	11	16	15	4	14	1
200	9	6	8	3	13	10	9	6	12	7	16	11	5	2	1	14	4	15
200	9	7	15	2	7	10	4	5	12	13	14	11	6	3	1	16	9	8
200	9	8	10	7	2	15	13	12	5	4	3	6	11	14	8	9	16	1
205	9	1	1	14	11	8	16	5	4	9	7	12	13	2	10	3	6	15
205	9	2	8	11	14	1	9	4	5	16	2	13	12	7	15	6	3	10
205	9	3	10	7	16	1	3	12	5	14	6	13	4	11	15	2	9	8
205	9	4	1	16	7	10	14	5	12	3	11	4	13	6	8	9	2	15
205	9	5	15	6	3	10	2	13	12	7	9	4	5	16	8	11	14	1
205	9	6	10	3	6	15	7	12	13	2	16	5	4	9	1	14	11	8
205	9	7	8	9	2	15	11	4	13	6	14	5	12	3	1	16	7	10
205	9	8	15	2	9	8	6	13	4	11	3	12	5	14	10	7	16	1
207	9	1	1	15	4	14	16	10	5	3	9	7	12	6	8	2	13	11
207	9	2	14	4	15	1	3	5	10	16	6	12	7	9	11	13	2	8
207	9	3	8	9	16	1	2	7	10	15	13	12	5	4	11	6	3	14
207	9	4	1	16	9	8	15	10	7	2	4	5	12	13	14	3	6	11
207	9	5	11	13	2	8	6	12	7	9	3	5	10	16	14	4	15	1
207	9	6	8	2	13	11	9	7	12	6	16	10	5	3	1	15	4	14
207	9	7	14	3	6	11	4	5	12	13	15	10	7	2	1	16	9	8
207	9	8	11	6	3	14	13	12	5	4	2	7	10	15	8	9	16	1
208	9	1	1	15	10	8	16	6	3	9	5	11	14	4	12	2	7	13
208	9	2	8	10	15	1	9	3	6	16	4	14	11	5	13	7	2	12
208	9	3	12	5	16	1	2	11	6	15	7	14	3	10	13	4	9	8
208	9	4	1	16	5	12	15	6	11	2	10	3	14	7	8	9	4	13
208	9	5	13	7	2	12	4	14	11	5	9	3	6	16	8	10	15	1
208	9	6	12	2	7	13	5	11	14	4	16	6	3	9	1	15	10	8
208	9	7	8	9	4	13	10	3	14	7	15	6	11	2	1	16	5	12
208	9	8	13	4	9	8	7	14	3	10	2	11	6	15	12	5	16	1
215	9	1	2	3	13	16	15	12	6	1	10	5	11	8	7	14	4	9
215	9	2	16	13	3	2	1	6	12	15	8	11	5	10	9	4	14	7
215	9	3	7	10	15	2	14	5	12	3	4	11	6	13	9	8	1	16
215	9	4	2	15	10	7	3	12	5	14	13	6	11	4	16	1	8	9
215	9	5	9	4	14	7	8	11	5	10	1	6	12	15	16	13	3	2
215	9	6	7	14	4	9	10	5	11	8	15	12	6	1	2	3	13	16
215	9	7	16	1	8	9	13	6	11	4	3	12	5	14	2	15	10	7
215	9	8	9	8	1	16	4	11	6	13	14	5	12	3	7	10	15	2
235	9	1	2	3	16	13	15	9	6	4	10	8	11	5	7	14	1	12
235	9	2	13	16	3	2	4	6	9	15	5	11	8	10	12	1	14	7
235	9	3	7	10	15	2	14	8	9	3	1	11	6	16	12	5	4	13
235	9	4	2	15	10	7	3	9	8	14	16	6	11	1	13	4	5	12
235	9	5	12	1	14	7	5	11	8	10	4	6	9	15	13	16	3	2
235	9	6	7	14	1	12	10	8	11	5	15	9	6	4	2	3	16	13
235	9	7	13	4	5	12	16	6	11	1	3	9	8	14	2	15	10	7
235	9	8	12	5	4	13	1	11	6	16	14	8	9	3	7	10	15	2
249	9	1	2	5	11	16	15	10	8	1	14	7	9	4	3	12	6	13
249	9	2	16	11	5	2	1	8	10	15	4	9	7	14	13	6	12	3
249	9	3	3	14	15	2	12	7	10	5	6	9	8	11	13	4	1	16
249	9	4	2	15	14	3	5	10	7	12	11	8	9	6	16	1	4	13
249	9	5	13	6	12	3	4	9	7	14	1	8	10	15	16	11	5	2
249	9	6	3	12	6	13	14	7	9	4	15	10	8	1	2	5	11	16
249	9	7	16	1	4	13	11	8	9	6	5	10	7	12	2	15	14	3
249	9	8	13	4	1	16	6	9	8	11	12	7	10	5	3	14	15	2
272	9	1	2	5	16	11	15	10	3	6	4	7	14	9	13	12	1	8
272	9	2	11	16	5	2	6	3	10	15	9	14	7	4	8	1	12	13
272	9	3	13	4	15	2	12	7	10	5	1	14	3	16	8	9	6	11
272	9	4	2	15	4	13	5	10	7	12	16	3	14	1	11	6	9	8
272	9	5	8	1	12	13	9	14	7	4	6	3	10	15	11	16	5	2
272	9	6	13	12	1	8	4	7	14	9	15	10	3	6	2	5	16	11
272	9	7	11	6	9	8	16	3	14	1	5	10	7	12	2	15	4	13
272	9	8	8	9	6	11	1	14	3	16	12	7	10	5	13	4	15	2
283	9	1	2	7	9	16	15	14	4	1	6	3	13	12	11	10	8	5
283	9	2	16	9	7	2	1	4	14	15	12	13	3	6	5	8	10	11
283	9	3	11	6	15	2	10	3	14	7	8	13	4	9	5	12	1	16
283	9	4	2	15	6	11	7	14	3	10	9	4	13	8	16	1	12	5
283	9	5	5	8	10	11	12	13	3	6	1	4	14	15	16	9	7	2
283	9	6	11	10	8	5	6	3	13	12	15	14	4	1	2	7	9	16
283	9	7	16	1	12	5	9	4	13	8	7	14	3	10	2	15	6	11
283	9	8	5	12	1	16	8	13	4	9	10	3	14	7	11	6	15	2
335	9	1	2	9	7	16	15	14	4	1	6	3	13	12	11	8	10	5
335	9	2	16	7	9	2	1	4	14	15	12	13	3	6	5	10	8	11
335	9	3	11	6	15	2	8	3	14	9	10	13	4	7	5	12	1	16
335	9	4	2	15	6	11	9	14	3	8	7	4	13	10	16	1	12	5
335	9	5	5	10	8	11	12	13	3	6	1	4	14	15	16	7	9	2
335	9	6	11	8	10	5	6	3	13	12	15	14	4	1	2	9	7	16
335	9	7	16	1	12	5	7	4	13	10	9	14	3	8	2	15	6	11
335	9	8	5	12	1	16	10	13	4	7	8	3	14	9	11	6	15	2
348	9	1	2	9	16	7	15	5	4	10	6	12	13	3	11	8	1	14
348	9	2	7	16	9	2	10	4	5	15	3	13	12	6	14	1	8	11
348	9	3	11	6	15	2	8	12	5	9	1	13	4	16	14	3	10	7
348	9	4	2	15	6	11	9	5	12	8	16	4	13	1	7	10	3	14
348	9	5	14	1	8	11	3	13	12	6	10	4	5	15	7	16	9	2
348	9	6	11	8	1	14	6	12	13	3	15	5	4	10	2	9	16	7
348	9	7	7	10	3	14	16	4	13	1	9	5	12	8	2	15	6	11
348	9	8	14	3	10	7	1	13	4	16	8	12	5	9	11	6	15	2
349	9	1	2	9	16	7	15	6	3	10	4	11	14	5	13	8	1	12
349	9	2	7	16	9	2	10	3	6	15	5	14	11	4	12	1	8	13
349	9	3	13	4	15	2	8	11	6	9	1	14	3	16	12	5	10	7
349	9	4	2	15	4	13	9	6	11	8	16	3	14	1	7	10	5	12
349	9	5	12	1	8	13	5	14	11	4	10	3	6	15	7	16	9	2
349	9	6	13	8	1	12	4	11	14	5	15	6	3	10	2	9	16	7
349	9	7	7	10	5	12	16	3	14	1	9	6	11	8	2	15	4	13
349	9	8	12	5	10	7	1	14	3	16	8	11	6	9	13	4	15	2
358	9	1	2	11	5	16	15	10	8	1	14	7	9	4	3	6	12	13
358	9	2	16	5	11	2	1	8	10	15	4	9	7	14	13	12	6	3
358	9	3	3	14	15	2	6	7	10	11	12	9	8	5	13	4	1	16
358	9	4	2	15	14	3	11	10	7	6	5	8	9	12	16	1	4	13
358	9	5	13	12	6	3	4	9	7	14	1	8	10	15	16	5	11	2
358	9	6	3	6	12	13	14	7	9	4	15	10	8	1	2	11	5	16
358	9	7	16	1	4	13	5	8	9	12	11	10	7	6	2	15	14	3
358	9	8	13	4	1	16	12	9	8	5	6	7	10	11	3	14	15	2
373	9	1	2	11	14	7	15	4	5	10	8	13	12	1	9	6	3	16
373	9	2	7	14	11	2	10	5	4	15	1	12	13	8	16	3	6	9
373	9	3	9	8	15	2	6	13	4	11	3	12	5	14	16	1	10	7
373	9	4	2	15	8	9	11	4	13	6	14	5	12	3	7	10	1	16
373	9	5	16	3	6	9	1	12	13	8	10	5	4	15	7	14	11	2
373	9	6	9	6	3	16	8	13	12	1	15	4	5	10	2	11	14	7
373	9	7	7	10	1	16	14	5	12	3	11	4	13	6	2	15	8	9
373	9	8	16	1	10	7	3	12	5	14	6	13	4	11	9	8	15	2
390	9	1	2	13	3	16	15	12	6	1	10	5	11	8	7	4	14	9
390	9	2	16	3	13	2	1	6	12	15	8	11	5	10	9	14	4	7
390	9	3	7	10	15	2	4	5	12	13	14	11	6	3	9	8	1	16
390	9	4	2	15	10	7	13	12	5	4	3	6	11	14	16	1	8	9
390	9	5	9	14	4	7	8	11	5	10	1	6	12	15	16	3	13	2
390	9	6	7	4	14	9	10	5	11	8	15	12	6	1	2	13	3	16
390	9	7	16	1	8	9	3	6	11	14	13	12	5	4	2	15	10	7
390	9	8	9	8	1	16	14	11	6	3	4	5	12	13	7	10	15	2
403	9	1	2	14	11	7	15	4	5	10	8	13	12	1	9	3	6	16
403	9	2	7	11	14	2	10	5	4	15	1	12	13	8	16	6	3	9
403	9	3	9	8	15	2	3	13	4	14	6	12	5	11	16	1	10	7
403	9	4	2	15	8	9	14	4	13	3	11	5	12	6	7	10	1	16
403	9	5	16	6	3	9	1	12	13	8	10	5	4	15	7	11	14	2
403	9	6	9	3	6	16	8	13	12	1	15	4	5	10	2	14	11	7
403	9	7	7	10	1	16	11	5	12	6	14	4	13	3	2	15	8	9
403	9	8	16	1	10	7	6	12	5	11	3	13	4	14	9	8	15	2
405	9	2	2	15	4	13	16	6	11	1	9	3	14	8	7	10	5	12
405	9	2	13	4	15	2	1	11	6	16	8	14	3	9	12	5	10	7
405	9	3	7	9	16	2	10	3	6	15	5	14	11	4	12	8	1	13
405	9	4	2	16	9	7	15	6	3	10	4	11	14	5	13	1	8	12
405	9	5	12	5	10	7	8	14	3	9	1	11	6	16	13	4	15	2
405	9	6	7	10	5	12	9	3	14	8	16	6	11	1	2	15	4	13
405	9	7	13	1	8	12	4	11	14	5	15	6	3	10	2	16	9	7
405	9	8	12	8	1	13	5	14	11	4	10	3	6	15	7	9	16	2
406	9	2	2	15	4	13	16	10	7	1	5	3	14	12	11	6	9	8
406	9	2	13	4	15	2	1	7	10	16	12	14	3	5	8	9	6	11
406	9	3	11	5	16	2	6	3	10	15	9	14	7	4	8	12	1	13
406	9	4	2	16	5	11	15	10	3	6	4	7	14	9	13	1	12	8
406	9	5	8	9	6	11	12	14	3	5	1	7	10	16	13	4	15	2
406	9	6	11	6	9	8	5	3	14	12	16	10	7	1	2	15	4	13
406	9	7	13	1	12	8	4	7	14	9	15	10	3	6	2	16	5	11
406	9	8	8	12	1	13	9	14	7	4	6	3	10	15	11	5	16	2
407	9	2	2	15	6	11	16	5	12	1	9	4	13	8	7	10	3	14
407	9	2	11	6	15	2	1	12	5	16	8	13	4	9	14	3	10	7
407	9	3	7	9	16	2	10	4	5	15	3	13	12	6	14	8	1	11
407	9	4	2	16	9	7	15	5	4	10	6	12	13	3	11	1	8	14
407	9	5	14	3	10	7	8	13	4	9	1	12	5	16	11	6	15	2
407	9	6	7	10	3	14	9	4	13	8	16	5	12	1	2	15	6	11
407	9	7	11	1	8	14	6	12	13	3	15	5	4	10	2	16	9	7
407	9	8	14	8	1	11	3	13	12	6	10	4	5	15	7	9	16	2
408	9	2	2	15	10	7	16	9	8	1	3	6	11	14	13	4	5	12
408	9	2	7	10	15	2	1	8	9	16	14	11	6	3	12	5	4	13
408	9	3	13	3	16	2	4	6	9	15	5	11	8	10	12	14	1	7
408	9	4	2	16	3	13	15	9	6	4	10	8	11	5	7	1	14	12
408	9	5	12	5	4	13	14	11	6	3	1	8	9	16	7	10	15	2
408	9	6	13	4	5	12	3	6	11	14	16	9	8	1	2	15	10	7
408	9	7	7	1	14	12	10	8	11	5	15	9	6	4	2	16	3	13
408	9	8	12	14	1	7	5	11	8	10	4	6	9	15	13	3	16	2
418	9	1	3	2	13	16	14	12	7	1	11	5	10	8	6	15	4	9
418	9	2	16	13	2	3	1	7	12	14	8	10	5	11	9	4	15	6
418	9	3	6	11	14	3	15	5	12	2	4	10	7	13	9	8	1	16
418	9	4	3	14	11	6	2	12	5	15	13	7	10	4	16	1	8	9
418	9	5	9	4	15	6	8	10	5	11	1	7	12	14	16	13	2	3
418	9	6	6	15	4	9	11	5	10	8	14	12	7	1	3	2	13	16
418	9	7	16	1	8	9	13	7	10	4	2	12	5	15	3	14	11	6
418	9	8	9	8	1	16	4	10	7	13	15	5	12	2	6	11	14	3
441	9	1	3	2	16	13	14	9	7	4	11	8	10	5	6	15	1	12
441	9	2	13	16	2	3	4	7	9	14	5	10	8	11	12	1	15	6
441	9	3	6	11	14	3	15	8	9	2	1	10	7	16	12	5	4	13
441	9	4	3	14	11	6	2	9	8	15	16	7	10	1	13	4	5	12
441	9	5	12	1	15	6	5	10	8	11	4	7	9	14	13	16	2	3
441	9	6	6	15	1	12	11	8	10	5	14	9	7	4	3	2	16	13
441	9	7	13	4	5	12	16	7	10	1	2	9	8	15	3	14	11	6
441	9	8	12	5	4	13	1	10	7	16	15	8	9	2	6	11	14	3
442	9	1	3	2	16	13	14	11	5	4	7	6	12	9	10	15	1	8
442	9	2	13	16	2	3	4	5	11	14	9	12	6	7	8	1	15	10
442	9	3	10	7	14	3	15	6	11	2	1	12	5	16	8	9	4	13
442	9	4	3	14	7	10	2	11	6	15	16	5	12	1	13	4	9	8
442	9	5	8	1	15	10	9	12	6	7	4	5	11	14	13	16	2	3
442	9	6	10	15	1	8	7	6	12	9	14	11	5	4	3	2	16	13
442	9	7	13	4	9	8	16	5	12	1	2	11	6	15	3	14	7	10
442	9	8	8	9	4	13	1	12	5	16	15	6	11	2	10	7	14	3
509	9	1	3	8	13	10	14	11	2	7	1	6	15	12	16	9	4	5
509	9	2	10	13	8	3	7	2	11	14	12	15	6	1	5	4	9	16
509	9	3	16	1	14	3	9	6	11	8	4	15	2	13	5	12	7	10
509	9	4	3	14	1	16	8	11	6	9	13	2	15	4	10	7	12	5
509	9	5	5	4	9	16	12	15	6	1	7	2	11	14	10	13	8	3
509	9	6	16	9	4	5	1	6	15	12	14	11	2	7	3	8	13	10
509	9	7	10	7	12	5	13	2	15	4	8	11	6	9	3	14	1	16
509	9	8	5	12	7	10	4	15	2	13	9	6	11	8	16	1	14	3
526	9	1	3	9	16	6	14	4	5	11	7	13	12	2	10	8	1	15
526	9	2	6	16	9	3	11	5	4	14	2	12	13	7	15	1	8	10
526	9	3	10	7	14	3	8	13	4	9	1	12	5	16	15	2	11	6
526	9	4	3	14	7	10	9	4	13	8	16	5	12	1	6	11	2	15
526	9	5	15	1	8	10	2	12	13	7	11	5	4	14	6	16	9	3
526	9	6	10	8	1	15	7	13	12	2	14	4	5	11	3	9	16	6
526	9	7	6	11	2	15	16	5	12	1	9	4	13	8	3	14	7	10
526	9	8	15	2	11	6	1	12	5	16	8	13	4	9	10	7	14	3
551	9	1	3	12	13	6	14	7	2	11	1	10	15	8	16	5	4	9
551	9	2	6	13	12	3	11	2	7	14	8	15	10	1	9	4	5	16
551	9	3	16	1	14	3	5	10	7	12	4	15	2	13	9	8	11	6
551	9	4	3	14	1	16	12	7	10	5	13	2	15	4	6	11	8	9
551	9	5	9	4	5	16	8	15	10	1	11	2	7	14	6	13	12	3
551	9	6	16	5	4	9	1	10	15	8	14	7	2	11	3	12	13	6
551	9	7	6	11	8	9	13	2	15	4	12	7	10	5	3	14	1	16
551	9	8	9	8	11	6	4	15	2	13	5	10	7	12	16	1	14	3
555	9	1	3	13	2	16	14	12	7	1	11	5	10	8	6	4	15	9
555	9	2	16	2	13	3	1	7	12	14	8	10	5	11	9	15	4	6
555	9	3	6	11	14	3	4	5	12	13	15	10	7	2	9	8	1	16
555	9	4	3	14	11	6	13	12	5	4	2	7	10	15	16	1	8	9
555	9	5	9	15	4	6	8	10	5	11	1	7	12	14	16	2	13	3
555	9	6	6	4	15	9	11	5	10	8	14	12	7	1	3	13	2	16
555	9	7	16	1	8	9	2	7	10	15	13	12	5	4	3	14	11	6
555	9	8	9	8	1	16	15	10	7	2	4	5	12	13	6	11	14	3
559	9	1	3	13	8	10	14	11	2	7	1	6	15	12	16	4	9	5
559	9	2	10	8	13	3	7	2	11	14	12	15	6	1	5	9	4	16
559	9	3	16	1	14	3	4	6	11	13	9	15	2	8	5	12	7	10
559	9	4	3	14	1	16	13	11	6	4	8	2	15	9	10	7	12	5
559	9	5	5	9	4	16	12	15	6	1	7	2	11	14	10	8	13	3
559	9	6	16	4	9	5	1	6	15	12	14	11	2	7	3	13	8	10
559	9	7	10	7	12	5	8	2	15	9	13	11	6	4	3	14	1	16
559	9	8	5	12	7	10	9	15	2	8	4	6	11	13	16	1	14	3
563	9	1	3	13	12	6	14	7	2	11	1	10	15	8	16	4	5	9
563	9	2	6	12	13	3	11	2	7	14	8	15	10	1	9	5	4	16
563	9	3	16	1	14	3	4	10	7	13	5	15	2	12	9	8	11	6
563	9	4	3	14	1	16	13	7	10	4	12	2	15	5	6	11	8	9
563	9	5	9	5	4	16	8	15	10	1	11	2	7	14	6	12	13	3
563	9	6	16	4	5	9	1	10	15	8	14	7	2	11	3	13	12	6
563	9	7	6	11	8	9	12	2	15	5	13	7	10	4	3	14	1	16
563	9	8	9	8	11	6	5	15	2	12	4	10	7	13	16	1	14	3
567	9	2	3	14	7	10	16	4	13	1	9	5	12	8	6	11	2	15
567	9	2	10	7	14	3	1	13	4	16	8	12	5	9	15	2	11	6
567	9	3	6	9	16	3	11	5	4	14	2	12	13	7	15	8	1	10
567	9	4	3	16	9	6	14	4	5	11	7	13	12	2	10	1	8	15
567	9	5	15	2	11	6	8	12	5	9	1	13	4	16	10	7	14	3
567	9	6	6	11	2	15	9	5	12	8	16	4	13	1	3	14	7	10
567	9	7	10	1	8	15	7	13	12	2	14	4	5	11	3	16	9	6
567	9	8	15	8	1	10	2	12	13	7	11	5	4	14	6	9	16	3
568	9	2	3	14	7	10	16	11	6	1	2	5	12	15	13	4	9	8
568	9	2	10	7	14	3	1	6	11	16	15	12	5	2	8	9	4	13
568	9	3	13	2	16	3	4	5	11	14	9	12	6	7	8	15	1	10
568	9	4	3	16	2	13	14	11	5	4	7	6	12	9	10	1	15	8
568	9	5	8	9	4	13	15	12	5	2	1	6	11	16	10	7	14	3
568	9	6	13	4	9	8	2	5	12	15	16	11	6	1	3	14	7	10
568	9	7	10	1	15	8	7	6	12	9	14	11	5	4	3	16	2	13
568	9	8	8	15	1	10	9	12	6	7	4	5	11	14	13	2	16	3
571	9	2	3	14	11	6	16	9	8	1	2	7	10	15	13	4	5	12
571	9	2	6	11	14	3	1	8	9	16	15	10	7	2	12	5	4	13
571	9	3	13	2	16	3	4	7	9	14	5	10	8	11	12	15	1	6
571	9	4	3	16	2	13	14	9	7	4	11	8	10	5	6	1	15	12
571	9	5	12	5	4	13	15	10	7	2	1	8	9	16	6	11	14	3
571	9	6	13	4	5	12	2	7	10	15	16	9	8	1	3	14	11	6
571	9	7	6	1	15	12	11	8	10	5	14	9	7	4	3	16	2	13
571	9	8	12	15	1	6	5	10	8	11	4	7	9	14	13	2	16	3
580	9	1	4	1	14	15	13	11	8	2	12	6	9	7	5	16	3	10
580	9	2	15	14	1	4	2	8	11	13	7	9	6	12	10	3	16	5
580	9	3	5	12	13	4	16	6	11	1	3	9	8	14	10	7	2	15
580	9	4	4	13	12	5	1	11	6	16	14	8	9	3	15	2	7	10
580	9	5	10	3	16	5	7	9	6	12	2	8	11	13	15	14	1	4
580	9	6	5	16	3	10	12	6	9	7	13	11	8	2	4	1	14	15
580	9	7	15	2	7	10	14	8	9	3	1	11	6	16	4	13	12	5
580	9	8	10	7	2	15	3	9	8	14	16	6	11	1	5	12	13	4
587	9	1	4	1	15	14	13	10	8	3	12	7	9	6	5	16	2	11
587	9	2	14	15	1	4	3	8	10	13	6	9	7	12	11	2	16	5
587	9	3	5	12	13	4	16	7	10	1	2	9	8	15	11	6	3	14
587	9	4	4	13	12	5	1	10	7	16	15	8	9	2	14	3	6	11
587	9	5	11	2	16	5	6	9	7	12	3	8	10	13	14	15	1	4
587	9	6	5	16	2	11	12	7	9	6	13	10	8	3	4	1	15	14
587	9	7	14	3	6	11	15	8	9	2	1	10	7	16	4	13	12	5
587	9	8	11	6	3	14	2	9	8	15	16	7	10	1	5	12	13	4
588	9	1	4	1	15	14	13	12	6	3	8	5	11	10	9	16	2	7
588	9	2	14	15	1	4	3	6	12	13	10	11	5	8	7	2	16	9
588	9	3	9	8	13	4	16	5	12	1	2	11	6	15	7	10	3	14
588	9	4	4	13	8	9	1	12	5	16	15	6	11	2	14	3	10	7
588	9	5	7	2	16	9	10	11	5	8	3	6	12	13	14	15	1	4
588	9	6	9	16	2	7	8	5	11	10	13	12	6	3	4	1	15	14
588	9	7	14	3	10	7	15	6	11	2	1	12	5	16	4	13	8	9
588	9	8	7	10	3	14	2	11	6	15	16	5	12	1	9	8	13	4
644	9	1	4	5	16	9	13	10	3	8	2	7	14	11	15	12	1	6
644	9	2	9	16	5	4	8	3	10	13	11	14	7	2	6	1	12	15
644	9	3	15	2	13	4	12	7	10	5	1	14	3	16	6	11	8	9
644	9	4	4	13	2	15	5	10	7	12	16	3	14	1	9	8	11	6
644	9	5	6	1	12	15	11	14	7	2	8	3	10	13	9	16	5	4
644	9	6	15	12	1	6	2	7	14	11	13	10	3	8	4	5	16	9
644	9	7	9	8	11	6	16	3	14	1	5	10	7	12	4	13	2	15
644	9	8	6	11	8	9	1	14	3	16	12	7	10	5	15	2	13	4
701	9	1	4	9	16	5	13	6	3	12	2	11	14	7	15	8	1	10
701	9	2	5	16	9	4	12	3	6	13	7	14	11	2	10	1	8	15
701	9	3	15	2	13	4	8	11	6	9	1	14	3	16	10	7	12	5
701	9	4	4	13	2	15	9	6	11	8	16	3	14	1	5	12	7	10
701	9	5	10	1	8	15	7	14	11	2	12	3	6	13	5	16	9	4
701	9	6	15	8	1	10	2	11	14	7	13	6	3	12	4	9	16	5
701	9	7	5	12	7	10	16	3	14	1	9	6	11	8	4	13	2	15
701	9	8	10	7	12	5	1	14	3	16	8	11	6	9	15	2	13	4
711	9	1	4	10	15	5	13	3	6	12	8	14	11	1	9	7	2	16
711	9	2	5	15	10	4	12	6	3	13	1	11	14	8	16	2	7	9
711	9	3	9	8	13	4	7	14	3	10	2	11	6	15	16	1	12	5
711	9	4	4	13	8	9	10	3	14	7	15	6	11	2	5	12	1	16
711	9	5	16	2	7	9	1	11	14	8	12	6	3	13	5	15	10	4
711	9	6	9	7	2	16	8	14	11	1	13	3	6	12	4	10	15	5
711	9	7	5	12	1	16	15	6	11	2	10	3	14	7	4	13	8	9
711	9	8	16	1	12	5	2	11	6	15	7	14	3	10	9	8	13	4
728	9	2	4	13	2	15	16	6	11	1	9	3	14	8	5	12	7	10
728	9	2	15	2	13	4	1	11	6	16	8	14	3	9	10	7	12	5
728	9	3	5	9	16	4	12	3	6	13	7	14	11	2	10	8	1	15
728	9	4	4	16	9	5	13	6	3	12	2	11	14	7	15	1	8	10
728	9	5	10	7	12	5	8	14	3	9	1	11	6	16	15	2	13	4
728	9	6	5	12	7	10	9	3	14	8	16	6	11	1	4	13	2	15
728	9	7	15	1	8	10	2	11	14	7	13	6	3	12	4	16	9	5
728	9	8	10	8	1	15	7	14	11	2	12	3	6	13	5	9	16	4
729	9	2	4	13	2	15	16	10	7	1	5	3	14	12	9	8	11	6
729	9	2	15	2	13	4	1	7	10	16	12	14	3	5	6	11	8	9
729	9	3	9	5	16	4	8	3	10	13	11	14	7	2	6	12	1	15
729	9	4	4	16	5	9	13	10	3	8	2	7	14	11	15	1	12	6
729	9	5	6	11	8	9	12	14	3	5	1	7	10	16	15	2	13	4
729	9	6	9	8	11	6	5	3	14	12	16	10	7	1	4	13	2	15
729	9	7	15	1	12	6	2	7	14	11	13	10	3	8	4	16	5	9
729	9	8	6	12	1	15	11	14	7	2	8	3	10	13	9	5	16	4
732	9	2	4	13	8	9	15	3	14	2	10	6	11	7	5	12	1	16
732	9	2	9	8	13	4	2	14	3	15	7	11	6	10	16	1	12	5
732	9	3	5	10	15	4	12	6	3	13	1	11	14	8	16	7	2	9
732	9	4	4	15	10	5	13	3	6	12	8	14	11	1	9	2	7	16
732	9	5	16	1	12	5	7	11	6	10	2	14	3	15	9	8	13	4
732	9	6	5	12	1	16	10	6	11	7	15	3	14	2	4	13	8	9
732	9	7	9	2	7	16	8	14	11	1	13	3	6	12	4	15	10	5
732	9	8	16	7	2	9	1	11	14	8	12	6	3	13	5	10	15	4
733	9	2	4	13	8	9	15	12	5	2	1	6	11	16	14	3	10	7
733	9	2	9	8	13	4	2	5	12	15	16	11	6	1	7	10	3	14
733	9	3	14	1	15	4	3	6	12	13	10	11	5	8	7	16	2	9
733	9	4	4	15	1	14	13	12	6	3	8	5	11	10	9	2	16	7
733	9	5	7	10	3	14	16	11	6	1	2	5	12	15	9	8	13	4
733	9	6	14	3	10	7	1	6	11	16	15	12	5	2	4	13	8	9
733	9	7	9	2	16	7	8	5	11	10	13	12	6	3	4	15	1	14
733	9	8	7	16	2	9	10	11	5	8	3	6	12	13	14	1	15	4
736	9	2	4	13	12	5	14	11	6	3	1	8	9	16	15	2	7	10
736	9	2	5	12	13	4	3	6	11	14	16	9	8	1	10	7	2	15
736	9	3	15	1	14	4	2	8	11	13	7	9	6	12	10	16	3	5
736	9	4	4	14	1	15	13	11	8	2	12	6	9	7	5	3	16	10
736	9	5	10	7	2	15	16	9	8	1	3	6	11	14	5	12	13	4
736	9	6	15	2	7	10	1	8	9	16	14	11	6	3	4	13	12	5
736	9	7	5	3	16	10	12	6	9	7	13	11	8	2	4	14	1	15
736	9	8	10	16	3	5	7	9	6	12	2	8	11	13	15	1	14	4
737	9	2	4	13	12	5	15	10	7	2	1	8	9	16	14	3	6	11
737	9	2	5	12	13	4	2	7	10	15	16	9	8	1	11	6	3	14
737	9	3	14	1	15	4	3	8	10	13	6	9	7	12	11	16	2	5
737	9	4	4	15	1	14	13	10	8	3	12	7	9	6	5	2	16	11
737	9	5	11	6	3	14	16	9	8	1	2	7	10	15	5	12	13	4
737	9	6	14	3	6	11	1	8	9	16	15	10	7	2	4	13	12	5
737	9	7	5	2	16	11	12	7	9	6	13	10	8	3	4	15	1	14
737	9	8	11	16	2	5	6	9	7	12	3	8	10	13	14	1	15	4
238	10	2	2	4	13	15	14	16	3	1	7	5	10	12	11	9	8	6
238	10	2	15	13	4	2	1	3	16	14	12	10	5	7	6	8	9	11
238	10	3	11	7	14	2	9	5	16	4	8	10	3	13	6	12	1	15
238	10	4	2	14	7	11	4	16	5	9	13	3	10	8	15	1	12	6
238	10	5	6	8	9	11	12	10	5	7	1	3	16	14	15	13	4	2
238	10	6	11	9	8	6	7	5	10	12	14	16	3	1	2	4	13	15
238	10	7	15	1	12	6	13	3	10	8	4	16	5	9	2	14	7	11
238	10	8	6	12	1	15	8	10	3	13	9	5	16	4	11	7	14	2
239	10	2	2	4	13	15	14	16	3	1	11	9	6	8	7	5	12	10
239	10	2	15	13	4	2	1	3	16	14	8	6	9	11	10	12	5	7
239	10	3	7	11	14	2	5	9	16	4	12	6	3	13	10	8	1	15
239	10	4	2	14	11	7	4	16	9	5	13	3	6	12	15	1	8	10
239	10	5	10	12	5	7	8	6	9	11	1	3	16	14	15	13	4	2
239	10	6	7	5	12	10	11	9	6	8	14	16	3	1	2	4	13	15
239	10	7	15	1	8	10	13	3	6	12	4	16	9	5	2	14	11	7
239	10	8	10	8	1	15	12	6	3	13	5	9	16	4	7	11	14	2
240	10	2	2	4	13	15	16	14	1	3	5	7	12	10	11	9	8	6
240	10	2	15	13	4	2	3	1	14	16	10	12	7	5	6	8	9	11
240	10	3	11	5	16	2	9	7	14	4	8	12	1	13	6	10	3	15
240	10	4	2	16	5	11	4	14	7	9	13	1	12	8	15	3	10	6
240	10	5	6	8	9	11	10	12	7	5	3	1	14	16	15	13	4	2
240	10	6	11	9	8	6	5	7	12	10	16	14	1	3	2	4	13	15
240	10	7	15	3	10	6	13	1	12	8	4	14	7	9	2	16	5	11
240	10	8	6	10	3	15	8	12	1	13	9	7	14	4	11	5	16	2
241	10	2	2	4	13	15	16	14	1	3	9	11	8	6	7	5	12	10
241	10	2	15	13	4	2	3	1	14	16	6	8	11	9	10	12	5	7
241	10	3	7	9	16	2	5	11	14	4	12	8	1	13	10	6	3	15
241	10	4	2	16	9	7	4	14	11	5	13	1	8	12	15	3	6	10
241	10	5	10	12	5	7	6	8	11	9	3	1	14	16	15	13	4	2
241	10	6	7	5	12	10	9	11	8	6	16	14	1	3	2	4	13	15
241	10	7	15	3	6	10	13	1	8	12	4	14	11	5	2	16	9	7
241	10	8	10	6	3	15	12	8	1	13	5	11	14	4	7	9	16	2
260	10	2	2	5	12	15	14	16	3	1	11	9	6	8	7	4	13	10
260	10	2	15	12	5	2	1	3	16	14	8	6	9	11	10	13	4	7
260	10	3	7	11	14	2	4	9	16	5	13	6	3	12	10	8	1	15
260	10	4	2	14	11	7	5	16	9	4	12	3	6	13	15	1	8	10
260	10	5	10	13	4	7	8	6	9	11	1	3	16	14	15	12	5	2
260	10	6	7	4	13	10	11	9	6	8	14	16	3	1	2	5	12	15
260	10	7	15	1	8	10	12	3	6	13	5	16	9	4	2	14	11	7
260	10	8	10	8	1	15	13	6	3	12	4	9	16	5	7	11	14	2
263	10	2	2	5	12	15	16	14	1	3	9	11	8	6	7	4	13	10
263	10	2	15	12	5	2	3	1	14	16	6	8	11	9	10	13	4	7
263	10	3	7	9	16	2	4	11	14	5	13	8	1	12	10	6	3	15
263	10	4	2	16	9	7	5	14	11	4	12	1	8	13	15	3	6	10
263	10	5	10	13	4	7	6	8	11	9	3	1	14	16	15	12	5	2
263	10	6	7	4	13	10	9	11	8	6	16	14	1	3	2	5	12	15
263	10	7	15	3	6	10	12	1	8	13	5	14	11	4	2	16	9	7
263	10	8	10	6	3	15	13	8	1	12	4	11	14	5	7	9	16	2
340	10	2	2	9	8	15	14	16	3	1	7	5	10	12	11	4	13	6
340	10	2	15	8	9	2	1	3	16	14	12	10	5	7	6	13	4	11
340	10	3	11	7	14	2	4	5	16	9	13	10	3	8	6	12	1	15
340	10	4	2	14	7	11	9	16	5	4	8	3	10	13	15	1	12	6
340	10	5	6	13	4	11	12	10	5	7	1	3	16	14	15	8	9	2
340	10	6	11	4	13	6	7	5	10	12	14	16	3	1	2	9	8	15
340	10	7	15	1	12	6	8	3	10	13	9	16	5	4	2	14	7	11
340	10	8	6	12	1	15	13	10	3	8	4	5	16	9	11	7	14	2
343	10	2	2	9	8	15	16	14	1	3	5	7	12	10	11	4	13	6
343	10	2	15	8	9	2	3	1	14	16	10	12	7	5	6	13	4	11
343	10	3	11	5	16	2	4	7	14	9	13	12	1	8	6	10	3	15
343	10	4	2	16	5	11	9	14	7	4	8	1	12	13	15	3	10	6
343	10	5	6	13	4	11	10	12	7	5	3	1	14	16	15	8	9	2
343	10	6	11	4	13	6	5	7	12	10	16	14	1	3	2	9	8	15
343	10	7	15	3	10	6	8	1	12	13	9	14	7	4	2	16	5	11
343	10	8	6	10	3	15	13	12	1	8	4	7	14	9	11	5	16	2
413	10	2	3	1	16	14	13	15	4	2	8	6	9	11	10	12	5	7
413	10	2	14	16	1	3	2	4	15	13	11	9	6	8	7	5	12	10
413	10	3	10	8	13	3	12	6	15	1	5	9	4	16	7	11	2	14
413	10	4	3	13	8	10	1	15	6	12	16	4	9	5	14	2	11	7
413	10	5	7	5	12	10	11	9	6	8	2	4	15	13	14	16	1	3
413	10	6	10	12	5	7	8	6	9	11	13	15	4	2	3	1	16	14
413	10	7	14	2	11	7	16	4	9	5	1	15	6	12	3	13	8	10
413	10	8	7	11	2	14	5	9	4	16	12	6	15	1	10	8	13	3
414	10	2	3	1	16	14	13	15	4	2	12	10	5	7	6	8	9	11
414	10	2	14	16	1	3	2	4	15	13	7	5	10	12	11	9	8	6
414	10	3	6	12	13	3	8	10	15	1	9	5	4	16	11	7	2	14
414	10	4	3	13	12	6	1	15	10	8	16	4	5	9	14	2	7	11
414	10	5	11	9	8	6	7	5	10	12	2	4	15	13	14	16	1	3
414	10	6	6	8	9	11	12	10	5	7	13	15	4	2	3	1	16	14
414	10	7	14	2	7	11	16	4	5	9	1	15	10	8	3	13	12	6
414	10	8	11	7	2	14	9	5	4	16	8	10	15	1	6	12	13	3
415	10	2	3	1	16	14	15	13	2	4	6	8	11	9	10	12	5	7
415	10	2	14	16	1	3	4	2	13	15	9	11	8	6	7	5	12	10
415	10	3	10	6	15	3	12	8	13	1	5	11	2	16	7	9	4	14
415	10	4	3	15	6	10	1	13	8	12	16	2	11	5	14	4	9	7
415	10	5	7	5	12	10	9	11	8	6	4	2	13	15	14	16	1	3
415	10	6	10	12	5	7	6	8	11	9	15	13	2	4	3	1	16	14
415	10	7	14	4	9	7	16	2	11	5	1	13	8	12	3	15	6	10
415	10	8	7	9	4	14	5	11	2	16	12	8	13	1	10	6	15	3
416	10	2	3	1	16	14	15	13	2	4	10	12	7	5	6	8	9	11
416	10	2	14	16	1	3	4	2	13	15	5	7	12	10	11	9	8	6
416	10	3	6	10	15	3	8	12	13	1	9	7	2	16	11	5	4	14
416	10	4	3	15	10	6	1	13	12	8	16	2	7	9	14	4	5	11
416	10	5	11	9	8	6	5	7	12	10	4	2	13	15	14	16	1	3
416	10	6	6	8	9	11	10	12	7	5	15	13	2	4	3	1	16	14
416	10	7	14	4	5	11	16	2	7	9	1	13	12	8	3	15	10	6
416	10	8	11	5	4	14	9	7	2	16	8	12	13	1	6	10	15	3
431	10	2	3	2	15	14	12	16	5	1	13	9	4	8	6	7	10	11
431	10	2	14	15	2	3	1	5	16	12	8	4	9	13	11	10	7	6
431	10	3	6	13	12	3	7	9	16	2	10	4	5	15	11	8	1	14
431	10	4	3	12	13	6	2	16	9	7	15	5	4	10	14	1	8	11
431	10	5	11	10	7	6	8	4	9	13	1	5	16	12	14	15	2	3
431	10	6	6	7	10	11	13	9	4	8	12	16	5	1	3	2	15	14
431	10	7	14	1	8	11	15	5	4	10	2	16	9	7	3	12	13	6
431	10	8	11	8	1	14	10	4	5	15	7	9	16	2	6	13	12	3
434	10	2	3	2	15	14	16	12	1	5	9	13	8	4	6	7	10	11
434	10	2	14	15	2	3	5	1	12	16	4	8	13	9	11	10	7	6
434	10	3	6	9	16	3	7	13	12	2	10	8	1	15	11	4	5	14
434	10	4	3	16	9	6	2	12	13	7	15	1	8	10	14	5	4	11
434	10	5	11	10	7	6	4	8	13	9	5	1	12	16	14	15	2	3
434	10	6	6	7	10	11	9	13	8	4	16	12	1	5	3	2	15	14
434	10	7	14	5	4	11	15	1	8	10	2	12	13	7	3	16	9	6
434	10	8	11	4	5	14	10	8	1	15	7	13	12	2	6	9	16	3
491	10	2	3	7	10	14	12	16	5	1	6	2	11	15	13	9	8	4
491	10	2	14	10	7	3	1	5	16	12	15	11	2	6	4	8	9	13
491	10	3	13	6	12	3	9	2	16	7	8	11	5	10	4	15	1	14
491	10	4	3	12	6	13	7	16	2	9	10	5	11	8	14	1	15	4
491	10	5	4	8	9	13	15	11	2	6	1	5	16	12	14	10	7	3
491	10	6	13	9	8	4	6	2	11	15	12	16	5	1	3	7	10	14
491	10	7	14	1	15	4	10	5	11	8	7	16	2	9	3	12	6	13
491	10	8	4	15	1	14	8	11	5	10	9	2	16	7	13	6	12	3
492	10	2	3	7	10	14	12	16	5	1	13	9	4	8	6	2	15	11
492	10	2	14	10	7	3	1	5	16	12	8	4	9	13	11	15	2	6
492	10	3	6	13	12	3	2	9	16	7	15	4	5	10	11	8	1	14
492	10	4	3	12	13	6	7	16	9	2	10	5	4	15	14	1	8	11
492	10	5	11	15	2	6	8	4	9	13	1	5	16	12	14	10	7	3
492	10	6	6	2	15	11	13	9	4	8	12	16	5	1	3	7	10	14
492	10	7	14	1	8	11	10	5	4	15	7	16	9	2	3	12	13	6
492	10	8	11	8	1	14	15	4	5	10	2	9	16	7	6	13	12	3
493	10	2	3	7	10	14	16	12	1	5	2	6	15	11	13	9	8	4
493	10	2	14	10	7	3	5	1	12	16	11	15	6	2	4	8	9	13
493	10	3	13	2	16	3	9	6	12	7	8	15	1	10	4	11	5	14
493	10	4	3	16	2	13	7	12	6	9	10	1	15	8	14	5	11	4
493	10	5	4	8	9	13	11	15	6	2	5	1	12	16	14	10	7	3
493	10	6	13	9	8	4	2	6	15	11	16	12	1	5	3	7	10	14
493	10	7	14	5	11	4	10	1	15	8	7	12	6	9	3	16	2	13
493	10	8	4	11	5	14	8	15	1	10	9	6	12	7	13	2	16	3
494	10	2	3	7	10	14	16	12	1	5	9	13	8	4	6	2	15	11
494	10	2	14	10	7	3	5	1	12	16	4	8	13	9	11	15	2	6
494	10	3	6	9	16	3	2	13	12	7	15	8	1	10	11	4	5	14
494	10	4	3	16	9	6	7	12	13	2	10	1	8	15	14	5	4	11
494	10	5	11	15	2	6	4	8	13	9	5	1	12	16	14	10	7	3
494	10	6	6	2	15	11	9	13	8	4	16	12	1	5	3	7	10	14
494	10	7	14	5	4	11	10	1	8	15	7	12	13	2	3	16	9	6
494	10	8	11	4	5	14	15	8	1	10	2	13	12	7	6	9	16	3
500	10	2	3	8	9	14	13	15	4	2	12	10	5	7	6	1	16	11
500	10	2	14	9	8	3	2	4	15	13	7	5	10	12	11	16	1	6
500	10	3	6	12	13	3	1	10	15	8	16	5	4	9	11	7	2	14
500	10	4	3	13	12	6	8	15	10	1	9	4	5	16	14	2	7	11
500	10	5	11	16	1	6	7	5	10	12	2	4	15	13	14	9	8	3
500	10	6	6	1	16	11	12	10	5	7	13	15	4	2	3	8	9	14
500	10	7	14	2	7	11	9	4	5	16	8	15	10	1	3	13	12	6
500	10	8	11	7	2	14	16	5	4	9	1	10	15	8	6	12	13	3
501	10	2	3	8	9	14	15	13	2	4	10	12	7	5	6	1	16	11
501	10	2	14	9	8	3	4	2	13	15	5	7	12	10	11	16	1	6
501	10	3	6	10	15	3	1	12	13	8	16	7	2	9	11	5	4	14
501	10	4	3	15	10	6	8	13	12	1	9	2	7	16	14	4	5	11
501	10	5	11	16	1	6	5	7	12	10	4	2	13	15	14	9	8	3
501	10	6	6	1	16	11	10	12	7	5	15	13	2	4	3	8	9	14
501	10	7	14	4	5	11	9	2	7	16	8	13	12	1	3	15	10	6
501	10	8	11	5	4	14	16	7	2	9	1	12	13	8	6	10	15	3
519	10	2	3	9	8	14	12	16	5	1	6	2	11	15	13	7	10	4
519	10	2	14	8	9	3	1	5	16	12	15	11	2	6	4	10	7	13
519	10	3	13	6	12	3	7	2	16	9	10	11	5	8	4	15	1	14
519	10	4	3	12	6	13	9	16	2	7	8	5	11	10	14	1	15	4
519	10	5	4	10	7	13	15	11	2	6	1	5	16	12	14	8	9	3
519	10	6	13	7	10	4	6	2	11	15	12	16	5	1	3	9	8	14
519	10	7	14	1	15	4	8	5	11	10	9	16	2	7	3	12	6	13
519	10	8	4	15	1	14	10	11	5	8	7	2	16	9	13	6	12	3
522	10	2	3	9	8	14	16	12	1	5	2	6	15	11	13	7	10	4
522	10	2	14	8	9	3	5	1	12	16	11	15	6	2	4	10	7	13
522	10	3	13	2	16	3	7	6	12	9	10	15	1	8	4	11	5	14
522	10	4	3	16	2	13	9	12	6	7	8	1	15	10	14	5	11	4
522	10	5	4	10	7	13	11	15	6	2	5	1	12	16	14	8	9	3
522	10	6	13	7	10	4	2	6	15	11	16	12	1	5	3	9	8	14
522	10	7	14	5	11	4	8	1	15	10	9	12	6	7	3	16	2	13
522	10	8	4	11	5	14	10	15	1	8	7	6	12	9	13	2	16	3
544	10	2	3	12	5	14	13	15	4	2	8	6	9	11	10	1	16	7
544	10	2	14	5	12	3	2	4	15	13	11	9	6	8	7	16	1	10
544	10	3	10	8	13	3	1	6	15	12	16	9	4	5	7	11	2	14
544	10	4	3	13	8	10	12	15	6	1	5	4	9	16	14	2	11	7
544	10	5	7	16	1	10	11	9	6	8	2	4	15	13	14	5	12	3
544	10	6	10	1	16	7	8	6	9	11	13	15	4	2	3	12	5	14
544	10	7	14	2	11	7	5	4	9	16	12	15	6	1	3	13	8	10
544	10	8	7	11	2	14	16	9	4	5	1	6	15	12	10	8	13	3
546	10	2	3	12	5	14	15	13	2	4	6	8	11	9	10	1	16	7
546	10	2	14	5	12	3	4	2	13	15	9	11	8	6	7	16	1	10
546	10	3	10	6	15	3	1	8	13	12	16	11	2	5	7	9	4	14
546	10	4	3	15	6	10	12	13	8	1	5	2	11	16	14	4	9	7
546	10	5	7	16	1	10	9	11	8	6	4	2	13	15	14	5	12	3
546	10	6	10	1	16	7	6	8	11	9	15	13	2	4	3	12	5	14
546	10	7	14	4	9	7	5	2	11	16	12	13	8	1	3	15	6	10
546	10	8	7	9	4	14	16	11	2	5	1	8	13	12	10	6	15	3
598	10	2	4	1	16	13	11	15	6	2	14	10	3	7	5	8	9	12
598	10	2	13	16	1	4	2	6	15	11	7	3	10	14	12	9	8	5
598	10	3	5	14	11	4	8	10	15	1	9	3	6	16	12	7	2	13
598	10	4	4	11	14	5	1	15	10	8	16	6	3	9	13	2	7	12
598	10	5	12	9	8	5	7	3	10	14	2	6	15	11	13	16	1	4
598	10	6	5	8	9	12	14	10	3	7	11	15	6	2	4	1	16	13
598	10	7	13	2	7	12	16	6	3	9	1	15	10	8	4	11	14	5
598	10	8	12	7	2	13	9	3	6	16	8	10	15	1	5	14	11	4
601	10	2	4	1	16	13	15	11	2	6	10	14	7	3	5	8	9	12
601	10	2	13	16	1	4	6	2	11	15	3	7	14	10	12	9	8	5
601	10	3	5	10	15	4	8	14	11	1	9	7	2	16	12	3	6	13
601	10	4	4	15	10	5	1	11	14	8	16	2	7	9	13	6	3	12
601	10	5	12	9	8	5	3	7	14	10	6	2	11	15	13	16	1	4
601	10	6	5	8	9	12	10	14	7	3	15	11	2	6	4	1	16	13
601	10	7	13	6	3	12	16	2	7	9	1	11	14	8	4	15	10	5
601	10	8	12	3	6	13	9	7	2	16	8	14	11	1	5	10	15	4
616	10	2	4	3	14	13	10	16	7	1	15	9	2	8	5	6	11	12
616	10	2	13	14	3	4	1	7	16	10	8	2	9	15	12	11	6	5
616	10	3	5	15	10	4	6	9	16	3	11	2	7	14	12	8	1	13
616	10	4	4	10	15	5	3	16	9	6	14	7	2	11	13	1	8	12
616	10	5	12	11	6	5	8	2	9	15	1	7	16	10	13	14	3	4
616	10	6	5	6	11	12	15	9	2	8	10	16	7	1	4	3	14	13
616	10	7	13	1	8	12	14	7	2	11	3	16	9	6	4	10	15	5
616	10	8	12	8	1	13	11	2	7	14	6	9	16	3	5	15	10	4
618	10	2	4	3	14	13	16	10	1	7	9	15	8	2	5	6	11	12
618	10	2	13	14	3	4	7	1	10	16	2	8	15	9	12	11	6	5
618	10	3	5	9	16	4	6	15	10	3	11	8	1	14	12	2	7	13
618	10	4	4	16	9	5	3	10	15	6	14	1	8	11	13	7	2	12
618	10	5	12	11	6	5	2	8	15	9	7	1	10	16	13	14	3	4
618	10	6	5	6	11	12	9	15	8	2	16	10	1	7	4	3	14	13
618	10	7	13	7	2	12	14	1	8	11	3	10	15	6	4	16	9	5
618	10	8	12	2	7	13	11	8	1	14	6	15	10	3	5	9	16	4
652	10	2	4	6	11	13	10	16	7	1	15	9	2	8	5	3	14	12
652	10	2	13	11	6	4	1	7	16	10	8	2	9	15	12	14	3	5
652	10	3	5	15	10	4	3	9	16	6	14	2	7	11	12	8	1	13
652	10	4	4	10	15	5	6	16	9	3	11	7	2	14	13	1	8	12
652	10	5	12	14	3	5	8	2	9	15	1	7	16	10	13	11	6	4
652	10	6	5	3	14	12	15	9	2	8	10	16	7	1	4	6	11	13
652	10	7	13	1	8	12	11	7	2	14	6	16	9	3	4	10	15	5
652	10	8	12	8	1	13	14	2	7	11	3	9	16	6	5	15	10	4
655	10	2	4	6	11	13	16	10	1	7	9	15	8	2	5	3	14	12
655	10	2	13	11	6	4	7	1	10	16	2	8	15	9	12	14	3	5
655	10	3	5	9	16	4	3	15	10	6	14	8	1	11	12	2	7	13
655	10	4	4	16	9	5	6	10	15	3	11	1	8	14	13	7	2	12
655	10	5	12	14	3	5	2	8	15	9	7	1	10	16	13	11	6	4
655	10	6	5	3	14	12	9	15	8	2	16	10	1	7	4	6	11	13
655	10	7	13	7	2	12	11	1	8	14	6	10	15	3	4	16	9	5
655	10	8	12	2	7	13	14	8	1	11	3	15	10	6	5	9	16	4
684	10	2	4	8	9	13	11	15	6	2	14	10	3	7	5	1	16	12
684	10	2	13	9	8	4	2	6	15	11	7	3	10	14	12	16	1	5
684	10	3	5	14	11	4	1	10	15	8	16	3	6	9	12	7	2	13
684	10	4	4	11	14	5	8	15	10	1	9	6	3	16	13	2	7	12
684	10	5	12	16	1	5	7	3	10	14	2	6	15	11	13	9	8	4
684	10	6	5	1	16	12	14	10	3	7	11	15	6	2	4	8	9	13
684	10	7	13	2	7	12	9	6	3	16	8	15	10	1	4	11	14	5
684	10	8	12	7	2	13	16	3	6	9	1	10	15	8	5	14	11	4
685	10	2	4	8	9	13	15	11	2	6	10	14	7	3	5	1	16	12
685	10	2	13	9	8	4	6	2	11	15	3	7	14	10	12	16	1	5
685	10	3	5	10	15	4	1	14	11	8	16	7	2	9	12	3	6	13
685	10	4	4	15	10	5	8	11	14	1	9	2	7	16	13	6	3	12
685	10	5	12	16	1	5	3	7	14	10	6	2	11	15	13	9	8	4
685	10	6	5	1	16	12	10	14	7	3	15	11	2	6	4	8	9	13
685	10	7	13	6	3	12	9	2	7	16	8	11	14	1	4	15	10	5
685	10	8	12	3	6	13	16	7	2	9	1	14	11	8	5	10	15	4
753	10	2	5	1	16	12	10	14	7	3	8	4	9	13	11	15	2	6
753	10	2	12	16	1	5	3	7	14	10	13	9	4	8	6	2	15	11
753	10	3	11	8	10	5	15	4	14	1	2	9	7	16	6	13	3	12
753	10	4	5	10	8	11	1	14	4	15	16	7	9	2	12	3	13	6
753	10	5	6	2	15	11	13	9	4	8	3	7	14	10	12	16	1	5
753	10	6	11	15	2	6	8	4	9	13	10	14	7	3	5	1	16	12
753	10	7	12	3	13	6	16	7	9	2	1	14	4	15	5	10	8	11
753	10	8	6	13	3	12	2	9	7	16	15	4	14	1	11	8	10	5
754	10	2	5	1	16	12	14	10	3	7	4	8	13	9	11	15	2	6
754	10	2	12	16	1	5	7	3	10	14	9	13	8	4	6	2	15	11
754	10	3	11	4	14	5	15	8	10	1	2	13	3	16	6	9	7	12
754	10	4	5	14	4	11	1	10	8	15	16	3	13	2	12	7	9	6
754	10	5	6	2	15	11	9	13	8	4	7	3	10	14	12	16	1	5
754	10	6	11	15	2	6	4	8	13	9	14	10	3	7	5	1	16	12
754	10	7	12	7	9	6	16	3	13	2	1	10	8	15	5	14	4	11
754	10	8	6	9	7	12	2	13	3	16	15	8	10	1	11	4	14	5
759	10	2	5	2	15	12	8	16	9	1	11	3	6	14	10	13	4	7
759	10	2	12	15	2	5	1	9	16	8	14	6	3	11	7	4	13	10
759	10	3	10	11	8	5	13	3	16	2	4	6	9	15	7	14	1	12
759	10	4	5	8	11	10	2	16	3	13	15	9	6	4	12	1	14	7
759	10	5	7	4	13	10	14	6	3	11	1	9	16	8	12	15	2	5
759	10	6	10	13	4	7	11	3	6	14	8	16	9	1	5	2	15	12
759	10	7	12	1	14	7	15	9	6	4	2	16	3	13	5	8	11	10
759	10	8	7	14	1	12	4	6	9	15	13	3	16	2	10	11	8	5
762	10	2	5	2	15	12	16	8	1	9	3	11	14	6	10	13	4	7
762	10	2	12	15	2	5	9	1	8	16	6	14	11	3	7	4	13	10
762	10	3	10	3	16	5	13	11	8	2	4	14	1	15	7	6	9	12
762	10	4	5	16	3	10	2	8	11	13	15	1	14	4	12	9	6	7
762	10	5	7	4	13	10	6	14	11	3	9	1	8	16	12	15	2	5
762	10	6	10	13	4	7	3	11	14	6	16	8	1	9	5	2	15	12
762	10	7	12	9	6	7	15	1	14	4	2	8	11	13	5	16	3	10
762	10	8	7	6	9	12	4	14	1	15	13	11	8	2	10	3	16	5
770	10	2	5	3	14	12	8	16	9	1	10	2	7	15	11	13	4	6
770	10	2	12	14	3	5	1	9	16	8	15	7	2	10	6	4	13	11
770	10	3	11	10	8	5	13	2	16	3	4	7	9	14	6	15	1	12
770	10	4	5	8	10	11	3	16	2	13	14	9	7	4	12	1	15	6
770	10	5	6	4	13	11	15	7	2	10	1	9	16	8	12	14	3	5
770	10	6	11	13	4	6	10	2	7	15	8	16	9	1	5	3	14	12
770	10	7	12	1	15	6	14	9	7	4	3	16	2	13	5	8	10	11
770	10	8	6	15	1	12	4	7	9	14	13	2	16	3	11	10	8	5
773	10	2	5	3	14	12	16	8	1	9	2	10	15	7	11	13	4	6
773	10	2	12	14	3	5	9	1	8	16	7	15	10	2	6	4	13	11
773	10	3	11	2	16	5	13	10	8	3	4	15	1	14	6	7	9	12
773	10	4	5	16	2	11	3	8	10	13	14	1	15	4	12	9	7	6
773	10	5	6	4	13	11	7	15	10	2	9	1	8	16	12	14	3	5
773	10	6	11	13	4	6	2	10	15	7	16	8	1	9	5	3	14	12
773	10	7	12	9	7	6	14	1	15	4	3	8	10	13	5	16	2	11
773	10	8	6	7	9	12	4	15	1	14	13	10	8	3	11	2	16	5
794	10	1	5	8	10	11	13	16	2	3	4	9	7	14	12	1	15	6
794	10	2	11	10	8	5	3	2	16	13	14	7	9	4	6	15	1	12
794	10	3	12	4	13	5	1	9	16	8	15	7	2	10	6	14	3	11
794	10	4	5	13	4	12	8	16	9	1	10	2	7	15	11	3	14	6
794	10	5	6	15	1	12	14	7	9	4	3	2	16	13	11	10	8	5
794	10	6	12	1	15	6	4	9	7	14	13	16	2	3	5	8	10	11
794	10	7	11	3	14	6	10	2	7	15	8	16	9	1	5	13	4	12
794	10	8	6	14	3	11	15	7	2	10	1	9	16	8	12	4	13	5
796	10	1	5	8	11	10	13	16	3	2	4	9	6	15	12	1	14	7
796	10	2	10	11	8	5	2	3	16	13	15	6	9	4	7	14	1	12
796	10	3	12	4	13	5	1	9	16	8	14	6	3	11	7	15	2	10
796	10	4	5	13	4	12	8	16	9	1	11	3	6	14	10	2	15	7
796	10	5	7	14	1	12	15	6	9	4	2	3	16	13	10	11	8	5
796	10	6	12	1	14	7	4	9	6	15	13	16	3	2	5	8	11	10
796	10	7	10	2	15	7	11	3	6	14	8	16	9	1	5	13	4	12
796	10	8	7	15	2	10	14	6	3	11	1	9	16	8	12	4	13	5
800	10	1	5	10	8	11	15	14	4	1	2	7	9	16	12	3	13	6
800	10	2	11	8	10	5	1	4	14	15	16	9	7	2	6	13	3	12
800	10	3	12	2	15	5	3	7	14	10	13	9	4	8	6	16	1	11
800	10	4	5	15	2	12	10	14	7	3	8	4	9	13	11	1	16	6
800	10	5	6	13	3	12	16	9	7	2	1	4	14	15	11	8	10	5
800	10	6	12	3	13	6	2	7	9	16	15	14	4	1	5	10	8	11
800	10	7	11	1	16	6	8	4	9	13	10	14	7	3	5	15	2	12
800	10	8	6	16	1	11	13	9	4	8	3	7	14	10	12	2	15	5
811	10	2	5	13	4	12	16	8	1	9	2	10	15	7	11	3	14	6
811	10	2	12	4	13	5	9	1	8	16	7	15	10	2	6	14	3	11
811	10	3	11	2	16	5	3	10	8	13	14	15	1	4	6	7	9	12
811	10	4	5	16	2	11	13	8	10	3	4	1	15	14	12	9	7	6
811	10	5	6	14	3	11	7	15	10	2	9	1	8	16	12	4	13	5
811	10	6	11	3	14	6	2	10	15	7	16	8	1	9	5	13	4	12
811	10	7	12	9	7	6	4	1	15	14	13	8	10	3	5	16	2	11
811	10	8	6	7	9	12	14	15	1	4	3	10	8	13	11	2	16	5
812	10	2	5	13	4	12	16	8	1	9	3	11	14	6	10	2	15	7
812	10	2	12	4	13	5	9	1	8	16	6	14	11	3	7	15	2	10
812	10	3	10	3	16	5	2	11	8	13	15	14	1	4	7	6	9	12
812	10	4	5	16	3	10	13	8	11	2	4	1	14	15	12	9	6	7
812	10	5	7	15	2	10	6	14	11	3	9	1	8	16	12	4	13	5
812	10	6	10	2	15	7	3	11	14	6	16	8	1	9	5	13	4	12
812	10	7	12	9	6	7	4	1	14	15	13	8	11	2	5	16	3	10
812	10	8	7	6	9	12	15	14	1	4	2	11	8	13	10	3	16	5
814	10	1	5	14	4	11	15	10	8	1	2	3	13	16	12	7	9	6
814	10	2	11	4	14	5	1	8	10	15	16	13	3	2	6	9	7	12
814	10	3	12	2	15	5	7	3	10	14	9	13	8	4	6	16	1	11
814	10	4	5	15	2	12	14	10	3	7	4	8	13	9	11	1	16	6
814	10	5	6	9	7	12	16	13	3	2	1	8	10	15	11	4	14	5
814	10	6	12	7	9	6	2	3	13	16	15	10	8	1	5	14	4	11
814	10	7	11	1	16	6	4	8	13	9	14	10	3	7	5	15	2	12
814	10	8	6	16	1	11	9	13	8	4	7	3	10	14	12	2	15	5
820	10	2	6	1	16	11	7	15	10	2	12	4	5	13	9	14	3	8
820	10	2	11	16	1	6	2	10	15	7	13	5	4	12	8	3	14	9
820	10	3	9	12	7	6	14	4	15	1	3	5	10	16	8	13	2	11
820	10	4	6	7	12	9	1	15	4	14	16	10	5	3	11	2	13	8
820	10	5	8	3	14	9	13	5	4	12	2	10	15	7	11	16	1	6
820	10	6	9	14	3	8	12	4	5	13	7	15	10	2	6	1	16	11
820	10	7	11	2	13	8	16	10	5	3	1	15	4	14	6	7	12	9
820	10	8	8	13	2	11	3	5	10	16	14	4	15	1	9	12	7	6
823	10	2	6	1	16	11	15	7	2	10	4	12	13	5	9	14	3	8
823	10	2	11	16	1	6	10	2	7	15	5	13	12	4	8	3	14	9
823	10	3	9	4	15	6	14	12	7	1	3	13	2	16	8	5	10	11
823	10	4	6	15	4	9	1	7	12	14	16	2	13	3	11	10	5	8
823	10	5	8	3	14	9	5	13	12	4	10	2	7	15	11	16	1	6
823	10	6	9	14	3	8	4	12	13	5	15	7	2	10	6	1	16	11
823	10	7	11	10	5	8	16	2	13	3	1	7	12	14	6	15	4	9
823	10	8	8	5	10	11	3	13	2	16	14	12	7	1	9	4	15	6
847	10	1	6	7	12	9	14	15	4	1	3	10	5	16	11	2	13	8
847	10	2	9	12	7	6	1	4	15	14	16	5	10	3	8	13	2	11
847	10	3	11	3	14	6	2	10	15	7	13	5	4	12	8	16	1	9
847	10	4	6	14	3	11	7	15	10	2	12	4	5	13	9	1	16	8
847	10	5	8	13	2	11	16	5	10	3	1	4	15	14	9	12	7	6
847	10	6	11	2	13	8	3	10	5	16	14	15	4	1	6	7	12	9
847	10	7	9	1	16	8	12	4	5	13	7	15	10	2	6	14	3	11
847	10	8	8	16	1	9	13	5	4	12	2	10	15	7	11	3	14	6
863	10	2	6	14	3	11	15	7	2	10	4	12	13	5	9	1	16	8
863	10	2	11	3	14	6	10	2	7	15	5	13	12	4	8	16	1	9
863	10	3	9	4	15	6	1	12	7	14	16	13	2	3	8	5	10	11
863	10	4	6	15	4	9	14	7	12	1	3	2	13	16	11	10	5	8
863	10	5	8	16	1	9	5	13	12	4	10	2	7	15	11	3	14	6
863	10	6	9	1	16	8	4	12	13	5	15	7	2	10	6	14	3	11
863	10	7	11	10	5	8	3	2	13	16	14	7	12	1	6	15	4	9
863	10	8	8	5	10	11	16	13	2	3	1	12	7	14	9	4	15	6
865	10	2	7	1	16	10	6	14	11	3	12	4	5	13	9	15	2	8
865	10	2	10	16	1	7	3	11	14	6	13	5	4	12	8	2	15	9
865	10	3	9	12	6	7	15	4	14	1	2	5	11	16	8	13	3	10
865	10	4	7	6	12	9	1	14	4	15	16	11	5	2	10	3	13	8
865	10	5	8	2	15	9	13	5	4	12	3	11	14	6	10	16	1	7
865	10	6	9	15	2	8	12	4	5	13	6	14	11	3	7	1	16	10
865	10	7	10	3	13	8	16	11	5	2	1	14	4	15	7	6	12	9
865	10	8	8	13	3	10	2	5	11	16	15	4	14	1	9	12	6	7
866	10	2	7	1	16	10	14	6	3	11	4	12	13	5	9	15	2	8
866	10	2	10	16	1	7	11	3	6	14	5	13	12	4	8	2	15	9
866	10	3	9	4	14	7	15	12	6	1	2	13	3	16	8	5	11	10
866	10	4	7	14	4	9	1	6	12	15	16	3	13	2	10	11	5	8
866	10	5	8	2	15	9	5	13	12	4	11	3	6	14	10	16	1	7
866	10	6	9	15	2	8	4	12	13	5	14	6	3	11	7	1	16	10
866	10	7	10	11	5	8	16	3	13	2	1	6	12	15	7	14	4	9
866	10	8	8	5	11	10	2	13	3	16	15	12	6	1	9	4	14	7
871	10	1	7	4	14	9	5	16	2	11	12	13	3	6	10	1	15	8
871	10	2	9	14	4	7	11	2	16	5	6	3	13	12	8	15	1	10
871	10	3	10	12	5	7	1	13	16	4	15	3	2	14	8	6	11	9
871	10	4	7	5	12	10	4	16	13	1	14	2	3	15	9	11	6	8
871	10	5	8	15	1	10	6	3	13	12	11	2	16	5	9	14	4	7
871	10	6	10	1	15	8	12	13	3	6	5	16	2	11	7	4	14	9
871	10	7	9	11	6	8	14	2	3	15	4	16	13	1	7	5	12	10
871	10	8	8	6	11	9	15	3	2	14	1	13	16	4	10	12	5	7
872	10	1	7	4	14	9	11	16	2	5	6	13	3	12	10	1	15	8
872	10	2	9	14	4	7	5	2	16	11	12	3	13	6	8	15	1	10
872	10	3	10	6	11	7	1	13	16	4	15	3	2	14	8	12	5	9
872	10	4	7	11	6	10	4	16	13	1	14	2	3	15	9	5	12	8
872	10	5	8	15	1	10	12	3	13	6	5	2	16	11	9	14	4	7
872	10	6	10	1	15	8	6	13	3	12	11	16	2	5	7	4	14	9
872	10	7	9	5	12	8	14	2	3	15	4	16	13	1	7	11	6	10
872	10	8	8	12	5	9	15	3	2	14	1	13	16	4	10	6	11	7
874	10	2	7	5	12	10	16	4	1	13	2	14	15	3	9	11	6	8
874	10	2	10	12	5	7	13	1	4	16	3	15	14	2	8	6	11	9
874	10	3	9	2	16	7	11	14	4	5	6	15	1	12	8	3	13	10
874	10	4	7	16	2	9	5	4	14	11	12	1	15	6	10	13	3	8
874	10	5	8	6	11	9	3	15	14	2	13	1	4	16	10	12	5	7
874	10	6	9	11	6	8	2	14	15	3	16	4	1	13	7	5	12	10
874	10	7	10	13	3	8	12	1	15	6	5	4	14	11	7	16	2	9
874	10	8	8	3	13	10	6	15	1	12	11	14	4	5	9	2	16	7
876	10	1	7	6	12	9	15	14	4	1	2	11	5	16	10	3	13	8
876	10	2	9	12	6	7	1	4	14	15	16	5	11	2	8	13	3	10
876	10	3	10	2	15	7	3	11	14	6	13	5	4	12	8	16	1	9
876	10	4	7	15	2	10	6	14	11	3	12	4	5	13	9	1	16	8
876	10	5	8	13	3	10	16	5	11	2	1	4	14	15	9	12	6	7
876	10	6	10	3	13	8	2	11	5	16	15	14	4	1	7	6	12	9
876	10	7	9	1	16	8	12	4	5	13	6	14	11	3	7	15	2	10
876	10	8	8	16	1	9	13	5	4	12	3	11	14	6	10	2	15	7
877	10	2	7	11	6	10	16	4	1	13	2	14	15	3	9	5	12	8
877	10	2	10	6	11	7	13	1	4	16	3	15	14	2	8	12	5	9
877	10	3	9	2	16	7	5	14	4	11	12	15	1	6	8	3	13	10
877	10	4	7	16	2	9	11	4	14	5	6	1	15	12	10	13	3	8
877	10	5	8	12	5	9	3	15	14	2	13	1	4	16	10	6	11	7
877	10	6	9	5	12	8	2	14	15	3	16	4	1	13	7	11	6	10
877	10	7	10	13	3	8	6	1	15	12	11	4	14	5	7	16	2	9
877	10	8	8	3	13	10	12	15	1	6	5	14	4	11	9	2	16	7
880	10	1	7	14	4	9	15	6	12	1	2	3	13	16	10	11	5	8
880	10	2	9	4	14	7	1	12	6	15	16	13	3	2	8	5	11	10
880	10	3	10	2	15	7	11	3	6	14	5	13	12	4	8	16	1	9
880	10	4	7	15	2	10	14	6	3	11	4	12	13	5	9	1	16	8
880	10	5	8	5	11	10	16	13	3	2	1	12	6	15	9	4	14	7
880	10	6	10	11	5	8	2	3	13	16	15	6	12	1	7	14	4	9
880	10	7	9	1	16	8	4	12	13	5	14	6	3	11	7	15	2	10
880	10	8	8	16	1	9	5	13	12	4	11	3	6	14	10	2	15	7
181	11	1	1	12	13	8	16	9	4	5	2	7	14	11	15	6	3	10
181	11	2	8	13	12	1	5	4	9	16	11	14	7	2	10	3	6	15
181	11	3	15	2	16	1	6	7	9	12	3	14	4	13	10	11	5	8
181	11	4	1	16	2	15	12	9	7	6	13	4	14	3	8	5	11	10
181	11	5	10	3	6	15	11	14	7	2	5	4	9	16	8	13	12	1
181	11	6	15	6	3	10	2	7	14	11	16	9	4	5	1	12	13	8
181	11	7	8	5	11	10	13	4	14	3	12	9	7	6	1	16	2	15
181	11	8	10	11	5	8	3	14	4	13	6	7	9	12	15	2	16	1
202	11	1	1	14	7	12	16	5	10	3	9	4	15	6	8	11	2	13
202	11	2	12	7	14	1	3	10	5	16	6	15	4	9	13	2	11	8
202	11	3	8	9	16	1	11	4	5	14	2	15	10	7	13	6	3	12
202	11	4	1	16	9	8	14	5	4	11	7	10	15	2	12	3	6	13
202	11	5	13	2	11	8	6	15	4	9	3	10	5	16	12	7	14	1
202	11	6	8	11	2	13	9	4	15	6	16	5	10	3	1	14	7	12
202	11	7	12	3	6	13	7	10	15	2	14	5	4	11	1	16	9	8
202	11	8	13	6	3	12	2	15	10	7	11	4	5	14	8	9	16	1
364	11	1	2	11	8	13	15	4	9	6	10	5	16	3	7	14	1	12
364	11	2	13	8	11	2	6	9	4	15	3	16	5	10	12	1	14	7
364	11	3	7	10	15	2	14	5	4	11	1	16	9	8	12	3	6	13
364	11	4	2	15	10	7	11	4	5	14	8	9	16	1	13	6	3	12
364	11	5	12	1	14	7	3	16	5	10	6	9	4	15	13	8	11	2
364	11	6	7	14	1	12	10	5	16	3	15	4	9	6	2	11	8	13
364	11	7	13	6	3	12	8	9	16	1	11	4	5	14	2	15	10	7
364	11	8	12	3	6	13	1	16	9	8	14	5	4	11	7	10	15	2
374	11	1	2	11	14	7	15	10	3	6	1	8	13	12	16	5	4	9
374	11	2	7	14	11	2	6	3	10	15	12	13	8	1	9	4	5	16
374	11	3	16	1	15	2	5	8	10	11	4	13	3	14	9	12	6	7
374	11	4	2	15	1	16	11	10	8	5	14	3	13	4	7	6	12	9
374	11	5	9	4	5	16	12	13	8	1	6	3	10	15	7	14	11	2
374	11	6	16	5	4	9	1	8	13	12	15	10	3	6	2	11	14	7
374	11	7	7	6	12	9	14	3	13	4	11	10	8	5	2	15	1	16
374	11	8	9	12	6	7	4	13	3	14	5	8	10	11	16	1	15	2
484	11	1	3	6	15	10	14	7	2	11	4	9	16	5	13	12	1	8
484	11	2	10	15	6	3	11	2	7	14	5	16	9	4	8	1	12	13
484	11	3	13	4	14	3	12	9	7	6	1	16	2	15	8	5	11	10
484	11	4	3	14	4	13	6	7	9	12	15	2	16	1	10	11	5	8
484	11	5	8	1	12	13	5	16	9	4	11	2	7	14	10	15	6	3
484	11	6	13	12	1	8	4	9	16	5	14	7	2	11	3	6	15	10
484	11	7	10	11	5	8	15	2	16	1	6	7	9	12	3	14	4	13
484	11	8	8	5	11	10	1	16	2	15	12	9	7	6	13	4	14	3
643	11	1	4	5	16	9	13	8	1	12	3	10	15	6	14	11	2	7
643	11	2	9	16	5	4	12	1	8	13	6	15	10	3	7	2	11	14
643	11	3	14	3	13	4	11	10	8	5	2	15	1	16	7	6	12	9
643	11	4	4	13	3	14	5	8	10	11	16	1	15	2	9	12	6	7
643	11	5	7	2	11	14	6	15	10	3	12	1	8	13	9	16	5	4
643	11	6	14	11	2	7	3	10	15	6	13	8	1	12	4	5	16	9
643	11	7	9	12	6	7	16	1	15	2	5	8	10	11	4	13	3	14
643	11	8	7	6	12	9	2	15	1	16	11	10	8	5	14	3	13	4
689	11	2	15	6	9	4	2	13	8	11	7	12	1	14	10	3	16	5
689	11	3	4	9	6	15	11	8	13	2	14	1	12	7	5	16	3	10
689	11	3	5	14	11	4	16	1	8	9	3	12	13	6	10	7	2	15
689	11	4	4	11	14	5	9	8	1	16	6	13	12	3	15	2	7	10
689	11	5	10	3	16	5	7	12	1	14	2	13	8	11	15	6	9	4
689	11	6	5	16	3	10	14	1	12	7	11	8	13	2	4	9	6	15
689	11	7	15	2	7	10	6	13	12	3	9	8	1	16	4	11	14	5
689	11	8	10	7	2	15	3	12	13	6	16	1	8	9	5	14	11	4
724	11	2	5	14	11	4	10	7	2	15	3	12	13	6	16	1	8	9
724	11	3	9	6	15	4	8	13	2	11	1	12	7	14	16	3	10	5
724	11	4	4	11	14	5	15	2	7	10	6	13	12	3	9	8	1	16
724	11	4	4	15	6	9	11	2	13	8	14	7	12	1	5	10	3	16
724	11	5	16	1	8	9	3	12	13	6	10	7	2	15	5	14	11	4
724	11	6	9	8	1	16	6	13	12	3	15	2	7	10	4	11	14	5
724	11	7	5	10	3	16	14	7	12	1	11	2	13	8	4	15	6	9
724	11	8	16	3	10	5	1	12	7	14	8	13	2	11	9	6	15	4
3	12	2	1	2	16	15	13	14	4	3	12	7	9	6	8	11	5	10
3	12	2	15	16	2	1	3	4	14	13	6	9	7	12	10	5	11	8
3	12	3	8	12	13	1	11	7	14	2	5	9	4	16	10	6	3	15
3	12	4	1	13	12	8	2	14	7	11	16	4	9	5	15	3	6	10
3	12	5	10	5	11	8	6	9	7	12	3	4	14	13	15	16	2	1
3	12	6	8	11	5	10	12	7	9	6	13	14	4	3	1	2	16	15
3	12	7	15	3	6	10	16	4	9	5	2	14	7	11	1	13	12	8
3	12	8	10	6	3	15	5	9	4	16	11	7	14	2	8	12	13	1
88	12	1	1	7	14	12	9	15	4	6	16	10	5	3	8	2	11	13
88	12	2	12	14	7	1	6	4	15	9	3	5	10	16	13	11	2	8
88	12	3	8	16	9	1	2	10	15	7	11	5	4	14	13	3	6	12
88	12	4	1	9	16	8	7	15	10	2	14	4	5	11	12	6	3	13
88	12	5	13	11	2	8	3	5	10	16	6	4	15	9	12	14	7	1
88	12	6	8	2	11	13	16	10	5	3	9	15	4	6	1	7	14	12
88	12	7	12	6	3	13	14	4	5	11	7	15	10	2	1	9	16	8
88	12	8	13	3	6	12	11	5	4	14	2	10	15	7	8	16	9	1
209	12	2	2	1	15	16	14	13	3	4	11	8	10	5	7	12	6	9
209	12	2	16	15	1	2	4	3	13	14	5	10	8	11	9	6	12	7
209	12	3	7	11	14	2	12	8	13	1	6	10	3	15	9	5	4	16
209	12	4	2	14	11	7	1	13	8	12	15	3	10	6	16	4	5	9
209	12	5	9	6	12	7	5	10	8	11	4	3	13	14	16	15	1	2
209	12	6	7	12	6	9	11	8	10	5	14	13	3	4	2	1	15	16
209	12	7	16	4	5	9	15	3	10	6	1	13	8	12	2	14	11	7
209	12	8	9	5	4	16	6	10	3	15	12	8	13	1	7	11	14	2
319	12	1	2	8	11	13	10	16	5	3	15	9	4	6	7	1	14	12
319	12	2	13	11	8	2	3	5	16	10	6	4	9	15	12	14	1	7
319	12	3	7	15	10	2	1	9	16	8	14	4	5	11	12	6	3	13
319	12	4	2	10	15	7	8	16	9	1	11	5	4	14	13	3	6	12
319	12	5	12	14	1	7	6	4	9	15	3	5	16	10	13	11	8	2
319	12	6	7	1	14	12	15	9	4	6	10	16	5	3	2	8	11	13
319	12	7	13	3	6	12	11	5	4	14	8	16	9	1	2	10	15	7
319	12	8	12	6	3	13	14	4	5	11	1	9	16	8	7	15	10	2
449	12	2	3	4	14	13	15	16	2	1	6	9	7	12	10	5	11	8
449	12	2	13	14	4	3	1	2	16	15	12	7	9	6	8	11	5	10
449	12	3	10	6	15	3	5	9	16	4	11	7	2	14	8	12	1	13
449	12	4	3	15	6	10	4	16	9	5	14	2	7	11	13	1	12	8
449	12	5	8	11	5	10	12	7	9	6	1	2	16	15	13	14	4	3
449	12	6	10	5	11	8	6	9	7	12	15	16	2	1	3	4	14	13
449	12	7	13	1	12	8	14	2	7	11	4	16	9	5	3	15	6	10
449	12	8	8	12	1	13	11	7	2	14	5	9	16	4	10	6	15	3
613	12	2	4	3	13	14	16	15	1	2	5	10	8	11	9	6	12	7
613	12	2	14	13	3	4	2	1	15	16	11	8	10	5	7	12	6	9
613	12	3	9	5	16	4	6	10	15	3	12	8	1	13	7	11	2	14
613	12	4	4	16	5	9	3	15	10	6	13	1	8	12	14	2	11	7
613	12	5	7	12	6	9	11	8	10	5	2	1	15	16	14	13	3	4
613	12	6	9	6	12	7	5	10	8	11	16	15	1	2	4	3	13	14
613	12	7	14	2	11	7	13	1	8	12	3	15	10	6	4	16	5	9
613	12	8	7	11	2	14	12	8	1	13	6	10	15	3	9	5	16	4
650	12	2	15	9	6	4	7	1	12	14	2	8	13	11	10	16	3	5
650	12	3	4	6	9	15	14	12	1	7	11	13	8	2	5	3	16	10
650	12	3	5	11	14	4	3	13	12	6	16	8	1	9	10	2	7	15
650	12	4	4	14	11	5	6	12	13	3	9	1	8	16	15	7	2	10
650	12	5	10	16	3	5	2	8	13	11	7	1	12	14	15	9	6	4
650	12	6	5	3	16	10	11	13	8	2	14	12	1	7	4	6	9	15
650	12	7	15	7	2	10	9	1	8	16	6	12	13	3	4	14	11	5
650	12	8	10	2	7	15	16	8	1	9	3	13	12	6	5	11	14	4
666	12	2	9	15	6	4	1	7	12	14	8	2	13	11	16	10	3	5
666	12	3	4	6	15	9	14	12	7	1	11	13	2	8	5	3	10	16
666	12	3	5	11	14	4	3	13	12	6	10	2	7	15	16	8	1	9
666	12	4	4	14	11	5	6	12	13	3	15	7	2	10	9	1	8	16
666	12	5	16	10	3	5	8	2	13	11	1	7	12	14	9	15	6	4
666	12	6	5	3	10	16	11	13	2	8	14	12	7	1	4	6	15	9
666	12	7	9	1	8	16	15	7	2	10	6	12	13	3	4	14	11	5
666	12	8	16	8	1	9	10	2	7	15	3	13	12	6	5	11	14	4

==> anc/all7040_dudeney.tsv <==
paper_no	Gr.	Vs.	1st	2nd	3rd	4th	5th	6th	7th	8th	9th	10th	11th	12th	13th	14th	15th	16th
101	1	1	1	8	10	15	12	13	3	6	7	2	16	9	14	11	5	4
101	1	2	15	10	8	1	6	3	13	12	9	16	2	7	4	5	11	14
101	1	3	14	7	12	1	11	2	13	8	5	16	3	10	4	9	6	15
101	1	4	1	12	7	14	8	13	2	11	10	3	16	5	15	6	9	4
101	1	5	4	5	11	14	9	16	2	7	6	3	13	12	15	10	8	1
101	1	6	14	11	5	4	7	2	16	9	12	13	3	6	1	8	10	15
101	1	7	15	6	9	4	10	3	16	5	8	13	2	11	1	12	7	14
101	1	8	4	9	6	15	5	16	3	10	11	2	13	8	14	7	12	1
103	1	1	1	8	10	15	14	11	5	4	7	2	16	9	12	13	3	6
103	1	2	15	10	8	1	4	5	11	14	9	16	2	7	6	3	13	12
103	1	3	12	7	14	1	13	2	11	8	3	16	5	10	6	9	4	15
103	1	4	1	14	7	12	8	11	2	13	10	5	16	3	15	4	9	6
103	1	5	6	3	13	12	9	16	2	7	4	5	11	14	15	10	8	1
103	1	6	12	13	3	6	7	2	16	9	14	11	5	4	1	8	10	15
103	1	7	15	4	9	6	10	5	16	3	8	11	2	13	1	14	7	12
103	1	8	6	9	4	15	3	16	5	10	13	2	11	8	12	7	14	1
106	1	1	1	8	11	14	12	13	2	7	6	3	16	9	15	10	5	4
106	1	2	14	11	8	1	7	2	13	12	9	16	3	6	4	5	10	15
106	1	3	15	6	12	1	10	3	13	8	5	16	2	11	4	9	7	14
106	1	4	1	12	6	15	8	13	3	10	11	2	16	5	14	7	9	4
106	1	5	4	5	10	15	9	16	3	6	7	2	13	12	14	11	8	1
106	1	6	15	10	5	4	6	3	16	9	12	13	2	7	1	8	11	14
106	1	7	14	7	9	4	11	2	16	5	8	13	3	10	1	12	6	15
106	1	8	4	9	7	14	5	16	2	11	10	3	13	8	15	6	12	1
108	1	1	1	8	11	14	15	10	5	4	6	3	16	9	12	13	2	7
108	1	2	14	11	8	1	4	5	10	15	9	16	3	6	7	2	13	12
108	1	3	12	6	15	1	13	3	10	8	2	16	5	11	7	9	4	14
108	1	4	1	15	6	12	8	10	3	13	11	5	16	2	14	4	9	7
108	1	5	7	2	13	12	9	16	3	6	4	5	10	15	14	11	8	1
108	1	6	12	13	2	7	6	3	16	9	15	10	5	4	1	8	11	14
108	1	7	14	4	9	7	11	5	16	2	8	10	3	13	1	15	6	12
108	1	8	7	9	4	14	2	16	5	11	13	3	10	8	12	6	15	1
115	1	1	1	8	13	12	14	11	2	7	4	5	16	9	15	10	3	6
115	1	2	12	13	8	1	7	2	11	14	9	16	5	4	6	3	10	15
115	1	3	15	4	14	1	10	5	11	8	3	16	2	13	6	9	7	12
115	1	4	1	14	4	15	8	11	5	10	13	2	16	3	12	7	9	6
115	1	5	6	3	10	15	9	16	5	4	7	2	11	14	12	13	8	1
115	1	6	15	10	3	6	4	5	16	9	14	11	2	7	1	8	13	12
115	1	7	12	7	9	6	13	2	16	3	8	11	5	10	1	14	4	15
115	1	8	6	9	7	12	3	16	2	13	10	5	11	8	15	4	14	1
116	1	1	1	8	13	12	15	10	3	6	4	5	16	9	14	11	2	7
116	1	2	12	13	8	1	6	3	10	15	9	16	5	4	7	2	11	14
116	1	3	14	4	15	1	11	5	10	8	2	16	3	13	7	9	6	12
116	1	4	1	15	4	14	8	10	5	11	13	3	16	2	12	6	9	7
116	1	5	7	2	11	14	9	16	5	4	6	3	10	15	12	13	8	1
116	1	6	14	11	2	7	4	5	16	9	15	10	3	6	1	8	13	12
116	1	7	12	6	9	7	13	3	16	2	8	10	5	11	1	15	4	14
116	1	8	7	9	6	12	2	16	3	13	11	5	10	8	14	4	15	1
170	1	1	1	12	6	15	14	7	9	4	11	2	16	5	8	13	3	10
170	1	2	15	6	12	1	4	9	7	14	5	16	2	11	10	3	13	8
170	1	3	8	11	14	1	13	2	7	12	3	16	9	6	10	5	4	15
170	1	4	1	14	11	8	12	7	2	13	6	9	16	3	15	4	5	10
170	1	5	10	3	13	8	5	16	2	11	4	9	7	14	15	6	12	1
170	1	6	8	13	3	10	11	2	16	5	14	7	9	4	1	12	6	15
170	1	7	15	4	5	10	6	9	16	3	12	7	2	13	1	14	11	8
170	1	8	10	5	4	15	3	16	9	6	13	2	7	12	8	11	14	1
173	1	1	1	12	7	14	15	6	9	4	10	3	16	5	8	13	2	11
173	1	2	14	7	12	1	4	9	6	15	5	16	3	10	11	2	13	8
173	1	3	8	10	15	1	13	3	6	12	2	16	9	7	11	5	4	14
173	1	4	1	15	10	8	12	6	3	13	7	9	16	2	14	4	5	11
173	1	5	11	2	13	8	5	16	3	10	4	9	6	15	14	7	12	1
173	1	6	8	13	2	11	10	3	16	5	15	6	9	4	1	12	7	14
173	1	7	14	4	5	11	7	9	16	2	12	6	3	13	1	15	10	8
173	1	8	11	5	4	14	2	16	9	7	13	3	6	12	8	10	15	1
176	1	1	1	12	13	8	14	7	2	11	4	9	16	5	15	6	3	10
176	1	2	8	13	12	1	11	2	7	14	5	16	9	4	10	3	6	15
176	1	3	15	4	14	1	6	9	7	12	3	16	2	13	10	5	11	8
176	1	4	1	14	4	15	12	7	9	6	13	2	16	3	8	11	5	10
176	1	5	10	3	6	15	5	16	9	4	11	2	7	14	8	13	12	1
176	1	6	15	6	3	10	4	9	16	5	14	7	2	11	1	12	13	8
176	1	7	8	11	5	10	13	2	16	3	12	7	9	6	1	14	4	15
176	1	8	10	5	11	8	3	16	2	13	6	9	7	12	15	4	14	1
177	1	1	1	12	13	8	15	6	3	10	4	9	16	5	14	7	2	11
177	1	2	8	13	12	1	10	3	6	15	5	16	9	4	11	2	7	14
177	1	3	14	4	15	1	7	9	6	12	2	16	3	13	11	5	10	8
177	1	4	1	15	4	14	12	6	9	7	13	3	16	2	8	10	5	11
177	1	5	11	2	7	14	5	16	9	4	10	3	6	15	8	13	12	1
177	1	6	14	7	2	11	4	9	16	5	15	6	3	10	1	12	13	8
177	1	7	8	10	5	11	13	3	16	2	12	6	9	7	1	15	4	14
177	1	8	11	5	10	8	2	16	3	13	7	9	6	12	14	4	15	1
200	1	1	1	14	7	12	15	4	9	6	10	5	16	3	8	11	2	13
200	1	2	12	7	14	1	6	9	4	15	3	16	5	10	13	2	11	8
200	1	3	8	10	15	1	11	5	4	14	2	16	9	7	13	3	6	12
200	1	4	1	15	10	8	14	4	5	11	7	9	16	2	12	6	3	13
200	1	5	13	2	11	8	3	16	5	10	6	9	4	15	12	7	14	1
200	1	6	8	11	2	13	10	5	16	3	15	4	9	6	1	14	7	12
200	1	7	12	6	3	13	7	9	16	2	14	4	5	11	1	15	10	8
200	1	8	13	3	6	12	2	16	9	7	11	5	4	14	8	10	15	1
203	1	1	1	14	11	8	15	4	5	10	6	9	16	3	12	7	2	13
203	1	2	8	11	14	1	10	5	4	15	3	16	9	6	13	2	7	12
203	1	3	12	6	15	1	7	9	4	14	2	16	5	11	13	3	10	8
203	1	4	1	15	6	12	14	4	9	7	11	5	16	2	8	10	3	13
203	1	5	13	2	7	12	3	16	9	6	10	5	4	15	8	11	14	1
203	1	6	12	7	2	13	6	9	16	3	15	4	5	10	1	14	11	8
203	1	7	8	10	3	13	11	5	16	2	14	4	9	7	1	15	6	12
203	1	8	13	3	10	8	2	16	5	11	7	9	4	14	12	6	15	1
278	1	1	2	7	9	16	11	14	4	5	8	1	15	10	13	12	6	3
278	1	2	16	9	7	2	5	4	14	11	10	15	1	8	3	6	12	13
278	1	3	13	8	11	2	12	1	14	7	6	15	4	9	3	10	5	16
278	1	4	2	11	8	13	7	14	1	12	9	4	15	6	16	5	10	3
278	1	5	3	6	12	13	10	15	1	8	5	4	14	11	16	9	7	2
278	1	6	13	12	6	3	8	1	15	10	11	14	4	5	2	7	9	16
278	1	7	16	5	10	3	9	4	15	6	7	14	1	12	2	11	8	13
278	1	8	3	10	5	16	6	15	4	9	12	1	14	7	13	8	11	2
280	1	1	2	7	9	16	13	12	6	3	8	1	15	10	11	14	4	5
280	1	2	16	9	7	2	3	6	12	13	10	15	1	8	5	4	14	11
280	1	3	11	8	13	2	14	1	12	7	4	15	6	9	5	10	3	16
280	1	4	2	13	8	11	7	12	1	14	9	6	15	4	16	3	10	5
280	1	5	5	4	14	11	10	15	1	8	3	6	12	13	16	9	7	2
280	1	6	11	14	4	5	8	1	15	10	13	12	6	3	2	7	9	16
280	1	7	16	3	10	5	9	6	15	4	7	12	1	14	2	13	8	11
280	1	8	5	10	3	16	4	15	6	9	14	1	12	7	11	8	13	2
291	1	1	2	7	12	13	11	14	1	8	5	4	15	10	16	9	6	3
291	1	2	13	12	7	2	8	1	14	11	10	15	4	5	3	6	9	16
291	1	3	16	5	11	2	9	4	14	7	6	15	1	12	3	10	8	13
291	1	4	2	11	5	16	7	14	4	9	12	1	15	6	13	8	10	3
291	1	5	3	6	9	16	10	15	4	5	8	1	14	11	13	12	7	2
291	1	6	16	9	6	3	5	4	15	10	11	14	1	8	2	7	12	13
291	1	7	13	8	10	3	12	1	15	6	7	14	4	9	2	11	5	16
291	1	8	3	10	8	13	6	15	1	12	9	4	14	7	16	5	11	2
293	1	1	2	7	12	13	16	9	6	3	5	4	15	10	11	14	1	8
293	1	2	13	12	7	2	3	6	9	16	10	15	4	5	8	1	14	11
293	1	3	11	5	16	2	14	4	9	7	1	15	6	12	8	10	3	13
293	1	4	2	16	5	11	7	9	4	14	12	6	15	1	13	3	10	8
293	1	5	8	1	14	11	10	15	4	5	3	6	9	16	13	12	7	2
293	1	6	11	14	1	8	5	4	15	10	16	9	6	3	2	7	12	13
293	1	7	13	3	10	8	12	6	15	1	7	9	4	14	2	16	5	11
293	1	8	8	10	3	13	1	15	6	12	14	4	9	7	11	5	16	2
303	1	1	2	7	14	11	13	12	1	8	3	6	15	10	16	9	4	5
303	1	2	11	14	7	2	8	1	12	13	10	15	6	3	5	4	9	16
303	1	3	16	3	13	2	9	6	12	7	4	15	1	14	5	10	8	11
303	1	4	2	13	3	16	7	12	6	9	14	1	15	4	11	8	10	5
303	1	5	5	4	9	16	10	15	6	3	8	1	12	13	11	14	7	2
303	1	6	16	9	4	5	3	6	15	10	13	12	1	8	2	7	14	11
303	1	7	11	8	10	5	14	1	15	4	7	12	6	9	2	13	3	16
303	1	8	5	10	8	11	4	15	1	14	9	6	12	7	16	3	13	2
304	1	1	2	7	14	11	16	9	4	5	3	6	15	10	13	12	1	8
304	1	2	11	14	7	2	5	4	9	16	10	15	6	3	8	1	12	13
304	1	3	13	3	16	2	12	6	9	7	1	15	4	14	8	10	5	11
304	1	4	2	16	3	13	7	9	6	12	14	4	15	1	11	5	10	8
304	1	5	8	1	12	13	10	15	6	3	5	4	9	16	11	14	7	2
304	1	6	13	12	1	8	3	6	15	10	16	9	4	5	2	7	14	11
304	1	7	11	5	10	8	14	4	15	1	7	9	6	12	2	16	3	13
304	1	8	8	10	5	11	1	15	4	14	12	6	9	7	13	3	16	2
354	1	1	2	11	5	16	13	8	10	3	12	1	15	6	7	14	4	9
354	1	2	16	5	11	2	3	10	8	13	6	15	1	12	9	4	14	7
354	1	3	7	12	13	2	14	1	8	11	4	15	10	5	9	6	3	16
354	1	4	2	13	12	7	11	8	1	14	5	10	15	4	16	3	6	9
354	1	5	9	4	14	7	6	15	1	12	3	10	8	13	16	5	11	2
354	1	6	7	14	4	9	12	1	15	6	13	8	10	3	2	11	5	16
354	1	7	16	3	6	9	5	10	15	4	11	8	1	14	2	13	12	7
354	1	8	9	6	3	16	4	15	10	5	14	1	8	11	7	12	13	2
364	1	1	2	11	8	13	16	5	10	3	9	4	15	6	7	14	1	12
364	1	2	13	8	11	2	3	10	5	16	6	15	4	9	12	1	14	7
364	1	3	7	9	16	2	14	4	5	11	1	15	10	8	12	6	3	13
364	1	4	2	16	9	7	11	5	4	14	8	10	15	1	13	3	6	12
364	1	5	12	1	14	7	6	15	4	9	3	10	5	16	13	8	11	2
364	1	6	7	14	1	12	9	4	15	6	16	5	10	3	2	11	8	13
364	1	7	13	3	6	12	8	10	15	1	11	5	4	14	2	16	9	7
364	1	8	12	6	3	13	1	15	10	8	14	4	5	11	7	9	16	2
371	1	1	2	11	14	7	13	8	1	12	3	10	15	6	16	5	4	9
371	1	2	7	14	11	2	12	1	8	13	6	15	10	3	9	4	5	16
371	1	3	16	3	13	2	5	10	8	11	4	15	1	14	9	6	12	7
371	1	4	2	13	3	16	11	8	10	5	14	1	15	4	7	12	6	9
371	1	5	9	4	5	16	6	15	10	3	12	1	8	13	7	14	11	2
371	1	6	16	5	4	9	3	10	15	6	13	8	1	12	2	11	14	7
371	1	7	7	12	6	9	14	1	15	4	11	8	10	5	2	13	3	16
371	1	8	9	6	12	7	4	15	1	14	5	10	8	11	16	3	13	2
374	1	1	2	11	14	7	16	5	4	9	3	10	15	6	13	8	1	12
374	1	2	7	14	11	2	9	4	5	16	6	15	10	3	12	1	8	13
374	1	3	13	3	16	2	8	10	5	11	1	15	4	14	12	6	9	7
374	1	4	2	16	3	13	11	5	10	8	14	4	15	1	7	9	6	12
374	1	5	12	1	8	13	6	15	10	3	9	4	5	16	7	14	11	2
374	1	6	13	8	1	12	3	10	15	6	16	5	4	9	2	11	14	7
374	1	7	7	9	6	12	14	4	15	1	11	5	10	8	2	16	3	13
374	1	8	12	6	9	7	1	15	4	14	8	10	5	11	13	3	16	2
392	1	1	2	13	8	11	16	3	10	5	9	6	15	4	7	12	1	14
392	1	2	11	8	13	2	5	10	3	16	4	15	6	9	14	1	12	7
392	1	3	7	9	16	2	12	6	3	13	1	15	10	8	14	4	5	11
392	1	4	2	16	9	7	13	3	6	12	8	10	15	1	11	5	4	14
392	1	5	14	1	12	7	4	15	6	9	5	10	3	16	11	8	13	2
392	1	6	7	12	1	14	9	6	15	4	16	3	10	5	2	13	8	11
392	1	7	11	5	4	14	8	10	15	1	13	3	6	12	2	16	9	7
392	1	8	14	4	5	11	1	15	10	8	12	6	3	13	7	9	16	2
395	1	1	2	13	12	7	16	3	6	9	5	10	15	4	11	8	1	14
395	1	2	7	12	13	2	9	6	3	16	4	15	10	5	14	1	8	11
395	1	3	11	5	16	2	8	10	3	13	1	15	6	12	14	4	9	7
395	1	4	2	16	5	11	13	3	10	8	12	6	15	1	7	9	4	14
395	1	5	14	1	8	11	4	15	10	5	9	6	3	16	7	12	13	2
395	1	6	11	8	1	14	5	10	15	4	16	3	6	9	2	13	12	7
395	1	7	7	9	4	14	12	6	15	1	13	3	10	8	2	16	5	11
395	1	8	14	4	9	7	1	15	6	12	8	10	3	13	11	5	16	2
468	1	1	3	6	9	16	13	12	7	2	8	1	14	11	10	15	4	5
468	1	2	16	9	6	3	2	7	12	13	11	14	1	8	5	4	15	10
468	1	3	10	8	13	3	15	1	12	6	4	14	7	9	5	11	2	16
468	1	4	3	13	8	10	6	12	1	15	9	7	14	4	16	2	11	5
468	1	5	5	4	15	10	11	14	1	8	2	7	12	13	16	9	6	3
468	1	6	10	15	4	5	8	1	14	11	13	12	7	2	3	6	9	16
468	1	7	16	2	11	5	9	7	14	4	6	12	1	15	3	13	8	10
468	1	8	5	11	2	16	4	14	7	9	15	1	12	6	10	8	13	3
472	1	1	3	6	12	13	16	9	7	2	5	4	14	11	10	15	1	8
472	1	2	13	12	6	3	2	7	9	16	11	14	4	5	8	1	15	10
472	1	3	10	5	16	3	15	4	9	6	1	14	7	12	8	11	2	13
472	1	4	3	16	5	10	6	9	4	15	12	7	14	1	13	2	11	8
472	1	5	8	1	15	10	11	14	4	5	2	7	9	16	13	12	6	3
472	1	6	10	15	1	8	5	4	14	11	16	9	7	2	3	6	12	13
472	1	7	13	2	11	8	12	7	14	1	6	9	4	15	3	16	5	10
472	1	8	8	11	2	13	1	14	7	12	15	4	9	6	10	5	16	3
482	1	1	3	6	15	10	13	12	1	8	2	7	14	11	16	9	4	5
482	1	2	10	15	6	3	8	1	12	13	11	14	7	2	5	4	9	16
482	1	3	16	2	13	3	9	7	12	6	4	14	1	15	5	11	8	10
482	1	4	3	13	2	16	6	12	7	9	15	1	14	4	10	8	11	5
482	1	5	5	4	9	16	11	14	7	2	8	1	12	13	10	15	6	3
482	1	6	16	9	4	5	2	7	14	11	13	12	1	8	3	6	15	10
482	1	7	10	8	11	5	15	1	14	4	6	12	7	9	3	13	2	16
482	1	8	5	11	8	10	4	14	1	15	9	7	12	6	16	2	13	3
484	1	1	3	6	15	10	16	9	4	5	2	7	14	11	13	12	1	8
484	1	2	10	15	6	3	5	4	9	16	11	14	7	2	8	1	12	13
484	1	3	13	2	16	3	12	7	9	6	1	14	4	15	8	11	5	10
484	1	4	3	16	2	13	6	9	7	12	15	4	14	1	10	5	11	8
484	1	5	8	1	12	13	11	14	7	2	5	4	9	16	10	15	6	3
484	1	6	13	12	1	8	2	7	14	11	16	9	4	5	3	6	15	10
484	1	7	10	5	11	8	15	4	14	1	6	9	7	12	3	16	2	13
484	1	8	8	11	5	10	1	14	4	15	12	7	9	6	13	2	16	3
529	1	1	3	10	5	16	13	8	11	2	12	1	14	7	6	15	4	9
529	1	2	16	5	10	3	2	11	8	13	7	14	1	12	9	4	15	6
529	1	3	6	12	13	3	15	1	8	10	4	14	11	5	9	7	2	16
529	1	4	3	13	12	6	10	8	1	15	5	11	14	4	16	2	7	9
529	1	5	9	4	15	6	7	14	1	12	2	11	8	13	16	5	10	3
529	1	6	6	15	4	9	12	1	14	7	13	8	11	2	3	10	5	16
529	1	7	16	2	7	9	5	11	14	4	10	8	1	15	3	13	12	6
529	1	8	9	7	2	16	4	14	11	5	15	1	8	10	6	12	13	3
531	1	1	3	10	8	13	16	5	11	2	9	4	14	7	6	15	1	12
531	1	2	13	8	10	3	2	11	5	16	7	14	4	9	12	1	15	6
531	1	3	6	9	16	3	15	4	5	10	1	14	11	8	12	7	2	13
531	1	4	3	16	9	6	10	5	4	15	8	11	14	1	13	2	7	12
531	1	5	12	1	15	6	7	14	4	9	2	11	5	16	13	8	10	3
531	1	6	6	15	1	12	9	4	14	7	16	5	11	2	3	10	8	13
531	1	7	13	2	7	12	8	11	14	1	10	5	4	15	3	16	9	6
531	1	8	12	7	2	13	1	14	11	8	15	4	5	10	6	9	16	3
535	1	1	3	10	15	6	13	8	1	12	2	11	14	7	16	5	4	9
535	1	2	6	15	10	3	12	1	8	13	7	14	11	2	9	4	5	16
535	1	3	16	2	13	3	5	11	8	10	4	14	1	15	9	7	12	6
535	1	4	3	13	2	16	10	8	11	5	15	1	14	4	6	12	7	9
535	1	5	9	4	5	16	7	14	11	2	12	1	8	13	6	15	10	3
535	1	6	16	5	4	9	2	11	14	7	13	8	1	12	3	10	15	6
535	1	7	6	12	7	9	15	1	14	4	10	8	11	5	3	13	2	16
535	1	8	9	7	12	6	4	14	1	15	5	11	8	10	16	2	13	3
536	1	1	3	10	15	6	16	5	4	9	2	11	14	7	13	8	1	12
536	1	2	6	15	10	3	9	4	5	16	7	14	11	2	12	1	8	13
536	1	3	13	2	16	3	8	11	5	10	1	14	4	15	12	7	9	6
536	1	4	3	16	2	13	10	5	11	8	15	4	14	1	6	9	7	12
536	1	5	12	1	8	13	7	14	11	2	9	4	5	16	6	15	10	3
536	1	6	13	8	1	12	2	11	14	7	16	5	4	9	3	10	15	6
536	1	7	6	9	7	12	15	4	14	1	10	5	11	8	3	16	2	13
536	1	8	12	7	9	6	1	14	4	15	8	11	5	10	13	2	16	3
559	1	1	3	13	8	10	16	2	11	5	9	7	14	4	6	12	1	15
559	1	2	10	8	13	3	5	11	2	16	4	14	7	9	15	1	12	6
559	1	3	6	9	16	3	12	7	2	13	1	14	11	8	15	4	5	10
559	1	4	3	16	9	6	13	2	7	12	8	11	14	1	10	5	4	15
559	1	5	15	1	12	6	4	14	7	9	5	11	2	16	10	8	13	3
559	1	6	6	12	1	15	9	7	14	4	16	2	11	5	3	13	8	10
559	1	7	10	5	4	15	8	11	14	1	13	2	7	12	3	16	9	6
559	1	8	15	4	5	10	1	14	11	8	12	7	2	13	6	9	16	3
564	1	1	3	13	12	6	16	2	7	9	5	11	14	4	10	8	1	15
564	1	2	6	12	13	3	9	7	2	16	4	14	11	5	15	1	8	10
564	1	3	10	5	16	3	8	11	2	13	1	14	7	12	15	4	9	6
564	1	4	3	16	5	10	13	2	11	8	12	7	14	1	6	9	4	15
564	1	5	15	1	8	10	4	14	11	5	9	7	2	16	6	12	13	3
564	1	6	10	8	1	15	5	11	14	4	16	2	7	9	3	13	12	6
564	1	7	6	9	4	15	12	7	14	1	13	2	11	8	3	16	5	10
564	1	8	15	4	9	6	1	14	7	12	8	11	2	13	10	5	16	3
620	1	1	4	5	10	15	14	11	8	1	7	2	13	12	9	16	3	6
620	1	2	15	10	5	4	1	8	11	14	12	13	2	7	6	3	16	9
620	1	3	9	7	14	4	16	2	11	5	3	13	8	10	6	12	1	15
620	1	4	4	14	7	9	5	11	2	16	10	8	13	3	15	1	12	6
620	1	5	6	3	16	9	12	13	2	7	1	8	11	14	15	10	5	4
620	1	6	9	16	3	6	7	2	13	12	14	11	8	1	4	5	10	15
620	1	7	15	1	12	6	10	8	13	3	5	11	2	16	4	14	7	9
620	1	8	6	12	1	15	3	13	8	10	16	2	11	5	9	7	14	4
622	1	1	4	5	11	14	15	10	8	1	6	3	13	12	9	16	2	7
622	1	2	14	11	5	4	1	8	10	15	12	13	3	6	7	2	16	9
622	1	3	9	6	15	4	16	3	10	5	2	13	8	11	7	12	1	14
622	1	4	4	15	6	9	5	10	3	16	11	8	13	2	14	1	12	7
622	1	5	7	2	16	9	12	13	3	6	1	8	10	15	14	11	5	4
622	1	6	9	16	2	7	6	3	13	12	15	10	8	1	4	5	11	14
622	1	7	14	1	12	7	11	8	13	2	5	10	3	16	4	15	6	9
622	1	8	7	12	1	14	2	13	8	11	16	3	10	5	9	6	15	4
645	1	1	4	5	16	9	14	11	2	7	1	8	13	12	15	10	3	6
645	1	2	9	16	5	4	7	2	11	14	12	13	8	1	6	3	10	15
645	1	3	15	1	14	4	10	8	11	5	3	13	2	16	6	12	7	9
645	1	4	4	14	1	15	5	11	8	10	16	2	13	3	9	7	12	6
645	1	5	6	3	10	15	12	13	8	1	7	2	11	14	9	16	5	4
645	1	6	15	10	3	6	1	8	13	12	14	11	2	7	4	5	16	9
645	1	7	9	7	12	6	16	2	13	3	5	11	8	10	4	14	1	15
645	1	8	6	12	7	9	3	13	2	16	10	8	11	5	15	1	14	4
646	1	1	4	5	16	9	15	10	3	6	1	8	13	12	14	11	2	7
646	1	2	9	16	5	4	6	3	10	15	12	13	8	1	7	2	11	14
646	1	3	14	1	15	4	11	8	10	5	2	13	3	16	7	12	6	9
646	1	4	4	15	1	14	5	10	8	11	16	3	13	2	9	6	12	7
646	1	5	7	2	11	14	12	13	8	1	6	3	10	15	9	16	5	4
646	1	6	14	11	2	7	1	8	13	12	15	10	3	6	4	5	16	9
646	1	7	9	6	12	7	16	3	13	2	5	10	8	11	4	15	1	14
646	1	8	7	12	6	9	2	13	3	16	11	8	10	5	14	1	15	4
689	1	1	4	9	6	15	14	7	12	1	11	2	13	8	5	16	3	10
689	1	2	15	6	9	4	1	12	7	14	8	13	2	11	10	3	16	5
689	1	3	5	11	14	4	16	2	7	9	3	13	12	6	10	8	1	15
689	1	4	4	14	11	5	9	7	2	16	6	12	13	3	15	1	8	10
689	1	5	10	3	16	5	8	13	2	11	1	12	7	14	15	6	9	4
689	1	6	5	16	3	10	11	2	13	8	14	7	12	1	4	9	6	15
689	1	7	15	1	8	10	6	12	13	3	9	7	2	16	4	14	11	5
689	1	8	10	8	1	15	3	13	12	6	16	2	7	9	5	11	14	4
690	1	1	4	9	7	14	15	6	12	1	10	3	13	8	5	16	2	11
690	1	2	14	7	9	4	1	12	6	15	8	13	3	10	11	2	16	5
690	1	3	5	10	15	4	16	3	6	9	2	13	12	7	11	8	1	14
690	1	4	4	15	10	5	9	6	3	16	7	12	13	2	14	1	8	11
690	1	5	11	2	16	5	8	13	3	10	1	12	6	15	14	7	9	4
690	1	6	5	16	2	11	10	3	13	8	15	6	12	1	4	9	7	14
690	1	7	14	1	8	11	7	12	13	2	9	6	3	16	4	15	10	5
690	1	8	11	8	1	14	2	13	12	7	16	3	6	9	5	10	15	4
701	1	1	4	9	16	5	14	7	2	11	1	12	13	8	15	6	3	10
701	1	2	5	16	9	4	11	2	7	14	8	13	12	1	10	3	6	15
701	1	3	15	1	14	4	6	12	7	9	3	13	2	16	10	8	11	5
701	1	4	4	14	1	15	9	7	12	6	16	2	13	3	5	11	8	10
701	1	5	10	3	6	15	8	13	12	1	11	2	7	14	5	16	9	4
701	1	6	15	6	3	10	1	12	13	8	14	7	2	11	4	9	16	5
701	1	7	5	11	8	10	16	2	13	3	9	7	12	6	4	14	1	15
701	1	8	10	8	11	5	3	13	2	16	6	12	7	9	15	1	14	4
703	1	1	4	9	16	5	15	6	3	10	1	12	13	8	14	7	2	11
703	1	2	5	16	9	4	10	3	6	15	8	13	12	1	11	2	7	14
703	1	3	14	1	15	4	7	12	6	9	2	13	3	16	11	8	10	5
703	1	4	4	15	1	14	9	6	12	7	16	3	13	2	5	10	8	11
703	1	5	11	2	7	14	8	13	12	1	10	3	6	15	5	16	9	4
703	1	6	14	7	2	11	1	12	13	8	15	6	3	10	4	9	16	5
703	1	7	5	10	8	11	16	3	13	2	9	6	12	7	4	15	1	14
703	1	8	11	8	10	5	2	13	3	16	7	12	6	9	14	1	15	4
743	1	1	4	14	7	9	15	1	12	6	10	8	13	3	5	11	2	16
743	1	2	9	7	14	4	6	12	1	15	3	13	8	10	16	2	11	5
743	1	3	5	10	15	4	11	8	1	14	2	13	12	7	16	3	6	9
743	1	4	4	15	10	5	14	1	8	11	7	12	13	2	9	6	3	16
743	1	5	16	2	11	5	3	13	8	10	6	12	1	15	9	7	14	4
743	1	6	5	11	2	16	10	8	13	3	15	1	12	6	4	14	7	9
743	1	7	9	6	3	16	7	12	13	2	14	1	8	11	4	15	10	5
743	1	8	16	3	6	9	2	13	12	7	11	8	1	14	5	10	15	4
747	1	1	4	14	11	5	15	1	8	10	6	12	13	3	9	7	2	16
747	1	2	5	11	14	4	10	8	1	15	3	13	12	6	16	2	7	9
747	1	3	9	6	15	4	7	12	1	14	2	13	8	11	16	3	10	5
747	1	4	4	15	6	9	14	1	12	7	11	8	13	2	5	10	3	16
747	1	5	16	2	7	9	3	13	12	6	10	8	1	15	5	11	14	4
747	1	6	9	7	2	16	6	12	13	3	15	1	8	10	4	14	11	5
747	1	7	5	10	3	16	11	8	13	2	14	1	12	7	4	15	6	9
747	1	8	16	3	10	5	2	13	8	11	7	12	1	14	9	6	15	4
784	1	1	5	4	14	11	16	9	7	2	3	6	12	13	10	15	1	8
784	1	2	11	14	4	5	2	7	9	16	13	12	6	3	8	1	15	10
784	1	3	10	3	16	5	15	6	9	4	1	12	7	14	8	13	2	11
784	1	4	5	16	3	10	4	9	6	15	14	7	12	1	11	2	13	8
784	1	5	8	1	15	10	13	12	6	3	2	7	9	16	11	14	4	5
784	1	6	10	15	1	8	3	6	12	13	16	9	7	2	5	4	14	11
784	1	7	11	2	13	8	14	7	12	1	4	9	6	15	5	16	3	10
784	1	8	8	13	2	11	1	12	7	14	15	6	9	4	10	3	16	5
787	1	1	5	4	15	10	16	9	6	3	2	7	12	13	11	14	1	8
787	1	2	10	15	4	5	3	6	9	16	13	12	7	2	8	1	14	11
787	1	3	11	2	16	5	14	7	9	4	1	12	6	15	8	13	3	10
787	1	4	5	16	2	11	4	9	7	14	15	6	12	1	10	3	13	8
787	1	5	8	1	14	11	13	12	7	2	3	6	9	16	10	15	4	5
787	1	6	11	14	1	8	2	7	12	13	16	9	6	3	5	4	15	10
787	1	7	10	3	13	8	15	6	12	1	4	9	7	14	5	16	2	11
787	1	8	8	13	3	10	1	12	6	15	14	7	9	4	11	2	16	5
827	1	1	6	3	13	12	15	10	8	1	4	5	11	14	9	16	2	7
827	1	2	12	13	3	6	1	8	10	15	14	11	5	4	7	2	16	9
827	1	3	9	4	15	6	16	5	10	3	2	11	8	13	7	14	1	12
827	1	4	6	15	4	9	3	10	5	16	13	8	11	2	12	1	14	7
827	1	5	7	2	16	9	14	11	5	4	1	8	10	15	12	13	3	6
827	1	6	9	16	2	7	4	5	11	14	15	10	8	1	6	3	13	12
827	1	7	12	1	14	7	13	8	11	2	3	10	5	16	6	15	4	9
827	1	8	7	14	1	12	2	11	8	13	16	5	10	3	9	4	15	6
838	1	1	6	3	16	9	15	10	5	4	1	8	11	14	12	13	2	7
838	1	2	9	16	3	6	4	5	10	15	14	11	8	1	7	2	13	12
838	1	3	12	1	15	6	13	8	10	3	2	11	5	16	7	14	4	9
838	1	4	6	15	1	12	3	10	8	13	16	5	11	2	9	4	14	7
838	1	5	7	2	13	12	14	11	8	1	4	5	10	15	9	16	3	6
838	1	6	12	13	2	7	1	8	11	14	15	10	5	4	6	3	16	9
838	1	7	9	4	14	7	16	5	11	2	3	10	8	13	6	15	1	12
838	1	8	7	14	4	9	2	11	5	16	13	8	10	3	12	1	15	6
20	2	1	1	4	14	15	13	16	2	3	8	5	11	10	12	9	7	6
20	2	2	15	14	4	1	3	2	16	13	10	11	5	8	6	7	9	12
20	2	3	12	8	13	1	9	5	16	4	7	11	2	14	6	10	3	15
20	2	4	1	13	8	12	4	16	5	9	14	2	11	7	15	3	10	6
20	2	5	6	7	9	12	10	11	5	8	3	2	16	13	15	14	4	1
20	2	6	12	9	7	6	8	5	11	10	13	16	2	3	1	4	14	15
20	2	7	15	3	10	6	14	2	11	7	4	16	5	9	1	13	8	12
20	2	8	6	10	3	15	7	11	2	14	9	5	16	4	12	8	13	1
21	2	1	1	4	14	15	13	16	2	3	12	9	7	6	8	5	11	10
21	2	2	15	14	4	1	3	2	16	13	6	7	9	12	10	11	5	8
21	2	3	8	12	13	1	5	9	16	4	11	7	2	14	10	6	3	15
21	2	4	1	13	12	8	4	16	9	5	14	2	7	11	15	3	6	10
21	2	5	10	11	5	8	6	7	9	12	3	2	16	13	15	14	4	1
21	2	6	8	5	11	10	12	9	7	6	13	16	2	3	1	4	14	15
21	2	7	15	3	6	10	14	2	7	11	4	16	9	5	1	13	12	8
21	2	8	10	6	3	15	11	7	2	14	5	9	16	4	8	12	13	1
26	2	1	1	4	15	14	13	16	3	2	8	5	10	11	12	9	6	7
26	2	2	14	15	4	1	2	3	16	13	11	10	5	8	7	6	9	12
26	2	3	12	8	13	1	9	5	16	4	6	10	3	15	7	11	2	14
26	2	4	1	13	8	12	4	16	5	9	15	3	10	6	14	2	11	7
26	2	5	7	6	9	12	11	10	5	8	2	3	16	13	14	15	4	1
26	2	6	12	9	6	7	8	5	10	11	13	16	3	2	1	4	15	14
26	2	7	14	2	11	7	15	3	10	6	4	16	5	9	1	13	8	12
26	2	8	7	11	2	14	6	10	3	15	9	5	16	4	12	8	13	1
27	2	1	1	4	15	14	13	16	3	2	12	9	6	7	8	5	10	11
27	2	2	14	15	4	1	2	3	16	13	7	6	9	12	11	10	5	8
27	2	3	8	12	13	1	5	9	16	4	10	6	3	15	11	7	2	14
27	2	4	1	13	12	8	4	16	9	5	15	3	6	10	14	2	7	11
27	2	5	11	10	5	8	7	6	9	12	2	3	16	13	14	15	4	1
27	2	6	8	5	10	11	12	9	6	7	13	16	3	2	1	4	15	14
27	2	7	14	2	7	11	15	3	6	10	4	16	9	5	1	13	12	8
27	2	8	11	7	2	14	10	6	3	15	5	9	16	4	8	12	13	1
55	2	1	1	6	12	15	11	16	2	5	8	3	13	10	14	9	7	4
55	2	2	15	12	6	1	5	2	16	11	10	13	3	8	4	7	9	14
55	2	3	14	8	11	1	9	3	16	6	7	13	2	12	4	10	5	15
55	2	4	1	11	8	14	6	16	3	9	12	2	13	7	15	5	10	4
55	2	5	4	7	9	14	10	13	3	8	5	2	16	11	15	12	6	1
55	2	6	14	9	7	4	8	3	13	10	11	16	2	5	1	6	12	15
55	2	7	15	5	10	4	12	2	13	7	6	16	3	9	1	11	8	14
55	2	8	4	10	5	15	7	13	2	12	9	3	16	6	14	8	11	1
56	2	1	1	6	12	15	11	16	2	5	14	9	7	4	8	3	13	10
56	2	2	15	12	6	1	5	2	16	11	4	7	9	14	10	13	3	8
56	2	3	8	14	11	1	3	9	16	6	13	7	2	12	10	4	5	15
56	2	4	1	11	14	8	6	16	9	3	12	2	7	13	15	5	4	10
56	2	5	10	13	3	8	4	7	9	14	5	2	16	11	15	12	6	1
56	2	6	8	3	13	10	14	9	7	4	11	16	2	5	1	6	12	15
56	2	7	15	5	4	10	12	2	7	13	6	16	9	3	1	11	14	8
56	2	8	10	4	5	15	13	7	2	12	3	9	16	6	8	14	11	1
61	2	1	1	6	15	12	11	16	5	2	8	3	10	13	14	9	4	7
61	2	2	12	15	6	1	2	5	16	11	13	10	3	8	7	4	9	14
61	2	3	14	8	11	1	9	3	16	6	4	10	5	15	7	13	2	12
61	2	4	1	11	8	14	6	16	3	9	15	5	10	4	12	2	13	7
61	2	5	7	4	9	14	13	10	3	8	2	5	16	11	12	15	6	1
61	2	6	14	9	4	7	8	3	10	13	11	16	5	2	1	6	15	12
61	2	7	12	2	13	7	15	5	10	4	6	16	3	9	1	11	8	14
61	2	8	7	13	2	12	4	10	5	15	9	3	16	6	14	8	11	1
62	2	1	1	6	15	12	11	16	5	2	14	9	4	7	8	3	10	13
62	2	2	12	15	6	1	2	5	16	11	7	4	9	14	13	10	3	8
62	2	3	8	14	11	1	3	9	16	6	10	4	5	15	13	7	2	12
62	2	4	1	11	14	8	6	16	9	3	15	5	4	10	12	2	7	13
62	2	5	13	10	3	8	7	4	9	14	2	5	16	11	12	15	6	1
62	2	6	8	3	10	13	14	9	4	7	11	16	5	2	1	6	15	12
62	2	7	12	2	7	13	15	5	4	10	6	16	9	3	1	11	14	8
62	2	8	13	7	2	12	10	4	5	15	3	9	16	6	8	14	11	1
81	2	1	1	7	12	14	10	16	3	5	8	2	13	11	15	9	6	4
81	2	2	14	12	7	1	5	3	16	10	11	13	2	8	4	6	9	15
81	2	3	15	8	10	1	9	2	16	7	6	13	3	12	4	11	5	14
81	2	4	1	10	8	15	7	16	2	9	12	3	13	6	14	5	11	4
81	2	5	4	6	9	15	11	13	2	8	5	3	16	10	14	12	7	1
81	2	6	15	9	6	4	8	2	13	11	10	16	3	5	1	7	12	14
81	2	7	14	5	11	4	12	3	13	6	7	16	2	9	1	10	8	15
81	2	8	4	11	5	14	6	13	3	12	9	2	16	7	15	8	10	1
82	2	1	1	7	12	14	10	16	3	5	15	9	6	4	8	2	13	11
82	2	2	14	12	7	1	5	3	16	10	4	6	9	15	11	13	2	8
82	2	3	8	15	10	1	2	9	16	7	13	6	3	12	11	4	5	14
82	2	4	1	10	15	8	7	16	9	2	12	3	6	13	14	5	4	11
82	2	5	11	13	2	8	4	6	9	15	5	3	16	10	14	12	7	1
82	2	6	8	2	13	11	15	9	6	4	10	16	3	5	1	7	12	14
82	2	7	14	5	4	11	12	3	6	13	7	16	9	2	1	10	15	8
82	2	8	11	4	5	14	13	6	3	12	2	9	16	7	8	15	10	1
88	2	1	1	7	14	12	10	16	5	3	8	2	11	13	15	9	4	6
88	2	2	12	14	7	1	3	5	16	10	13	11	2	8	6	4	9	15
88	2	3	15	8	10	1	9	2	16	7	4	11	5	14	6	13	3	12
88	2	4	1	10	8	15	7	16	2	9	14	5	11	4	12	3	13	6
88	2	5	6	4	9	15	13	11	2	8	3	5	16	10	12	14	7	1
88	2	6	15	9	4	6	8	2	11	13	10	16	5	3	1	7	14	12
88	2	7	12	3	13	6	14	5	11	4	7	16	2	9	1	10	8	15
88	2	8	6	13	3	12	4	11	5	14	9	2	16	7	15	8	10	1
89	2	1	1	7	14	12	10	16	5	3	15	9	4	6	8	2	11	13
89	2	2	12	14	7	1	3	5	16	10	6	4	9	15	13	11	2	8
89	2	3	8	15	10	1	2	9	16	7	11	4	5	14	13	6	3	12
89	2	4	1	10	15	8	7	16	9	2	14	5	4	11	12	3	6	13
89	2	5	13	11	2	8	6	4	9	15	3	5	16	10	12	14	7	1
89	2	6	8	2	11	13	15	9	4	6	10	16	5	3	1	7	14	12
89	2	7	12	3	6	13	14	5	4	11	7	16	9	2	1	10	15	8
89	2	8	13	6	3	12	11	4	5	14	2	9	16	7	8	15	10	1
212	2	1	2	3	13	16	14	15	1	4	7	6	12	9	11	10	8	5
212	2	2	16	13	3	2	4	1	15	14	9	12	6	7	5	8	10	11
212	2	3	11	7	14	2	10	6	15	3	8	12	1	13	5	9	4	16
212	2	4	2	14	7	11	3	15	6	10	13	1	12	8	16	4	9	5
212	2	5	5	8	10	11	9	12	6	7	4	1	15	14	16	13	3	2
212	2	6	11	10	8	5	7	6	12	9	14	15	1	4	2	3	13	16
212	2	7	16	4	9	5	13	1	12	8	3	15	6	10	2	14	7	11
212	2	8	5	9	4	16	8	12	1	13	10	6	15	3	11	7	14	2
213	2	1	2	3	13	16	14	15	1	4	11	10	8	5	7	6	12	9
213	2	2	16	13	3	2	4	1	15	14	5	8	10	11	9	12	6	7
213	2	3	7	11	14	2	6	10	15	3	12	8	1	13	9	5	4	16
213	2	4	2	14	11	7	3	15	10	6	13	1	8	12	16	4	5	9
213	2	5	9	12	6	7	5	8	10	11	4	1	15	14	16	13	3	2
213	2	6	7	6	12	9	11	10	8	5	14	15	1	4	2	3	13	16
213	2	7	16	4	5	9	13	1	8	12	3	15	10	6	2	14	11	7
213	2	8	9	5	4	16	12	8	1	13	6	10	15	3	7	11	14	2
232	2	1	2	3	16	13	14	15	4	1	7	6	9	12	11	10	5	8
232	2	2	13	16	3	2	1	4	15	14	12	9	6	7	8	5	10	11
232	2	3	11	7	14	2	10	6	15	3	5	9	4	16	8	12	1	13
232	2	4	2	14	7	11	3	15	6	10	16	4	9	5	13	1	12	8
232	2	5	8	5	10	11	12	9	6	7	1	4	15	14	13	16	3	2
232	2	6	11	10	5	8	7	6	9	12	14	15	4	1	2	3	16	13
232	2	7	13	1	12	8	16	4	9	5	3	15	6	10	2	14	7	11
232	2	8	8	12	1	13	5	9	4	16	10	6	15	3	11	7	14	2
233	2	1	2	3	16	13	14	15	4	1	11	10	5	8	7	6	9	12
233	2	2	13	16	3	2	1	4	15	14	8	5	10	11	12	9	6	7
233	2	3	7	11	14	2	6	10	15	3	9	5	4	16	12	8	1	13
233	2	4	2	14	11	7	3	15	10	6	16	4	5	9	13	1	8	12
233	2	5	12	9	6	7	8	5	10	11	1	4	15	14	13	16	3	2
233	2	6	7	6	9	12	11	10	5	8	14	15	4	1	2	3	16	13
233	2	7	13	1	8	12	16	4	5	9	3	15	10	6	2	14	11	7
233	2	8	12	8	1	13	9	5	4	16	6	10	15	3	7	11	14	2
245	2	1	2	5	11	16	12	15	1	6	7	4	14	9	13	10	8	3
245	2	2	16	11	5	2	6	1	15	12	9	14	4	7	3	8	10	13
245	2	3	13	7	12	2	10	4	15	5	8	14	1	11	3	9	6	16
245	2	4	2	12	7	13	5	15	4	10	11	1	14	8	16	6	9	3
245	2	5	3	8	10	13	9	14	4	7	6	1	15	12	16	11	5	2
245	2	6	13	10	8	3	7	4	14	9	12	15	1	6	2	5	11	16
245	2	7	16	6	9	3	11	1	14	8	5	15	4	10	2	12	7	13
245	2	8	3	9	6	16	8	14	1	11	10	4	15	5	13	7	12	2
246	2	1	2	5	11	16	12	15	1	6	13	10	8	3	7	4	14	9
246	2	2	16	11	5	2	6	1	15	12	3	8	10	13	9	14	4	7
246	2	3	7	13	12	2	4	10	15	5	14	8	1	11	9	3	6	16
246	2	4	2	12	13	7	5	15	10	4	11	1	8	14	16	6	3	9
246	2	5	9	14	4	7	3	8	10	13	6	1	15	12	16	11	5	2
246	2	6	7	4	14	9	13	10	8	3	12	15	1	6	2	5	11	16
246	2	7	16	6	3	9	11	1	8	14	5	15	10	4	2	12	13	7
246	2	8	9	3	6	16	14	8	1	11	4	10	15	5	7	13	12	2
268	2	1	2	5	16	11	12	15	6	1	7	4	9	14	13	10	3	8
268	2	2	11	16	5	2	1	6	15	12	14	9	4	7	8	3	10	13
268	2	3	13	7	12	2	10	4	15	5	3	9	6	16	8	14	1	11
268	2	4	2	12	7	13	5	15	4	10	16	6	9	3	11	1	14	8
268	2	5	8	3	10	13	14	9	4	7	1	6	15	12	11	16	5	2
268	2	6	13	10	3	8	7	4	9	14	12	15	6	1	2	5	16	11
268	2	7	11	1	14	8	16	6	9	3	5	15	4	10	2	12	7	13
268	2	8	8	14	1	11	3	9	6	16	10	4	15	5	13	7	12	2
269	2	1	2	5	16	11	12	15	6	1	13	10	3	8	7	4	9	14
269	2	2	11	16	5	2	1	6	15	12	8	3	10	13	14	9	4	7
269	2	3	7	13	12	2	4	10	15	5	9	3	6	16	14	8	1	11
269	2	4	2	12	13	7	5	15	10	4	16	6	3	9	11	1	8	14
269	2	5	14	9	4	7	8	3	10	13	1	6	15	12	11	16	5	2
269	2	6	7	4	9	14	13	10	3	8	12	15	6	1	2	5	16	11
269	2	7	11	1	8	14	16	6	3	9	5	15	10	4	2	12	13	7
269	2	8	14	8	1	11	9	3	6	16	4	10	15	5	7	13	12	2
315	2	1	2	8	11	13	9	15	4	6	7	1	14	12	16	10	5	3
315	2	2	13	11	8	2	6	4	15	9	12	14	1	7	3	5	10	16
315	2	3	16	7	9	2	10	1	15	8	5	14	4	11	3	12	6	13
315	2	4	2	9	7	16	8	15	1	10	11	4	14	5	13	6	12	3
315	2	5	3	5	10	16	12	14	1	7	6	4	15	9	13	11	8	2
315	2	6	16	10	5	3	7	1	14	12	9	15	4	6	2	8	11	13
315	2	7	13	6	12	3	11	4	14	5	8	15	1	10	2	9	7	16
315	2	8	3	12	6	13	5	14	4	11	10	1	15	8	16	7	9	2
316	2	1	2	8	11	13	9	15	4	6	16	10	5	3	7	1	14	12
316	2	2	13	11	8	2	6	4	15	9	3	5	10	16	12	14	1	7
316	2	3	7	16	9	2	1	10	15	8	14	5	4	11	12	3	6	13
316	2	4	2	9	16	7	8	15	10	1	11	4	5	14	13	6	3	12
316	2	5	12	14	1	7	3	5	10	16	6	4	15	9	13	11	8	2
316	2	6	7	1	14	12	16	10	5	3	9	15	4	6	2	8	11	13
316	2	7	13	6	3	12	11	4	5	14	8	15	10	1	2	9	16	7
316	2	8	12	3	6	13	14	5	4	11	1	10	15	8	7	16	9	2
322	2	1	2	8	13	11	9	15	6	4	7	1	12	14	16	10	3	5
322	2	2	11	13	8	2	4	6	15	9	14	12	1	7	5	3	10	16
322	2	3	16	7	9	2	10	1	15	8	3	12	6	13	5	14	4	11
322	2	4	2	9	7	16	8	15	1	10	13	6	12	3	11	4	14	5
322	2	5	5	3	10	16	14	12	1	7	4	6	15	9	11	13	8	2
322	2	6	16	10	3	5	7	1	12	14	9	15	6	4	2	8	13	11
322	2	7	11	4	14	5	13	6	12	3	8	15	1	10	2	9	7	16
322	2	8	5	14	4	11	3	12	6	13	10	1	15	8	16	7	9	2
323	2	1	2	8	13	11	9	15	6	4	16	10	3	5	7	1	12	14
323	2	2	11	13	8	2	4	6	15	9	5	3	10	16	14	12	1	7
323	2	3	7	16	9	2	1	10	15	8	12	3	6	13	14	5	4	11
323	2	4	2	9	16	7	8	15	10	1	13	6	3	12	11	4	5	14
323	2	5	14	12	1	7	5	3	10	16	4	6	15	9	11	13	8	2
323	2	6	7	1	12	14	16	10	3	5	9	15	6	4	2	8	13	11
323	2	7	11	4	5	14	13	6	3	12	8	15	10	1	2	9	16	7
323	2	8	14	5	4	11	12	3	6	13	1	10	15	8	7	16	9	2
420	2	1	3	2	13	16	15	14	1	4	6	7	12	9	10	11	8	5
420	2	2	16	13	2	3	4	1	14	15	9	12	7	6	5	8	11	10
420	2	3	10	6	15	3	11	7	14	2	8	12	1	13	5	9	4	16
420	2	4	3	15	6	10	2	14	7	11	13	1	12	8	16	4	9	5
420	2	5	5	8	11	10	9	12	7	6	4	1	14	15	16	13	2	3
420	2	6	10	11	8	5	6	7	12	9	15	14	1	4	3	2	13	16
420	2	7	16	4	9	5	13	1	12	8	2	14	7	11	3	15	6	10
420	2	8	5	9	4	16	8	12	1	13	11	7	14	2	10	6	15	3
421	2	1	3	2	13	16	15	14	1	4	10	11	8	5	6	7	12	9
421	2	2	16	13	2	3	4	1	14	15	5	8	11	10	9	12	7	6
421	2	3	6	10	15	3	7	11	14	2	12	8	1	13	9	5	4	16
421	2	4	3	15	10	6	2	14	11	7	13	1	8	12	16	4	5	9
421	2	5	9	12	7	6	5	8	11	10	4	1	14	15	16	13	2	3
421	2	6	6	7	12	9	10	11	8	5	15	14	1	4	3	2	13	16
421	2	7	16	4	5	9	13	1	8	12	2	14	11	7	3	15	10	6
421	2	8	9	5	4	16	12	8	1	13	7	11	14	2	6	10	15	3
444	2	1	3	2	16	13	15	14	4	1	6	7	9	12	10	11	5	8
444	2	2	13	16	2	3	1	4	14	15	12	9	7	6	8	5	11	10
444	2	3	10	6	15	3	11	7	14	2	5	9	4	16	8	12	1	13
444	2	4	3	15	6	10	2	14	7	11	16	4	9	5	13	1	12	8
444	2	5	8	5	11	10	12	9	7	6	1	4	14	15	13	16	2	3
444	2	6	10	11	5	8	6	7	9	12	15	14	4	1	3	2	16	13
444	2	7	13	1	12	8	16	4	9	5	2	14	7	11	3	15	6	10
444	2	8	8	12	1	13	5	9	4	16	11	7	14	2	10	6	15	3
445	2	1	3	2	16	13	15	14	4	1	10	11	5	8	6	7	9	12
445	2	2	13	16	2	3	1	4	14	15	8	5	11	10	12	9	7	6
445	2	3	6	10	15	3	7	11	14	2	9	5	4	16	12	8	1	13
445	2	4	3	15	10	6	2	14	11	7	16	4	5	9	13	1	8	12
445	2	5	12	9	7	6	8	5	11	10	1	4	14	15	13	16	2	3
445	2	6	6	7	9	12	10	11	5	8	15	14	4	1	3	2	16	13
445	2	7	13	1	8	12	16	4	5	9	2	14	11	7	3	15	10	6
445	2	8	12	8	1	13	9	5	4	16	7	11	14	2	6	10	15	3
449	2	1	3	5	10	16	12	14	1	7	13	11	8	2	6	4	15	9
449	2	2	16	10	5	3	7	1	14	12	2	8	11	13	9	15	4	6
449	2	3	6	13	12	3	4	11	14	5	15	8	1	10	9	2	7	16
449	2	4	3	12	13	6	5	14	11	4	10	1	8	15	16	7	2	9
449	2	5	9	15	4	6	2	8	11	13	7	1	14	12	16	10	5	3
449	2	6	6	4	15	9	13	11	8	2	12	14	1	7	3	5	10	16
449	2	7	16	7	2	9	10	1	8	15	5	14	11	4	3	12	13	6
449	2	8	9	2	7	16	15	8	1	10	4	11	14	5	6	13	12	3
463	2	1	3	5	16	10	12	14	7	1	6	4	9	15	13	11	2	8
463	2	2	10	16	5	3	1	7	14	12	15	9	4	6	8	2	11	13
463	2	3	13	6	12	3	11	4	14	5	2	9	7	16	8	15	1	10
463	2	4	3	12	6	13	5	14	4	11	16	7	9	2	10	1	15	8
463	2	5	8	2	11	13	15	9	4	6	1	7	14	12	10	16	5	3
463	2	6	13	11	2	8	6	4	9	15	12	14	7	1	3	5	16	10
463	2	7	10	1	15	8	16	7	9	2	5	14	4	11	3	12	6	13
463	2	8	8	15	1	10	2	9	7	16	11	4	14	5	13	6	12	3
464	2	1	3	5	16	10	12	14	7	1	13	11	2	8	6	4	9	15
464	2	2	10	16	5	3	1	7	14	12	8	2	11	13	15	9	4	6
464	2	3	6	13	12	3	4	11	14	5	9	2	7	16	15	8	1	10
464	2	4	3	12	13	6	5	14	11	4	16	7	2	9	10	1	8	15
464	2	5	15	9	4	6	8	2	11	13	1	7	14	12	10	16	5	3
464	2	6	6	4	9	15	13	11	2	8	12	14	7	1	3	5	16	10
464	2	7	10	1	8	15	16	7	2	9	5	14	11	4	3	12	13	6
464	2	8	15	8	1	10	9	2	7	16	4	11	14	5	6	13	12	3
502	2	1	3	8	10	13	9	14	4	7	16	11	5	2	6	1	15	12
502	2	2	13	10	8	3	7	4	14	9	2	5	11	16	12	15	1	6
502	2	3	6	16	9	3	1	11	14	8	15	5	4	10	12	2	7	13
502	2	4	3	9	16	6	8	14	11	1	10	4	5	15	13	7	2	12
502	2	5	12	15	1	6	2	5	11	16	7	4	14	9	13	10	8	3
502	2	6	6	1	15	12	16	11	5	2	9	14	4	7	3	8	10	13
502	2	7	13	7	2	12	10	4	5	15	8	14	11	1	3	9	16	6
502	2	8	12	2	7	13	15	5	4	10	1	11	14	8	6	16	9	3
504	2	1	3	8	13	10	9	14	7	4	6	1	12	15	16	11	2	5
504	2	2	10	13	8	3	4	7	14	9	15	12	1	6	5	2	11	16
504	2	3	16	6	9	3	11	1	14	8	2	12	7	13	5	15	4	10
504	2	4	3	9	6	16	8	14	1	11	13	7	12	2	10	4	15	5
504	2	5	5	2	11	16	15	12	1	6	4	7	14	9	10	13	8	3
504	2	6	16	11	2	5	6	1	12	15	9	14	7	4	3	8	13	10
504	2	7	10	4	15	5	13	7	12	2	8	14	1	11	3	9	6	16
504	2	8	5	15	4	10	2	12	7	13	11	1	14	8	16	6	9	3
505	2	1	3	8	13	10	9	14	7	4	16	11	2	5	6	1	12	15
505	2	2	10	13	8	3	4	7	14	9	5	2	11	16	15	12	1	6
505	2	3	6	16	9	3	1	11	14	8	12	2	7	13	15	5	4	10
505	2	4	3	9	16	6	8	14	11	1	13	7	2	12	10	4	5	15
505	2	5	15	12	1	6	5	2	11	16	4	7	14	9	10	13	8	3
505	2	6	6	1	12	15	16	11	2	5	9	14	7	4	3	8	13	10
505	2	7	10	4	5	15	13	7	2	12	8	14	11	1	3	9	16	6
505	2	8	15	5	4	10	12	2	7	13	1	11	14	8	6	16	9	3
582	2	1	4	1	14	15	16	13	2	3	5	8	11	10	9	12	7	6
582	2	2	15	14	1	4	3	2	13	16	10	11	8	5	6	7	12	9
582	2	3	9	5	16	4	12	8	13	1	7	11	2	14	6	10	3	15
582	2	4	4	16	5	9	1	13	8	12	14	2	11	7	15	3	10	6
582	2	5	6	7	12	9	10	11	8	5	3	2	13	16	15	14	1	4
582	2	6	9	12	7	6	5	8	11	10	16	13	2	3	4	1	14	15
582	2	7	15	3	10	6	14	2	11	7	1	13	8	12	4	16	5	9
582	2	8	6	10	3	15	7	11	2	14	12	8	13	1	9	5	16	4
583	2	1	4	1	14	15	16	13	2	3	9	12	7	6	5	8	11	10
583	2	2	15	14	1	4	3	2	13	16	6	7	12	9	10	11	8	5
583	2	3	5	9	16	4	8	12	13	1	11	7	2	14	10	6	3	15
583	2	4	4	16	9	5	1	13	12	8	14	2	7	11	15	3	6	10
583	2	5	10	11	8	5	6	7	12	9	3	2	13	16	15	14	1	4
583	2	6	5	8	11	10	9	12	7	6	16	13	2	3	4	1	14	15
583	2	7	15	3	6	10	14	2	7	11	1	13	12	8	4	16	9	5
583	2	8	10	6	3	15	11	7	2	14	8	12	13	1	5	9	16	4
590	2	1	4	1	15	14	16	13	3	2	5	8	10	11	9	12	6	7
590	2	2	14	15	1	4	2	3	13	16	11	10	8	5	7	6	12	9
590	2	3	9	5	16	4	12	8	13	1	6	10	3	15	7	11	2	14
590	2	4	4	16	5	9	1	13	8	12	15	3	10	6	14	2	11	7
590	2	5	7	6	12	9	11	10	8	5	2	3	13	16	14	15	1	4
590	2	6	9	12	6	7	5	8	10	11	16	13	3	2	4	1	15	14
590	2	7	14	2	11	7	15	3	10	6	1	13	8	12	4	16	5	9
590	2	8	7	11	2	14	6	10	3	15	12	8	13	1	9	5	16	4
591	2	1	4	1	15	14	16	13	3	2	9	12	6	7	5	8	10	11
591	2	2	14	15	1	4	2	3	13	16	7	6	12	9	11	10	8	5
591	2	3	5	9	16	4	8	12	13	1	10	6	3	15	11	7	2	14
591	2	4	4	16	9	5	1	13	12	8	15	3	6	10	14	2	7	11
591	2	5	11	10	8	5	7	6	12	9	2	3	13	16	14	15	1	4
591	2	6	5	8	10	11	9	12	6	7	16	13	3	2	4	1	15	14
591	2	7	14	2	7	11	15	3	6	10	1	13	12	8	4	16	9	5
591	2	8	11	7	2	14	10	6	3	15	8	12	13	1	5	9	16	4
647	2	1	4	6	9	15	11	13	2	8	14	12	7	1	5	3	16	10
647	2	2	15	9	6	4	8	2	13	11	1	7	12	14	10	16	3	5
647	2	3	5	14	11	4	3	12	13	6	16	7	2	9	10	1	8	15
647	2	4	4	11	14	5	6	13	12	3	9	2	7	16	15	8	1	10
647	2	5	10	16	3	5	1	7	12	14	8	2	13	11	15	9	6	4
647	2	6	5	3	16	10	14	12	7	1	11	13	2	8	4	6	9	15
647	2	7	15	8	1	10	9	2	7	16	6	13	12	3	4	11	14	5
647	2	8	10	1	8	15	16	7	2	9	3	12	13	6	5	14	11	4
660	2	1	4	6	15	9	11	13	8	2	5	3	10	16	14	12	1	7
660	2	2	9	15	6	4	2	8	13	11	16	10	3	5	7	1	12	14
660	2	3	14	5	11	4	12	3	13	6	1	10	8	15	7	16	2	9
660	2	4	4	11	5	14	6	13	3	12	15	8	10	1	9	2	16	7
660	2	5	7	1	12	14	16	10	3	5	2	8	13	11	9	15	6	4
660	2	6	14	12	1	7	5	3	10	16	11	13	8	2	4	6	15	9
660	2	7	9	2	16	7	15	8	10	1	6	13	3	12	4	11	5	14
660	2	8	7	16	2	9	1	10	8	15	12	3	13	6	14	5	11	4
661	2	1	4	6	15	9	11	13	8	2	14	12	1	7	5	3	10	16
661	2	2	9	15	6	4	2	8	13	11	7	1	12	14	16	10	3	5
661	2	3	5	14	11	4	3	12	13	6	10	1	8	15	16	7	2	9
661	2	4	4	11	14	5	6	13	12	3	15	8	1	10	9	2	7	16
661	2	5	16	10	3	5	7	1	12	14	2	8	13	11	9	15	6	4
661	2	6	5	3	10	16	14	12	1	7	11	13	8	2	4	6	15	9
661	2	7	9	2	7	16	15	8	1	10	6	13	12	3	4	11	14	5
661	2	8	16	7	2	9	10	1	8	15	3	12	13	6	5	14	11	4
667	2	1	4	7	9	14	10	13	3	8	15	12	6	1	5	2	16	11
667	2	2	14	9	7	4	8	3	13	10	1	6	12	15	11	16	2	5
667	2	3	5	15	10	4	2	12	13	7	16	6	3	9	11	1	8	14
667	2	4	4	10	15	5	7	13	12	2	9	3	6	16	14	8	1	11
667	2	5	11	16	2	5	1	6	12	15	8	3	13	10	14	9	7	4
667	2	6	5	2	16	11	15	12	6	1	10	13	3	8	4	7	9	14
667	2	7	14	8	1	11	9	3	6	16	7	13	12	2	4	10	15	5
667	2	8	11	1	8	14	16	6	3	9	2	12	13	7	5	15	10	4
677	2	1	4	7	14	9	10	13	8	3	5	2	11	16	15	12	1	6
677	2	2	9	14	7	4	3	8	13	10	16	11	2	5	6	1	12	15
677	2	3	15	5	10	4	12	2	13	7	1	11	8	14	6	16	3	9
677	2	4	4	10	5	15	7	13	2	12	14	8	11	1	9	3	16	6
677	2	5	6	1	12	15	16	11	2	5	3	8	13	10	9	14	7	4
677	2	6	15	12	1	6	5	2	11	16	10	13	8	3	4	7	14	9
677	2	7	9	3	16	6	14	8	11	1	7	13	2	12	4	10	5	15
677	2	8	6	16	3	9	1	11	8	14	12	2	13	7	15	5	10	4
678	2	1	4	7	14	9	10	13	8	3	15	12	1	6	5	2	11	16
678	2	2	9	14	7	4	3	8	13	10	6	1	12	15	16	11	2	5
678	2	3	5	15	10	4	2	12	13	7	11	1	8	14	16	6	3	9
678	2	4	4	10	15	5	7	13	12	2	14	8	1	11	9	3	6	16
678	2	5	16	11	2	5	6	1	12	15	3	8	13	10	9	14	7	4
678	2	6	5	2	11	16	15	12	1	6	10	13	8	3	4	7	14	9
678	2	7	9	3	6	16	14	8	1	11	7	13	12	2	4	10	15	5
678	2	8	16	6	3	9	11	1	8	14	2	12	13	7	5	15	10	4
767	2	1	5	2	16	11	15	12	6	1	4	7	9	14	10	13	3	8
767	2	2	11	16	2	5	1	6	12	15	14	9	7	4	8	3	13	10
767	2	3	10	4	15	5	13	7	12	2	3	9	6	16	8	14	1	11
767	2	4	5	15	4	10	2	12	7	13	16	6	9	3	11	1	14	8
767	2	5	8	3	13	10	14	9	7	4	1	6	12	15	11	16	2	5
767	2	6	10	13	3	8	4	7	9	14	15	12	6	1	5	2	16	11
767	2	7	11	1	14	8	16	6	9	3	2	12	7	13	5	15	4	10
767	2	8	8	14	1	11	3	9	6	16	13	7	12	2	10	4	15	5
778	2	1	5	3	16	10	14	12	7	1	4	6	9	15	11	13	2	8
778	2	2	10	16	3	5	1	7	12	14	15	9	6	4	8	2	13	11
778	2	3	11	4	14	5	13	6	12	3	2	9	7	16	8	15	1	10
778	2	4	5	14	4	11	3	12	6	13	16	7	9	2	10	1	15	8
778	2	5	8	2	13	11	15	9	6	4	1	7	12	14	10	16	3	5
778	2	6	11	13	2	8	4	6	9	15	14	12	7	1	5	3	16	10
778	2	7	10	1	15	8	16	7	9	2	3	12	6	13	5	14	4	11
778	2	8	8	15	1	10	2	9	7	16	13	6	12	3	11	4	14	5
817	2	1	6	1	15	12	16	11	5	2	3	8	10	13	9	14	4	7
817	2	2	12	15	1	6	2	5	11	16	13	10	8	3	7	4	14	9
817	2	3	9	3	16	6	14	8	11	1	4	10	5	15	7	13	2	12
817	2	4	6	16	3	9	1	11	8	14	15	5	10	4	12	2	13	7
817	2	5	7	4	14	9	13	10	8	3	2	5	11	16	12	15	1	6
817	2	6	9	14	4	7	3	8	10	13	16	11	5	2	6	1	15	12
817	2	7	12	2	13	7	15	5	10	4	1	11	8	14	6	16	3	9
817	2	8	7	13	2	12	4	10	5	15	14	8	11	1	9	3	16	6
843	2	1	6	4	15	9	13	11	8	2	3	5	10	16	12	14	1	7
843	2	2	9	15	4	6	2	8	11	13	16	10	5	3	7	1	14	12
843	2	3	12	3	13	6	14	5	11	4	1	10	8	15	7	16	2	9
843	2	4	6	13	3	12	4	11	5	14	15	8	10	1	9	2	16	7
843	2	5	7	1	14	12	16	10	5	3	2	8	11	13	9	15	4	6
843	2	6	12	14	1	7	3	5	10	16	13	11	8	2	6	4	15	9
843	2	7	9	2	16	7	15	8	10	1	4	11	5	14	6	13	3	12
843	2	8	7	16	2	9	1	10	8	15	14	5	11	4	12	3	13	6
111	3	1	1	8	12	13	14	11	7	2	15	10	6	3	4	5	9	16
111	3	2	13	12	8	1	2	7	11	14	3	6	10	15	16	9	5	4
111	3	3	4	15	14	1	5	10	11	8	9	6	7	12	16	3	2	13
111	3	4	1	14	15	4	8	11	10	5	12	7	6	9	13	2	3	16
111	3	5	16	9	5	4	3	6	10	15	2	7	11	14	13	12	8	1
111	3	6	4	5	9	16	15	10	6	3	14	11	7	2	1	8	12	13
111	3	7	13	2	3	16	12	7	6	9	8	11	10	5	1	14	15	4
111	3	8	16	3	2	13	9	6	7	12	5	10	11	8	4	15	14	1
112	3	1	1	8	12	13	15	10	6	3	14	11	7	2	4	5	9	16
112	3	2	13	12	8	1	3	6	10	15	2	7	11	14	16	9	5	4
112	3	3	4	14	15	1	5	11	10	8	9	7	6	12	16	2	3	13
112	3	4	1	15	14	4	8	10	11	5	12	6	7	9	13	3	2	16
112	3	5	16	9	5	4	2	7	11	14	3	6	10	15	13	12	8	1
112	3	6	4	5	9	16	14	11	7	2	15	10	6	3	1	8	12	13
112	3	7	13	3	2	16	12	6	7	9	8	10	11	5	1	15	14	4
112	3	8	16	2	3	13	9	7	6	12	5	11	10	8	4	14	15	1
119	3	1	1	8	14	11	12	13	7	2	15	10	4	5	6	3	9	16
119	3	2	11	14	8	1	2	7	13	12	5	4	10	15	16	9	3	6
119	3	3	6	15	12	1	3	10	13	8	9	4	7	14	16	5	2	11
119	3	4	1	12	15	6	8	13	10	3	14	7	4	9	11	2	5	16
119	3	5	16	9	3	6	5	4	10	15	2	7	13	12	11	14	8	1
119	3	6	6	3	9	16	15	10	4	5	12	13	7	2	1	8	14	11
119	3	7	11	2	5	16	14	7	4	9	8	13	10	3	1	12	15	6
119	3	8	16	5	2	11	9	4	7	14	3	10	13	8	6	15	12	1
121	3	1	1	8	14	11	15	10	4	5	12	13	7	2	6	3	9	16
121	3	2	11	14	8	1	5	4	10	15	2	7	13	12	16	9	3	6
121	3	3	6	12	15	1	3	13	10	8	9	7	4	14	16	2	5	11
121	3	4	1	15	12	6	8	10	13	3	14	4	7	9	11	5	2	16
121	3	5	16	9	3	6	2	7	13	12	5	4	10	15	11	14	8	1
121	3	6	6	3	9	16	12	13	7	2	15	10	4	5	1	8	14	11
121	3	7	11	5	2	16	14	4	7	9	8	10	13	3	1	15	12	6
121	3	8	16	2	5	11	9	7	4	14	3	13	10	8	6	12	15	1
123	3	1	1	8	15	10	12	13	6	3	14	11	4	5	7	2	9	16
123	3	2	10	15	8	1	3	6	13	12	5	4	11	14	16	9	2	7
123	3	3	7	14	12	1	2	11	13	8	9	4	6	15	16	5	3	10
123	3	4	1	12	14	7	8	13	11	2	15	6	4	9	10	3	5	16
123	3	5	16	9	2	7	5	4	11	14	3	6	13	12	10	15	8	1
123	3	6	7	2	9	16	14	11	4	5	12	13	6	3	1	8	15	10
123	3	7	10	3	5	16	15	6	4	9	8	13	11	2	1	12	14	7
123	3	8	16	5	3	10	9	4	6	15	2	11	13	8	7	14	12	1
125	3	1	1	8	15	10	14	11	4	5	12	13	6	3	7	2	9	16
125	3	2	10	15	8	1	5	4	11	14	3	6	13	12	16	9	2	7
125	3	3	7	12	14	1	2	13	11	8	9	6	4	15	16	3	5	10
125	3	4	1	14	12	7	8	11	13	2	15	4	6	9	10	5	3	16
125	3	5	16	9	2	7	3	6	13	12	5	4	11	14	10	15	8	1
125	3	6	7	2	9	16	12	13	6	3	14	11	4	5	1	8	15	10
125	3	7	10	5	3	16	15	4	6	9	8	11	13	2	1	14	12	7
125	3	8	16	3	5	10	9	6	4	15	2	13	11	8	7	12	14	1
174	3	1	1	12	8	13	14	7	11	2	15	6	10	3	4	9	5	16
174	3	2	13	8	12	1	2	11	7	14	3	10	6	15	16	5	9	4
174	3	3	4	15	14	1	9	6	7	12	5	10	11	8	16	3	2	13
174	3	4	1	14	15	4	12	7	6	9	8	11	10	5	13	2	3	16
174	3	5	16	5	9	4	3	10	6	15	2	11	7	14	13	8	12	1
174	3	6	4	9	5	16	15	6	10	3	14	7	11	2	1	12	8	13
174	3	7	13	2	3	16	8	11	10	5	12	7	6	9	1	14	15	4
174	3	8	16	3	2	13	5	10	11	8	9	6	7	12	4	15	14	1
175	3	1	1	12	8	13	15	6	10	3	14	7	11	2	4	9	5	16
175	3	2	13	8	12	1	3	10	6	15	2	11	7	14	16	5	9	4
175	3	3	4	14	15	1	9	7	6	12	5	11	10	8	16	2	3	13
175	3	4	1	15	14	4	12	6	7	9	8	10	11	5	13	3	2	16
175	3	5	16	5	9	4	2	11	7	14	3	10	6	15	13	8	12	1
175	3	6	4	9	5	16	14	7	11	2	15	6	10	3	1	12	8	13
175	3	7	13	3	2	16	8	10	11	5	12	6	7	9	1	15	14	4
175	3	8	16	2	3	13	5	11	10	8	9	7	6	12	4	14	15	1
182	3	1	1	12	14	7	15	6	4	9	8	13	11	2	10	3	5	16
182	3	2	7	14	12	1	9	4	6	15	2	11	13	8	16	5	3	10
182	3	3	10	8	15	1	3	13	6	12	5	11	4	14	16	2	9	7
182	3	4	1	15	8	10	12	6	13	3	14	4	11	5	7	9	2	16
182	3	5	16	5	3	10	2	11	13	8	9	4	6	15	7	14	12	1
182	3	6	10	3	5	16	8	13	11	2	15	6	4	9	1	12	14	7
182	3	7	7	9	2	16	14	4	11	5	12	6	13	3	1	15	8	10
182	3	8	16	2	9	7	5	11	4	14	3	13	6	12	10	8	15	1
184	3	1	1	12	15	6	14	7	4	9	8	13	10	3	11	2	5	16
184	3	2	6	15	12	1	9	4	7	14	3	10	13	8	16	5	2	11
184	3	3	11	8	14	1	2	13	7	12	5	10	4	15	16	3	9	6
184	3	4	1	14	8	11	12	7	13	2	15	4	10	5	6	9	3	16
184	3	5	16	5	2	11	3	10	13	8	9	4	7	14	6	15	12	1
184	3	6	11	2	5	16	8	13	10	3	14	7	4	9	1	12	15	6
184	3	7	6	9	3	16	15	4	10	5	12	7	13	2	1	14	8	11
184	3	8	16	3	9	6	5	10	4	15	2	13	7	12	11	8	14	1
202	3	1	1	14	8	11	15	4	10	5	12	7	13	2	6	9	3	16
202	3	2	11	8	14	1	5	10	4	15	2	13	7	12	16	3	9	6
202	3	3	6	12	15	1	9	7	4	14	3	13	10	8	16	2	5	11
202	3	4	1	15	12	6	14	4	7	9	8	10	13	3	11	5	2	16
202	3	5	16	3	9	6	2	13	7	12	5	10	4	15	11	8	14	1
202	3	6	6	9	3	16	12	7	13	2	15	4	10	5	1	14	8	11
202	3	7	11	5	2	16	8	10	13	3	14	4	7	9	1	15	12	6
202	3	8	16	2	5	11	3	13	10	8	9	7	4	14	6	12	15	1
205	3	1	1	14	12	7	15	4	6	9	8	11	13	2	10	5	3	16
205	3	2	7	12	14	1	9	6	4	15	2	13	11	8	16	3	5	10
205	3	3	10	8	15	1	5	11	4	14	3	13	6	12	16	2	9	7
205	3	4	1	15	8	10	14	4	11	5	12	6	13	3	7	9	2	16
205	3	5	16	3	5	10	2	13	11	8	9	6	4	15	7	12	14	1
205	3	6	10	5	3	16	8	11	13	2	15	4	6	9	1	14	12	7
205	3	7	7	9	2	16	12	6	13	3	14	4	11	5	1	15	8	10
205	3	8	16	2	9	7	3	13	6	12	5	11	4	14	10	8	15	1
288	3	1	2	7	11	14	13	12	8	1	16	9	5	4	3	6	10	15
288	3	2	14	11	7	2	1	8	12	13	4	5	9	16	15	10	6	3
288	3	3	3	16	13	2	6	9	12	7	10	5	8	11	15	4	1	14
288	3	4	2	13	16	3	7	12	9	6	11	8	5	10	14	1	4	15
288	3	5	15	10	6	3	4	5	9	16	1	8	12	13	14	11	7	2
288	3	6	3	6	10	15	16	9	5	4	13	12	8	1	2	7	11	14
288	3	7	14	1	4	15	11	8	5	10	7	12	9	6	2	13	16	3
288	3	8	15	4	1	14	10	5	8	11	6	9	12	7	3	16	13	2
289	3	1	2	7	11	14	16	9	5	4	13	12	8	1	3	6	10	15
289	3	2	14	11	7	2	4	5	9	16	1	8	12	13	15	10	6	3
289	3	3	3	13	16	2	6	12	9	7	10	8	5	11	15	1	4	14
289	3	4	2	16	13	3	7	9	12	6	11	5	8	10	14	4	1	15
289	3	5	15	10	6	3	1	8	12	13	4	5	9	16	14	11	7	2
289	3	6	3	6	10	15	13	12	8	1	16	9	5	4	2	7	11	14
289	3	7	14	4	1	15	11	5	8	10	7	9	12	6	2	16	13	3
289	3	8	15	1	4	14	10	8	5	11	6	12	9	7	3	13	16	2
296	3	1	2	7	13	12	11	14	8	1	16	9	3	6	5	4	10	15
296	3	2	12	13	7	2	1	8	14	11	6	3	9	16	15	10	4	5
296	3	3	5	16	11	2	4	9	14	7	10	3	8	13	15	6	1	12
296	3	4	2	11	16	5	7	14	9	4	13	8	3	10	12	1	6	15
296	3	5	15	10	4	5	6	3	9	16	1	8	14	11	12	13	7	2
296	3	6	5	4	10	15	16	9	3	6	11	14	8	1	2	7	13	12
296	3	7	12	1	6	15	13	8	3	10	7	14	9	4	2	11	16	5
296	3	8	15	6	1	12	10	3	8	13	4	9	14	7	5	16	11	2
298	3	1	2	7	13	12	16	9	3	6	11	14	8	1	5	4	10	15
298	3	2	12	13	7	2	6	3	9	16	1	8	14	11	15	10	4	5
298	3	3	5	11	16	2	4	14	9	7	10	8	3	13	15	1	6	12
298	3	4	2	16	11	5	7	9	14	4	13	3	8	10	12	6	1	15
298	3	5	15	10	4	5	1	8	14	11	6	3	9	16	12	13	7	2
298	3	6	5	4	10	15	11	14	8	1	16	9	3	6	2	7	13	12
298	3	7	12	6	1	15	13	3	8	10	7	9	14	4	2	16	11	5
298	3	8	15	1	6	12	10	8	3	13	4	14	9	7	5	11	16	2
305	3	1	2	7	16	9	11	14	5	4	13	12	3	6	8	1	10	15
305	3	2	9	16	7	2	4	5	14	11	6	3	12	13	15	10	1	8
305	3	3	8	13	11	2	1	12	14	7	10	3	5	16	15	6	4	9
305	3	4	2	11	13	8	7	14	12	1	16	5	3	10	9	4	6	15
305	3	5	15	10	1	8	6	3	12	13	4	5	14	11	9	16	7	2
305	3	6	8	1	10	15	13	12	3	6	11	14	5	4	2	7	16	9
305	3	7	9	4	6	15	16	5	3	10	7	14	12	1	2	11	13	8
305	3	8	15	6	4	9	10	3	5	16	1	12	14	7	8	13	11	2
307	3	1	2	7	16	9	13	12	3	6	11	14	5	4	8	1	10	15
307	3	2	9	16	7	2	6	3	12	13	4	5	14	11	15	10	1	8
307	3	3	8	11	13	2	1	14	12	7	10	5	3	16	15	4	6	9
307	3	4	2	13	11	8	7	12	14	1	16	3	5	10	9	6	4	15
307	3	5	15	10	1	8	4	5	14	11	6	3	12	13	9	16	7	2
307	3	6	8	1	10	15	11	14	5	4	13	12	3	6	2	7	16	9
307	3	7	9	6	4	15	16	3	5	10	7	12	14	1	2	13	11	8
307	3	8	15	4	6	9	10	5	3	16	1	14	12	7	8	11	13	2
359	3	1	2	11	7	14	13	8	12	1	16	5	9	4	3	10	6	15
359	3	2	14	7	11	2	1	12	8	13	4	9	5	16	15	6	10	3
359	3	3	3	16	13	2	10	5	8	11	6	9	12	7	15	4	1	14
359	3	4	2	13	16	3	11	8	5	10	7	12	9	6	14	1	4	15
359	3	5	15	6	10	3	4	9	5	16	1	12	8	13	14	7	11	2
359	3	6	3	10	6	15	16	5	9	4	13	8	12	1	2	11	7	14
359	3	7	14	1	4	15	7	12	9	6	11	8	5	10	2	13	16	3
359	3	8	15	4	1	14	6	9	12	7	10	5	8	11	3	16	13	2
360	3	1	2	11	7	14	16	5	9	4	13	8	12	1	3	10	6	15
360	3	2	14	7	11	2	4	9	5	16	1	12	8	13	15	6	10	3
360	3	3	3	13	16	2	10	8	5	11	6	12	9	7	15	1	4	14
360	3	4	2	16	13	3	11	5	8	10	7	9	12	6	14	4	1	15
360	3	5	15	6	10	3	1	12	8	13	4	9	5	16	14	7	11	2
360	3	6	3	10	6	15	13	8	12	1	16	5	9	4	2	11	7	14
360	3	7	14	4	1	15	7	9	12	6	11	5	8	10	2	16	13	3
360	3	8	15	1	4	14	6	12	9	7	10	8	5	11	3	13	16	2
367	3	1	2	11	13	8	16	5	3	10	7	14	12	1	9	4	6	15
367	3	2	8	13	11	2	10	3	5	16	1	12	14	7	15	6	4	9
367	3	3	9	7	16	2	4	14	5	11	6	12	3	13	15	1	10	8
367	3	4	2	16	7	9	11	5	14	4	13	3	12	6	8	10	1	15
367	3	5	15	6	4	9	1	12	14	7	10	3	5	16	8	13	11	2
367	3	6	9	4	6	15	7	14	12	1	16	5	3	10	2	11	13	8
367	3	7	8	10	1	15	13	3	12	6	11	5	14	4	2	16	7	9
367	3	8	15	1	10	8	6	12	3	13	4	14	5	11	9	7	16	2
376	3	1	2	11	16	5	13	8	3	10	7	14	9	4	12	1	6	15
376	3	2	5	16	11	2	10	3	8	13	4	9	14	7	15	6	1	12
376	3	3	12	7	13	2	1	14	8	11	6	9	3	16	15	4	10	5
376	3	4	2	13	7	12	11	8	14	1	16	3	9	6	5	10	4	15
376	3	5	15	6	1	12	4	9	14	7	10	3	8	13	5	16	11	2
376	3	6	12	1	6	15	7	14	9	4	13	8	3	10	2	11	16	5
376	3	7	5	10	4	15	16	3	9	6	11	8	14	1	2	13	7	12
376	3	8	15	4	10	5	6	9	3	16	1	14	8	11	12	7	13	2
391	3	1	2	13	7	12	16	3	9	6	11	8	14	1	5	10	4	15
391	3	2	12	7	13	2	6	9	3	16	1	14	8	11	15	4	10	5
391	3	3	5	11	16	2	10	8	3	13	4	14	9	7	15	1	6	12
391	3	4	2	16	11	5	13	3	8	10	7	9	14	4	12	6	1	15
391	3	5	15	4	10	5	1	14	8	11	6	9	3	16	12	7	13	2
391	3	6	5	10	4	15	11	8	14	1	16	3	9	6	2	13	7	12
391	3	7	12	6	1	15	7	9	14	4	13	3	8	10	2	16	11	5
391	3	8	15	1	6	12	4	14	9	7	10	8	3	13	5	11	16	2
394	3	1	2	13	11	8	16	3	5	10	7	12	14	1	9	6	4	15
394	3	2	8	11	13	2	10	5	3	16	1	14	12	7	15	4	6	9
394	3	3	9	7	16	2	6	12	3	13	4	14	5	11	15	1	10	8
394	3	4	2	16	7	9	13	3	12	6	11	5	14	4	8	10	1	15
394	3	5	15	4	6	9	1	14	12	7	10	5	3	16	8	11	13	2
394	3	6	9	6	4	15	7	12	14	1	16	3	5	10	2	13	11	8
394	3	7	8	10	1	15	11	5	14	4	13	3	12	6	2	16	7	9
394	3	8	15	1	10	8	4	14	5	11	6	12	3	13	9	7	16	2
475	3	1	3	6	13	12	10	15	8	1	16	9	2	7	5	4	11	14
475	3	2	12	13	6	3	1	8	15	10	7	2	9	16	14	11	4	5
475	3	3	5	16	10	3	4	9	15	6	11	2	8	13	14	7	1	12
475	3	4	3	10	16	5	6	15	9	4	13	8	2	11	12	1	7	14
475	3	5	14	11	4	5	7	2	9	16	1	8	15	10	12	13	6	3
475	3	6	5	4	11	14	16	9	2	7	10	15	8	1	3	6	13	12
475	3	7	12	1	7	14	13	8	2	11	6	15	9	4	3	10	16	5
475	3	8	14	7	1	12	11	2	8	13	4	9	15	6	5	16	10	3
477	3	1	3	6	13	12	16	9	2	7	10	15	8	1	5	4	11	14
477	3	2	12	13	6	3	7	2	9	16	1	8	15	10	14	11	4	5
477	3	3	5	10	16	3	4	15	9	6	11	8	2	13	14	1	7	12
477	3	4	3	16	10	5	6	9	15	4	13	2	8	11	12	7	1	14
477	3	5	14	11	4	5	1	8	15	10	7	2	9	16	12	13	6	3
477	3	6	5	4	11	14	10	15	8	1	16	9	2	7	3	6	13	12
477	3	7	12	7	1	14	13	2	8	11	6	9	15	4	3	16	10	5
477	3	8	14	1	7	12	11	8	2	13	4	15	9	6	5	10	16	3
486	3	1	3	6	16	9	10	15	5	4	13	12	2	7	8	1	11	14
486	3	2	9	16	6	3	4	5	15	10	7	2	12	13	14	11	1	8
486	3	3	8	13	10	3	1	12	15	6	11	2	5	16	14	7	4	9
486	3	4	3	10	13	8	6	15	12	1	16	5	2	11	9	4	7	14
486	3	5	14	11	1	8	7	2	12	13	4	5	15	10	9	16	6	3
486	3	6	8	1	11	14	13	12	2	7	10	15	5	4	3	6	16	9
486	3	7	9	4	7	14	16	5	2	11	6	15	12	1	3	10	13	8
486	3	8	14	7	4	9	11	2	5	16	1	12	15	6	8	13	10	3
488	3	1	3	6	16	9	13	12	2	7	10	15	5	4	8	1	11	14
488	3	2	9	16	6	3	7	2	12	13	4	5	15	10	14	11	1	8
488	3	3	8	10	13	3	1	15	12	6	11	5	2	16	14	4	7	9
488	3	4	3	13	10	8	6	12	15	1	16	2	5	11	9	7	4	14
488	3	5	14	11	1	8	4	5	15	10	7	2	12	13	9	16	6	3
488	3	6	8	1	11	14	10	15	5	4	13	12	2	7	3	6	16	9
488	3	7	9	7	4	14	16	2	5	11	6	12	15	1	3	13	10	8
488	3	8	14	4	7	9	11	5	2	16	1	15	12	6	8	10	13	3
534	3	1	3	10	13	8	16	5	2	11	6	15	12	1	9	4	7	14
534	3	2	8	13	10	3	11	2	5	16	1	12	15	6	14	7	4	9
534	3	3	9	6	16	3	4	15	5	10	7	12	2	13	14	1	11	8
534	3	4	3	16	6	9	10	5	15	4	13	2	12	7	8	11	1	14
534	3	5	14	7	4	9	1	12	15	6	11	2	5	16	8	13	10	3
534	3	6	9	4	7	14	6	15	12	1	16	5	2	11	3	10	13	8
534	3	7	8	11	1	14	13	2	12	7	10	5	15	4	3	16	6	9
534	3	8	14	1	11	8	7	12	2	13	4	15	5	10	9	6	16	3
538	3	1	3	10	16	5	13	8	2	11	6	15	9	4	12	1	7	14
538	3	2	5	16	10	3	11	2	8	13	4	9	15	6	14	7	1	12
538	3	3	12	6	13	3	1	15	8	10	7	9	2	16	14	4	11	5
538	3	4	3	13	6	12	10	8	15	1	16	2	9	7	5	11	4	14
538	3	5	14	7	1	12	4	9	15	6	11	2	8	13	5	16	10	3
538	3	6	12	1	7	14	6	15	9	4	13	8	2	11	3	10	16	5
538	3	7	5	11	4	14	16	2	9	7	10	8	15	1	3	13	6	12
538	3	8	14	4	11	5	7	9	2	16	1	15	8	10	12	6	13	3
557	3	1	3	13	6	12	16	2	9	7	10	8	15	1	5	11	4	14
557	3	2	12	6	13	3	7	9	2	16	1	15	8	10	14	4	11	5
557	3	3	5	10	16	3	11	8	2	13	4	15	9	6	14	1	7	12
557	3	4	3	16	10	5	13	2	8	11	6	9	15	4	12	7	1	14
557	3	5	14	4	11	5	1	15	8	10	7	9	2	16	12	6	13	3
557	3	6	5	11	4	14	10	8	15	1	16	2	9	7	3	13	6	12
557	3	7	12	7	1	14	6	9	15	4	13	2	8	11	3	16	10	5
557	3	8	14	1	7	12	4	15	9	6	11	8	2	13	5	10	16	3
561	3	1	3	13	10	8	16	2	5	11	6	12	15	1	9	7	4	14
561	3	2	8	10	13	3	11	5	2	16	1	15	12	6	14	4	7	9
561	3	3	9	6	16	3	7	12	2	13	4	15	5	10	14	1	11	8
561	3	4	3	16	6	9	13	2	12	7	10	5	15	4	8	11	1	14
561	3	5	14	4	7	9	1	15	12	6	11	5	2	16	8	10	13	3
561	3	6	9	7	4	14	6	12	15	1	16	2	5	11	3	13	10	8
561	3	7	8	11	1	14	10	5	15	4	13	2	12	7	3	16	6	9
561	3	8	14	1	11	8	4	15	5	10	7	12	2	13	9	6	16	3
627	3	1	4	5	14	11	9	16	7	2	15	10	1	8	6	3	12	13
627	3	2	11	14	5	4	2	7	16	9	8	1	10	15	13	12	3	6
627	3	3	6	15	9	4	3	10	16	5	12	1	7	14	13	8	2	11
627	3	4	4	9	15	6	5	16	10	3	14	7	1	12	11	2	8	13
627	3	5	13	12	3	6	8	1	10	15	2	7	16	9	11	14	5	4
627	3	6	6	3	12	13	15	10	1	8	9	16	7	2	4	5	14	11
627	3	7	11	2	8	13	14	7	1	12	5	16	10	3	4	9	15	6
627	3	8	13	8	2	11	12	1	7	14	3	10	16	5	6	15	9	4
631	3	1	4	5	14	11	15	10	1	8	9	16	7	2	6	3	12	13
631	3	2	11	14	5	4	8	1	10	15	2	7	16	9	13	12	3	6
631	3	3	6	9	15	4	3	16	10	5	12	7	1	14	13	2	8	11
631	3	4	4	15	9	6	5	10	16	3	14	1	7	12	11	8	2	13
631	3	5	13	12	3	6	2	7	16	9	8	1	10	15	11	14	5	4
631	3	6	6	3	12	13	9	16	7	2	15	10	1	8	4	5	14	11
631	3	7	11	8	2	13	14	1	7	12	5	10	16	3	4	15	9	6
631	3	8	13	2	8	11	12	7	1	14	3	16	10	5	6	9	15	4
634	3	1	4	5	15	10	9	16	6	3	14	11	1	8	7	2	12	13
634	3	2	10	15	5	4	3	6	16	9	8	1	11	14	13	12	2	7
634	3	3	7	14	9	4	2	11	16	5	12	1	6	15	13	8	3	10
634	3	4	4	9	14	7	5	16	11	2	15	6	1	12	10	3	8	13
634	3	5	13	12	2	7	8	1	11	14	3	6	16	9	10	15	5	4
634	3	6	7	2	12	13	14	11	1	8	9	16	6	3	4	5	15	10
634	3	7	10	3	8	13	15	6	1	12	5	16	11	2	4	9	14	7
634	3	8	13	8	3	10	12	1	6	15	2	11	16	5	7	14	9	4
636	3	1	4	5	15	10	14	11	1	8	9	16	6	3	7	2	12	13
636	3	2	10	15	5	4	8	1	11	14	3	6	16	9	13	12	2	7
636	3	3	7	9	14	4	2	16	11	5	12	6	1	15	13	3	8	10
636	3	4	4	14	9	7	5	11	16	2	15	1	6	12	10	8	3	13
636	3	5	13	12	2	7	3	6	16	9	8	1	11	14	10	15	5	4
636	3	6	7	2	12	13	9	16	6	3	14	11	1	8	4	5	15	10
636	3	7	10	8	3	13	15	1	6	12	5	11	16	2	4	14	9	7
636	3	8	13	3	8	10	12	6	1	15	2	16	11	5	7	9	14	4
694	3	1	4	9	14	7	15	6	1	12	5	16	11	2	10	3	8	13
694	3	2	7	14	9	4	12	1	6	15	2	11	16	5	13	8	3	10
694	3	3	10	5	15	4	3	16	6	9	8	11	1	14	13	2	12	7
694	3	4	4	15	5	10	9	6	16	3	14	1	11	8	7	12	2	13
694	3	5	13	8	3	10	2	11	16	5	12	1	6	15	7	14	9	4
694	3	6	10	3	8	13	5	16	11	2	15	6	1	12	4	9	14	7
694	3	7	7	12	2	13	14	1	11	8	9	6	16	3	4	15	5	10
694	3	8	13	2	12	7	8	11	1	14	3	16	6	9	10	5	15	4
697	3	1	4	9	15	6	14	7	1	12	5	16	10	3	11	2	8	13
697	3	2	6	15	9	4	12	1	7	14	3	10	16	5	13	8	2	11
697	3	3	11	5	14	4	2	16	7	9	8	10	1	15	13	3	12	6
697	3	4	4	14	5	11	9	7	16	2	15	1	10	8	6	12	3	13
697	3	5	13	8	2	11	3	10	16	5	12	1	7	14	6	15	9	4
697	3	6	11	2	8	13	5	16	10	3	14	7	1	12	4	9	15	6
697	3	7	6	12	3	13	15	1	10	8	9	7	16	2	4	14	5	11
697	3	8	13	3	12	6	8	10	1	15	2	16	7	9	11	5	14	4
740	3	1	4	14	5	11	15	1	10	8	9	7	16	2	6	12	3	13
740	3	2	11	5	14	4	8	10	1	15	2	16	7	9	13	3	12	6
740	3	3	6	9	15	4	12	7	1	14	3	16	10	5	13	2	8	11
740	3	4	4	15	9	6	14	1	7	12	5	10	16	3	11	8	2	13
740	3	5	13	3	12	6	2	16	7	9	8	10	1	15	11	5	14	4
740	3	6	6	12	3	13	9	7	16	2	15	1	10	8	4	14	5	11
740	3	7	11	8	2	13	5	10	16	3	14	1	7	12	4	15	9	6
740	3	8	13	2	8	11	3	16	10	5	12	7	1	14	6	9	15	4
745	3	1	4	14	9	7	15	1	6	12	5	11	16	2	10	8	3	13
745	3	2	7	9	14	4	12	6	1	15	2	16	11	5	13	3	8	10
745	3	3	10	5	15	4	8	11	1	14	3	16	6	9	13	2	12	7
745	3	4	4	15	5	10	14	1	11	8	9	6	16	3	7	12	2	13
745	3	5	13	3	8	10	2	16	11	5	12	6	1	15	7	9	14	4
745	3	6	10	8	3	13	5	11	16	2	15	1	6	12	4	14	9	7
745	3	7	7	12	2	13	9	6	16	3	14	1	11	8	4	15	5	10
745	3	8	13	2	12	7	3	16	6	9	8	11	1	14	10	5	15	4
788	3	1	5	4	16	9	10	15	3	6	11	14	2	7	8	1	13	12
788	3	2	9	16	4	5	6	3	15	10	7	2	14	11	12	13	1	8
788	3	3	8	11	10	5	1	14	15	4	13	2	3	16	12	7	6	9
788	3	4	5	10	11	8	4	15	14	1	16	3	2	13	9	6	7	12
788	3	5	12	13	1	8	7	2	14	11	6	3	15	10	9	16	4	5
788	3	6	8	1	13	12	11	14	2	7	10	15	3	6	5	4	16	9
788	3	7	9	6	7	12	16	3	2	13	4	15	14	1	5	10	11	8
788	3	8	12	7	6	9	13	2	3	16	1	14	15	4	8	11	10	5
789	3	1	5	4	16	9	11	14	2	7	10	15	3	6	8	1	13	12
789	3	2	9	16	4	5	7	2	14	11	6	3	15	10	12	13	1	8
789	3	3	8	10	11	5	1	15	14	4	13	3	2	16	12	6	7	9
789	3	4	5	11	10	8	4	14	15	1	16	2	3	13	9	7	6	12
789	3	5	12	13	1	8	6	3	15	10	7	2	14	11	9	16	4	5
789	3	6	8	1	13	12	10	15	3	6	11	14	2	7	5	4	16	9
789	3	7	9	7	6	12	16	2	3	13	4	14	15	1	5	11	10	8
789	3	8	12	6	7	9	13	3	2	16	1	15	14	4	8	10	11	5
802	3	1	5	10	11	8	16	3	2	13	4	15	14	1	9	6	7	12
802	3	2	8	11	10	5	13	2	3	16	1	14	15	4	12	7	6	9
802	3	3	9	4	16	5	6	15	3	10	7	14	2	11	12	1	13	8
802	3	4	5	16	4	9	10	3	15	6	11	2	14	7	8	13	1	12
802	3	5	12	7	6	9	1	14	15	4	13	2	3	16	8	11	10	5
802	3	6	9	6	7	12	4	15	14	1	16	3	2	13	5	10	11	8
802	3	7	8	13	1	12	11	2	14	7	10	3	15	6	5	16	4	9
802	3	8	12	1	13	8	7	14	2	11	6	15	3	10	9	4	16	5
807	3	1	5	11	10	8	16	2	3	13	4	14	15	1	9	7	6	12
807	3	2	8	10	11	5	13	3	2	16	1	15	14	4	12	6	7	9
807	3	3	9	4	16	5	7	14	2	11	6	15	3	10	12	1	13	8
807	3	4	5	16	4	9	11	2	14	7	10	3	15	6	8	13	1	12
807	3	5	12	6	7	9	1	15	14	4	13	3	2	16	8	10	11	5
807	3	6	9	7	6	12	4	14	15	1	16	2	3	13	5	11	10	8
807	3	7	8	13	1	12	10	3	15	6	11	2	14	7	5	16	4	9
807	3	8	12	1	13	8	6	15	3	10	7	14	2	11	9	4	16	5
833	3	1	6	3	15	10	9	16	4	5	12	13	1	8	7	2	14	11
833	3	2	10	15	3	6	5	4	16	9	8	1	13	12	11	14	2	7
833	3	3	7	12	9	6	2	13	16	3	14	1	4	15	11	8	5	10
833	3	4	6	9	12	7	3	16	13	2	15	4	1	14	10	5	8	11
833	3	5	11	14	2	7	8	1	13	12	5	4	16	9	10	15	3	6
833	3	6	7	2	14	11	12	13	1	8	9	16	4	5	6	3	15	10
833	3	7	10	5	8	11	15	4	1	14	3	16	13	2	6	9	12	7
833	3	8	11	8	5	10	14	1	4	15	2	13	16	3	7	12	9	6
834	3	1	6	3	15	10	12	13	1	8	9	16	4	5	7	2	14	11
834	3	2	10	15	3	6	8	1	13	12	5	4	16	9	11	14	2	7
834	3	3	7	9	12	6	2	16	13	3	14	4	1	15	11	5	8	10
834	3	4	6	12	9	7	3	13	16	2	15	1	4	14	10	8	5	11
834	3	5	11	14	2	7	5	4	16	9	8	1	13	12	10	15	3	6
834	3	6	7	2	14	11	9	16	4	5	12	13	1	8	6	3	15	10
834	3	7	10	8	5	11	15	1	4	14	3	13	16	2	6	12	9	7
834	3	8	11	5	8	10	14	4	1	15	2	16	13	3	7	9	12	6
849	3	1	6	9	12	7	15	4	1	14	3	16	13	2	10	5	8	11
849	3	2	7	12	9	6	14	1	4	15	2	13	16	3	11	8	5	10
849	3	3	10	3	15	6	5	16	4	9	8	13	1	12	11	2	14	7
849	3	4	6	15	3	10	9	4	16	5	12	1	13	8	7	14	2	11
849	3	5	11	8	5	10	2	13	16	3	14	1	4	15	7	12	9	6
849	3	6	10	5	8	11	3	16	13	2	15	4	1	14	6	9	12	7
849	3	7	7	14	2	11	12	1	13	8	9	4	16	5	6	15	3	10
849	3	8	11	2	14	7	8	13	1	12	5	16	4	9	10	3	15	6
859	3	1	6	12	9	7	15	1	4	14	3	13	16	2	10	8	5	11
859	3	2	7	9	12	6	14	4	1	15	2	16	13	3	11	5	8	10
859	3	3	10	3	15	6	8	13	1	12	5	16	4	9	11	2	14	7
859	3	4	6	15	3	10	12	1	13	8	9	4	16	5	7	14	2	11
859	3	5	11	5	8	10	2	16	13	3	14	4	1	15	7	9	12	6
859	3	6	10	8	5	11	3	13	16	2	15	1	4	14	6	12	9	7
859	3	7	7	14	2	11	9	4	16	5	12	1	13	8	6	15	3	10
859	3	8	11	2	14	7	5	16	4	9	8	13	1	12	10	3	15	6
23	4	1	1	4	14	15	16	13	3	2	7	6	12	9	10	11	5	8
23	4	2	15	14	4	1	2	3	13	16	9	12	6	7	8	5	11	10
23	4	3	10	7	16	1	11	6	13	4	5	12	3	14	8	9	2	15
23	4	4	1	16	7	10	4	13	6	11	14	3	12	5	15	2	9	8
23	4	5	8	5	11	10	9	12	6	7	2	3	13	16	15	14	4	1
23	4	6	10	11	5	8	7	6	12	9	16	13	3	2	1	4	14	15
23	4	7	15	2	9	8	14	3	12	5	4	13	6	11	1	16	7	10
23	4	8	8	9	2	15	5	12	3	14	11	6	13	4	10	7	16	1
24	4	1	1	4	14	15	16	13	3	2	11	10	8	5	6	7	9	12
24	4	2	15	14	4	1	2	3	13	16	5	8	10	11	12	9	7	6
24	4	3	6	11	16	1	7	10	13	4	9	8	3	14	12	5	2	15
24	4	4	1	16	11	6	4	13	10	7	14	3	8	9	15	2	5	12
24	4	5	12	9	7	6	5	8	10	11	2	3	13	16	15	14	4	1
24	4	6	6	7	9	12	11	10	8	5	16	13	3	2	1	4	14	15
24	4	7	15	2	5	12	14	3	8	9	4	13	10	7	1	16	11	6
24	4	8	12	5	2	15	9	8	3	14	7	10	13	4	6	11	16	1
29	4	1	1	4	15	14	16	13	2	3	6	7	12	9	11	10	5	8
29	4	2	14	15	4	1	3	2	13	16	9	12	7	6	8	5	10	11
29	4	3	11	6	16	1	10	7	13	4	5	12	2	15	8	9	3	14
29	4	4	1	16	6	11	4	13	7	10	15	2	12	5	14	3	9	8
29	4	5	8	5	10	11	9	12	7	6	3	2	13	16	14	15	4	1
29	4	6	11	10	5	8	6	7	12	9	16	13	2	3	1	4	15	14
29	4	7	14	3	9	8	15	2	12	5	4	13	7	10	1	16	6	11
29	4	8	8	9	3	14	5	12	2	15	10	7	13	4	11	6	16	1
30	4	1	1	4	15	14	16	13	2	3	10	11	8	5	7	6	9	12
30	4	2	14	15	4	1	3	2	13	16	5	8	11	10	12	9	6	7
30	4	3	7	10	16	1	6	11	13	4	9	8	2	15	12	5	3	14
30	4	4	1	16	10	7	4	13	11	6	15	2	8	9	14	3	5	12
30	4	5	12	9	6	7	5	8	11	10	3	2	13	16	14	15	4	1
30	4	6	7	6	9	12	10	11	8	5	16	13	2	3	1	4	15	14
30	4	7	14	3	5	12	15	2	8	9	4	13	11	6	1	16	10	7
30	4	8	12	5	3	14	9	8	2	15	6	11	13	4	7	10	16	1
59	4	1	1	6	12	15	16	11	5	2	7	4	14	9	10	13	3	8
59	4	2	15	12	6	1	2	5	11	16	9	14	4	7	8	3	13	10
59	4	3	10	7	16	1	13	4	11	6	3	14	5	12	8	9	2	15
59	4	4	1	16	7	10	6	11	4	13	12	5	14	3	15	2	9	8
59	4	5	8	3	13	10	9	14	4	7	2	5	11	16	15	12	6	1
59	4	6	10	13	3	8	7	4	14	9	16	11	5	2	1	6	12	15
59	4	7	15	2	9	8	12	5	14	3	6	11	4	13	1	16	7	10
59	4	8	8	9	2	15	3	14	5	12	13	4	11	6	10	7	16	1
60	4	1	1	6	12	15	16	11	5	2	13	10	8	3	4	7	9	14
60	4	2	15	12	6	1	2	5	11	16	3	8	10	13	14	9	7	4
60	4	3	4	13	16	1	7	10	11	6	9	8	5	12	14	3	2	15
60	4	4	1	16	13	4	6	11	10	7	12	5	8	9	15	2	3	14
60	4	5	14	9	7	4	3	8	10	13	2	5	11	16	15	12	6	1
60	4	6	4	7	9	14	13	10	8	3	16	11	5	2	1	6	12	15
60	4	7	15	2	3	14	12	5	8	9	6	11	10	7	1	16	13	4
60	4	8	14	3	2	15	9	8	5	12	7	10	11	6	4	13	16	1
63	4	1	1	6	15	12	16	11	2	5	4	7	14	9	13	10	3	8
63	4	2	12	15	6	1	5	2	11	16	9	14	7	4	8	3	10	13
63	4	3	13	4	16	1	10	7	11	6	3	14	2	15	8	9	5	12
63	4	4	1	16	4	13	6	11	7	10	15	2	14	3	12	5	9	8
63	4	5	8	3	10	13	9	14	7	4	5	2	11	16	12	15	6	1
63	4	6	13	10	3	8	4	7	14	9	16	11	2	5	1	6	15	12
63	4	7	12	5	9	8	15	2	14	3	6	11	7	10	1	16	4	13
63	4	8	8	9	5	12	3	14	2	15	10	7	11	6	13	4	16	1
64	4	1	1	6	15	12	16	11	2	5	10	13	8	3	7	4	9	14
64	4	2	12	15	6	1	5	2	11	16	3	8	13	10	14	9	4	7
64	4	3	7	10	16	1	4	13	11	6	9	8	2	15	14	3	5	12
64	4	4	1	16	10	7	6	11	13	4	15	2	8	9	12	5	3	14
64	4	5	14	9	4	7	3	8	13	10	5	2	11	16	12	15	6	1
64	4	6	7	4	9	14	10	13	8	3	16	11	2	5	1	6	15	12
64	4	7	12	5	3	14	15	2	8	9	6	11	13	4	1	16	10	7
64	4	8	14	3	5	12	9	8	2	15	4	13	11	6	7	10	16	1
83	4	1	1	7	12	14	16	10	5	3	6	4	15	9	11	13	2	8
83	4	2	14	12	7	1	3	5	10	16	9	15	4	6	8	2	13	11
83	4	3	11	6	16	1	13	4	10	7	2	15	5	12	8	9	3	14
83	4	4	1	16	6	11	7	10	4	13	12	5	15	2	14	3	9	8
83	4	5	8	2	13	11	9	15	4	6	3	5	10	16	14	12	7	1
83	4	6	11	13	2	8	6	4	15	9	16	10	5	3	1	7	12	14
83	4	7	14	3	9	8	12	5	15	2	7	10	4	13	1	16	6	11
83	4	8	8	9	3	14	2	15	5	12	13	4	10	7	11	6	16	1
84	4	1	1	7	12	14	16	10	5	3	13	11	8	2	4	6	9	15
84	4	2	14	12	7	1	3	5	10	16	2	8	11	13	15	9	6	4
84	4	3	4	13	16	1	6	11	10	7	9	8	5	12	15	2	3	14
84	4	4	1	16	13	4	7	10	11	6	12	5	8	9	14	3	2	15
84	4	5	15	9	6	4	2	8	11	13	3	5	10	16	14	12	7	1
84	4	6	4	6	9	15	13	11	8	2	16	10	5	3	1	7	12	14
84	4	7	14	3	2	15	12	5	8	9	7	10	11	6	1	16	13	4
84	4	8	15	2	3	14	9	8	5	12	6	11	10	7	4	13	16	1
91	4	1	1	7	14	12	16	10	3	5	4	6	15	9	13	11	2	8
91	4	2	12	14	7	1	5	3	10	16	9	15	6	4	8	2	11	13
91	4	3	13	4	16	1	11	6	10	7	2	15	3	14	8	9	5	12
91	4	4	1	16	4	13	7	10	6	11	14	3	15	2	12	5	9	8
91	4	5	8	2	11	13	9	15	6	4	5	3	10	16	12	14	7	1
91	4	6	13	11	2	8	4	6	15	9	16	10	3	5	1	7	14	12
91	4	7	12	5	9	8	14	3	15	2	7	10	6	11	1	16	4	13
91	4	8	8	9	5	12	2	15	3	14	11	6	10	7	13	4	16	1
92	4	1	1	7	14	12	16	10	3	5	11	13	8	2	6	4	9	15
92	4	2	12	14	7	1	5	3	10	16	2	8	13	11	15	9	4	6
92	4	3	6	11	16	1	4	13	10	7	9	8	3	14	15	2	5	12
92	4	4	1	16	11	6	7	10	13	4	14	3	8	9	12	5	2	15
92	4	5	15	9	4	6	2	8	13	11	5	3	10	16	12	14	7	1
92	4	6	6	4	9	15	11	13	8	2	16	10	3	5	1	7	14	12
92	4	7	12	5	2	15	14	3	8	9	7	10	13	4	1	16	11	6
92	4	8	15	2	5	12	9	8	3	14	4	13	10	7	6	11	16	1
139	4	1	1	10	8	15	16	7	9	2	11	4	14	5	6	13	3	12
139	4	2	15	8	10	1	2	9	7	16	5	14	4	11	12	3	13	6
139	4	3	6	11	16	1	13	4	7	10	3	14	9	8	12	5	2	15
139	4	4	1	16	11	6	10	7	4	13	8	9	14	3	15	2	5	12
139	4	5	12	3	13	6	5	14	4	11	2	9	7	16	15	8	10	1
139	4	6	6	13	3	12	11	4	14	5	16	7	9	2	1	10	8	15
139	4	7	15	2	5	12	8	9	14	3	10	7	4	13	1	16	11	6
139	4	8	12	5	2	15	3	14	9	8	13	4	7	10	6	11	16	1
140	4	1	1	10	8	15	16	7	9	2	13	6	12	3	4	11	5	14
140	4	2	15	8	10	1	2	9	7	16	3	12	6	13	14	5	11	4
140	4	3	4	13	16	1	11	6	7	10	5	12	9	8	14	3	2	15
140	4	4	1	16	13	4	10	7	6	11	8	9	12	5	15	2	3	14
140	4	5	14	5	11	4	3	12	6	13	2	9	7	16	15	8	10	1
140	4	6	4	11	5	14	13	6	12	3	16	7	9	2	1	10	8	15
140	4	7	15	2	3	14	8	9	12	5	10	7	6	11	1	16	13	4
140	4	8	14	3	2	15	5	12	9	8	11	6	7	10	4	13	16	1
145	4	1	1	10	15	8	16	7	2	9	4	11	14	5	13	6	3	12
145	4	2	8	15	10	1	9	2	7	16	5	14	11	4	12	3	6	13
145	4	3	13	4	16	1	6	11	7	10	3	14	2	15	12	5	9	8
145	4	4	1	16	4	13	10	7	11	6	15	2	14	3	8	9	5	12
145	4	5	12	3	6	13	5	14	11	4	9	2	7	16	8	15	10	1
145	4	6	13	6	3	12	4	11	14	5	16	7	2	9	1	10	15	8
145	4	7	8	9	5	12	15	2	14	3	10	7	11	6	1	16	4	13
145	4	8	12	5	9	8	3	14	2	15	6	11	7	10	13	4	16	1
146	4	1	1	10	15	8	16	7	2	9	6	13	12	3	11	4	5	14
146	4	2	8	15	10	1	9	2	7	16	3	12	13	6	14	5	4	11
146	4	3	11	6	16	1	4	13	7	10	5	12	2	15	14	3	9	8
146	4	4	1	16	6	11	10	7	13	4	15	2	12	5	8	9	3	14
146	4	5	14	5	4	11	3	12	13	6	9	2	7	16	8	15	10	1
146	4	6	11	4	5	14	6	13	12	3	16	7	2	9	1	10	15	8
146	4	7	8	9	3	14	15	2	12	5	10	7	13	4	1	16	6	11
146	4	8	14	3	9	8	5	12	2	15	4	13	7	10	11	6	16	1
158	4	1	1	11	8	14	16	6	9	3	10	4	15	5	7	13	2	12
158	4	2	14	8	11	1	3	9	6	16	5	15	4	10	12	2	13	7
158	4	3	7	10	16	1	13	4	6	11	2	15	9	8	12	5	3	14
158	4	4	1	16	10	7	11	6	4	13	8	9	15	2	14	3	5	12
158	4	5	12	2	13	7	5	15	4	10	3	9	6	16	14	8	11	1
158	4	6	7	13	2	12	10	4	15	5	16	6	9	3	1	11	8	14
158	4	7	14	3	5	12	8	9	15	2	11	6	4	13	1	16	10	7
158	4	8	12	5	3	14	2	15	9	8	13	4	6	11	7	10	16	1
159	4	1	1	11	8	14	16	6	9	3	13	7	12	2	4	10	5	15
159	4	2	14	8	11	1	3	9	6	16	2	12	7	13	15	5	10	4
159	4	3	4	13	16	1	10	7	6	11	5	12	9	8	15	2	3	14
159	4	4	1	16	13	4	11	6	7	10	8	9	12	5	14	3	2	15
159	4	5	15	5	10	4	2	12	7	13	3	9	6	16	14	8	11	1
159	4	6	4	10	5	15	13	7	12	2	16	6	9	3	1	11	8	14
159	4	7	14	3	2	15	8	9	12	5	11	6	7	10	1	16	13	4
159	4	8	15	2	3	14	5	12	9	8	10	7	6	11	4	13	16	1
161	4	1	1	11	14	8	16	6	3	9	4	10	15	5	13	7	2	12
161	4	2	8	14	11	1	9	3	6	16	5	15	10	4	12	2	7	13
161	4	3	13	4	16	1	7	10	6	11	2	15	3	14	12	5	9	8
161	4	4	1	16	4	13	11	6	10	7	14	3	15	2	8	9	5	12
161	4	5	12	2	7	13	5	15	10	4	9	3	6	16	8	14	11	1
161	4	6	13	7	2	12	4	10	15	5	16	6	3	9	1	11	14	8
161	4	7	8	9	5	12	14	3	15	2	11	6	10	7	1	16	4	13
161	4	8	12	5	9	8	2	15	3	14	7	10	6	11	13	4	16	1
162	4	1	1	11	14	8	16	6	3	9	7	13	12	2	10	4	5	15
162	4	2	8	14	11	1	9	3	6	16	2	12	13	7	15	5	4	10
162	4	3	10	7	16	1	4	13	6	11	5	12	3	14	15	2	9	8
162	4	4	1	16	7	10	11	6	13	4	14	3	12	5	8	9	2	15
162	4	5	15	5	4	10	2	12	13	7	9	3	6	16	8	14	11	1
162	4	6	10	4	5	15	7	13	12	2	16	6	3	9	1	11	14	8
162	4	7	8	9	2	15	14	3	12	5	11	6	13	4	1	16	7	10
162	4	8	15	2	9	8	5	12	3	14	4	13	6	11	10	7	16	1
190	4	1	1	13	8	12	16	4	9	5	10	6	15	3	7	11	2	14
190	4	2	12	8	13	1	5	9	4	16	3	15	6	10	14	2	11	7
190	4	3	7	10	16	1	11	6	4	13	2	15	9	8	14	3	5	12
190	4	4	1	16	10	7	13	4	6	11	8	9	15	2	12	5	3	14
190	4	5	14	2	11	7	3	15	6	10	5	9	4	16	12	8	13	1
190	4	6	7	11	2	14	10	6	15	3	16	4	9	5	1	13	8	12
190	4	7	12	5	3	14	8	9	15	2	13	4	6	11	1	16	10	7
190	4	8	14	3	5	12	2	15	9	8	11	6	4	13	7	10	16	1
191	4	1	1	13	8	12	16	4	9	5	11	7	14	2	6	10	3	15
191	4	2	12	8	13	1	5	9	4	16	2	14	7	11	15	3	10	6
191	4	3	6	11	16	1	10	7	4	13	3	14	9	8	15	2	5	12
191	4	4	1	16	11	6	13	4	7	10	8	9	14	3	12	5	2	15
191	4	5	15	3	10	6	2	14	7	11	5	9	4	16	12	8	13	1
191	4	6	6	10	3	15	11	7	14	2	16	4	9	5	1	13	8	12
191	4	7	12	5	2	15	8	9	14	3	13	4	7	10	1	16	11	6
191	4	8	15	2	5	12	3	14	9	8	10	7	4	13	6	11	16	1
194	4	1	1	13	12	8	16	4	5	9	6	10	15	3	11	7	2	14
194	4	2	8	12	13	1	9	5	4	16	3	15	10	6	14	2	7	11
194	4	3	11	6	16	1	7	10	4	13	2	15	5	12	14	3	9	8
194	4	4	1	16	6	11	13	4	10	7	12	5	15	2	8	9	3	14
194	4	5	14	2	7	11	3	15	10	6	9	5	4	16	8	12	13	1
194	4	6	11	7	2	14	6	10	15	3	16	4	5	9	1	13	12	8
194	4	7	8	9	3	14	12	5	15	2	13	4	10	7	1	16	6	11
194	4	8	14	3	9	8	2	15	5	12	7	10	4	13	11	6	16	1
195	4	1	1	13	12	8	16	4	5	9	7	11	14	2	10	6	3	15
195	4	2	8	12	13	1	9	5	4	16	2	14	11	7	15	3	6	10
195	4	3	10	7	16	1	6	11	4	13	3	14	5	12	15	2	9	8
195	4	4	1	16	7	10	13	4	11	6	12	5	14	3	8	9	2	15
195	4	5	15	3	6	10	2	14	11	7	9	5	4	16	8	12	13	1
195	4	6	10	6	3	15	7	11	14	2	16	4	5	9	1	13	12	8
195	4	7	8	9	2	15	12	5	14	3	13	4	11	6	1	16	7	10
195	4	8	15	2	9	8	3	14	5	12	6	11	4	13	10	7	16	1
215	4	1	2	3	13	16	15	14	4	1	8	5	11	10	9	12	6	7
215	4	2	16	13	3	2	1	4	14	15	10	11	5	8	7	6	12	9
215	4	3	9	8	15	2	12	5	14	3	6	11	4	13	7	10	1	16
215	4	4	2	15	8	9	3	14	5	12	13	4	11	6	16	1	10	7
215	4	5	7	6	12	9	10	11	5	8	1	4	14	15	16	13	3	2
215	4	6	9	12	6	7	8	5	11	10	15	14	4	1	2	3	13	16
215	4	7	16	1	10	7	13	4	11	6	3	14	5	12	2	15	8	9
215	4	8	7	10	1	16	6	11	4	13	12	5	14	3	9	8	15	2
216	4	1	2	3	13	16	15	14	4	1	12	9	7	6	5	8	10	11
216	4	2	16	13	3	2	1	4	14	15	6	7	9	12	11	10	8	5
216	4	3	5	12	15	2	8	9	14	3	10	7	4	13	11	6	1	16
216	4	4	2	15	12	5	3	14	9	8	13	4	7	10	16	1	6	11
216	4	5	11	10	8	5	6	7	9	12	1	4	14	15	16	13	3	2
216	4	6	5	8	10	11	12	9	7	6	15	14	4	1	2	3	13	16
216	4	7	16	1	6	11	13	4	7	10	3	14	9	8	2	15	12	5
216	4	8	11	6	1	16	10	7	4	13	8	9	14	3	5	12	15	2
235	4	1	2	3	16	13	15	14	1	4	5	8	11	10	12	9	6	7
235	4	2	13	16	3	2	4	1	14	15	10	11	8	5	7	6	9	12
235	4	3	12	5	15	2	9	8	14	3	6	11	1	16	7	10	4	13
235	4	4	2	15	5	12	3	14	8	9	16	1	11	6	13	4	10	7
235	4	5	7	6	9	12	10	11	8	5	4	1	14	15	13	16	3	2
235	4	6	12	9	6	7	5	8	11	10	15	14	1	4	2	3	16	13
235	4	7	13	4	10	7	16	1	11	6	3	14	8	9	2	15	5	12
235	4	8	7	10	4	13	6	11	1	16	9	8	14	3	12	5	15	2
236	4	1	2	3	16	13	15	14	1	4	9	12	7	6	8	5	10	11
236	4	2	13	16	3	2	4	1	14	15	6	7	12	9	11	10	5	8
236	4	3	8	9	15	2	5	12	14	3	10	7	1	16	11	6	4	13
236	4	4	2	15	9	8	3	14	12	5	16	1	7	10	13	4	6	11
236	4	5	11	10	5	8	6	7	12	9	4	1	14	15	13	16	3	2
236	4	6	8	5	10	11	9	12	7	6	15	14	1	4	2	3	16	13
236	4	7	13	4	6	11	16	1	7	10	3	14	12	5	2	15	9	8
236	4	8	11	6	4	13	10	7	1	16	5	12	14	3	8	9	15	2
249	4	1	2	5	11	16	15	12	6	1	8	3	13	10	9	14	4	7
249	4	2	16	11	5	2	1	6	12	15	10	13	3	8	7	4	14	9
249	4	3	9	8	15	2	14	3	12	5	4	13	6	11	7	10	1	16
249	4	4	2	15	8	9	5	12	3	14	11	6	13	4	16	1	10	7
249	4	5	7	4	14	9	10	13	3	8	1	6	12	15	16	11	5	2
249	4	6	9	14	4	7	8	3	13	10	15	12	6	1	2	5	11	16
249	4	7	16	1	10	7	11	6	13	4	5	12	3	14	2	15	8	9
249	4	8	7	10	1	16	4	13	6	11	14	3	12	5	9	8	15	2
250	4	1	2	5	11	16	15	12	6	1	14	9	7	4	3	8	10	13
250	4	2	16	11	5	2	1	6	12	15	4	7	9	14	13	10	8	3
250	4	3	3	14	15	2	8	9	12	5	10	7	6	11	13	4	1	16
250	4	4	2	15	14	3	5	12	9	8	11	6	7	10	16	1	4	13
250	4	5	13	10	8	3	4	7	9	14	1	6	12	15	16	11	5	2
250	4	6	3	8	10	13	14	9	7	4	15	12	6	1	2	5	11	16
250	4	7	16	1	4	13	11	6	7	10	5	12	9	8	2	15	14	3
250	4	8	13	4	1	16	10	7	6	11	8	9	12	5	3	14	15	2
272	4	1	2	5	16	11	15	12	1	6	3	8	13	10	14	9	4	7
272	4	2	11	16	5	2	6	1	12	15	10	13	8	3	7	4	9	14
272	4	3	14	3	15	2	9	8	12	5	4	13	1	16	7	10	6	11
272	4	4	2	15	3	14	5	12	8	9	16	1	13	4	11	6	10	7
272	4	5	7	4	9	14	10	13	8	3	6	1	12	15	11	16	5	2
272	4	6	14	9	4	7	3	8	13	10	15	12	1	6	2	5	16	11
272	4	7	11	6	10	7	16	1	13	4	5	12	8	9	2	15	3	14
272	4	8	7	10	6	11	4	13	1	16	9	8	12	5	14	3	15	2
273	4	1	2	5	16	11	15	12	1	6	9	14	7	4	8	3	10	13
273	4	2	11	16	5	2	6	1	12	15	4	7	14	9	13	10	3	8
273	4	3	8	9	15	2	3	14	12	5	10	7	1	16	13	4	6	11
273	4	4	2	15	9	8	5	12	14	3	16	1	7	10	11	6	4	13
273	4	5	13	10	3	8	4	7	14	9	6	1	12	15	11	16	5	2
273	4	6	8	3	10	13	9	14	7	4	15	12	1	6	2	5	16	11
273	4	7	11	6	4	13	16	1	7	10	5	12	14	3	2	15	9	8
273	4	8	13	4	6	11	10	7	1	16	3	14	12	5	8	9	15	2
320	4	1	2	8	11	13	15	9	6	4	5	3	16	10	12	14	1	7
320	4	2	13	11	8	2	4	6	9	15	10	16	3	5	7	1	14	12
320	4	3	12	5	15	2	14	3	9	8	1	16	6	11	7	10	4	13
320	4	4	2	15	5	12	8	9	3	14	11	6	16	1	13	4	10	7
320	4	5	7	1	14	12	10	16	3	5	4	6	9	15	13	11	8	2
320	4	6	12	14	1	7	5	3	16	10	15	9	6	4	2	8	11	13
320	4	7	13	4	10	7	11	6	16	1	8	9	3	14	2	15	5	12
320	4	8	7	10	4	13	1	16	6	11	14	3	9	8	12	5	15	2
321	4	1	2	8	11	13	15	9	6	4	14	12	7	1	3	5	10	16
321	4	2	13	11	8	2	4	6	9	15	1	7	12	14	16	10	5	3
321	4	3	3	14	15	2	5	12	9	8	10	7	6	11	16	1	4	13
321	4	4	2	15	14	3	8	9	12	5	11	6	7	10	13	4	1	16
321	4	5	16	10	5	3	1	7	12	14	4	6	9	15	13	11	8	2
321	4	6	3	5	10	16	14	12	7	1	15	9	6	4	2	8	11	13
321	4	7	13	4	1	16	11	6	7	10	8	9	12	5	2	15	14	3
321	4	8	16	1	4	13	10	7	6	11	5	12	9	8	3	14	15	2
324	4	1	2	8	13	11	15	9	4	6	3	5	16	10	14	12	1	7
324	4	2	11	13	8	2	6	4	9	15	10	16	5	3	7	1	12	14
324	4	3	14	3	15	2	12	5	9	8	1	16	4	13	7	10	6	11
324	4	4	2	15	3	14	8	9	5	12	13	4	16	1	11	6	10	7
324	4	5	7	1	12	14	10	16	5	3	6	4	9	15	11	13	8	2
324	4	6	14	12	1	7	3	5	16	10	15	9	4	6	2	8	13	11
324	4	7	11	6	10	7	13	4	16	1	8	9	5	12	2	15	3	14
324	4	8	7	10	6	11	1	16	4	13	12	5	9	8	14	3	15	2
325	4	1	2	8	13	11	15	9	4	6	12	14	7	1	5	3	10	16
325	4	2	11	13	8	2	6	4	9	15	1	7	14	12	16	10	3	5
325	4	3	5	12	15	2	3	14	9	8	10	7	4	13	16	1	6	11
325	4	4	2	15	12	5	8	9	14	3	13	4	7	10	11	6	1	16
325	4	5	16	10	3	5	1	7	14	12	6	4	9	15	11	13	8	2
325	4	6	5	3	10	16	12	14	7	1	15	9	4	6	2	8	13	11
325	4	7	11	6	1	16	13	4	7	10	8	9	14	3	2	15	12	5
325	4	8	16	1	6	11	10	7	4	13	3	14	9	8	5	12	15	2
332	4	1	2	9	7	16	15	8	10	1	12	3	13	6	5	14	4	11
332	4	2	16	7	9	2	1	10	8	15	6	13	3	12	11	4	14	5
332	4	3	5	12	15	2	14	3	8	9	4	13	10	7	11	6	1	16
332	4	4	2	15	12	5	9	8	3	14	7	10	13	4	16	1	6	11
332	4	5	11	4	14	5	6	13	3	12	1	10	8	15	16	7	9	2
332	4	6	5	14	4	11	12	3	13	6	15	8	10	1	2	9	7	16
332	4	7	16	1	6	11	7	10	13	4	9	8	3	14	2	15	12	5
332	4	8	11	6	1	16	4	13	10	7	14	3	8	9	5	12	15	2
333	4	1	2	9	7	16	15	8	10	1	14	5	11	4	3	12	6	13
333	4	2	16	7	9	2	1	10	8	15	4	11	5	14	13	6	12	3
333	4	3	3	14	15	2	12	5	8	9	6	11	10	7	13	4	1	16
333	4	4	2	15	14	3	9	8	5	12	7	10	11	6	16	1	4	13
333	4	5	13	6	12	3	4	11	5	14	1	10	8	15	16	7	9	2
333	4	6	3	12	6	13	14	5	11	4	15	8	10	1	2	9	7	16
333	4	7	16	1	4	13	7	10	11	6	9	8	5	12	2	15	14	3
333	4	8	13	4	1	16	6	11	10	7	12	5	8	9	3	14	15	2
349	4	1	2	9	16	7	15	8	1	10	3	12	13	6	14	5	4	11
349	4	2	7	16	9	2	10	1	8	15	6	13	12	3	11	4	5	14
349	4	3	14	3	15	2	5	12	8	9	4	13	1	16	11	6	10	7
349	4	4	2	15	3	14	9	8	12	5	16	1	13	4	7	10	6	11
349	4	5	11	4	5	14	6	13	12	3	10	1	8	15	7	16	9	2
349	4	6	14	5	4	11	3	12	13	6	15	8	1	10	2	9	16	7
349	4	7	7	10	6	11	16	1	13	4	9	8	12	5	2	15	3	14
349	4	8	11	6	10	7	4	13	1	16	5	12	8	9	14	3	15	2
350	4	1	2	9	16	7	15	8	1	10	5	14	11	4	12	3	6	13
350	4	2	7	16	9	2	10	1	8	15	4	11	14	5	13	6	3	12
350	4	3	12	5	15	2	3	14	8	9	6	11	1	16	13	4	10	7
350	4	4	2	15	5	12	9	8	14	3	16	1	11	6	7	10	4	13
350	4	5	13	6	3	12	4	11	14	5	10	1	8	15	7	16	9	2
350	4	6	12	3	6	13	5	14	11	4	15	8	1	10	2	9	16	7
350	4	7	7	10	4	13	16	1	11	6	9	8	14	3	2	15	5	12
350	4	8	13	4	10	7	6	11	1	16	3	14	8	9	12	5	15	2
383	4	1	2	12	7	13	15	5	10	4	9	3	16	6	8	14	1	11
383	4	2	13	7	12	2	4	10	5	15	6	16	3	9	11	1	14	8
383	4	3	8	9	15	2	14	3	5	12	1	16	10	7	11	6	4	13
383	4	4	2	15	9	8	12	5	3	14	7	10	16	1	13	4	6	11
383	4	5	11	1	14	8	6	16	3	9	4	10	5	15	13	7	12	2
383	4	6	8	14	1	11	9	3	16	6	15	5	10	4	2	12	7	13
383	4	7	13	4	6	11	7	10	16	1	12	5	3	14	2	15	9	8
383	4	8	11	6	4	13	1	16	10	7	14	3	5	12	8	9	15	2
384	4	1	2	12	7	13	15	5	10	4	14	8	11	1	3	9	6	16
384	4	2	13	7	12	2	4	10	5	15	1	11	8	14	16	6	9	3
384	4	3	3	14	15	2	9	8	5	12	6	11	10	7	16	1	4	13
384	4	4	2	15	14	3	12	5	8	9	7	10	11	6	13	4	1	16
384	4	5	16	6	9	3	1	11	8	14	4	10	5	15	13	7	12	2
384	4	6	3	9	6	16	14	8	11	1	15	5	10	4	2	12	7	13
384	4	7	13	4	1	16	7	10	11	6	12	5	8	9	2	15	14	3
384	4	8	16	1	4	13	6	11	10	7	9	8	5	12	3	14	15	2
385	4	1	2	12	13	7	15	5	4	10	3	9	16	6	14	8	1	11
385	4	2	7	13	12	2	10	4	5	15	6	16	9	3	11	1	8	14
385	4	3	14	3	15	2	8	9	5	12	1	16	4	13	11	6	10	7
385	4	4	2	15	3	14	12	5	9	8	13	4	16	1	7	10	6	11
385	4	5	11	1	8	14	6	16	9	3	10	4	5	15	7	13	12	2
385	4	6	14	8	1	11	3	9	16	6	15	5	4	10	2	12	13	7
385	4	7	7	10	6	11	13	4	16	1	12	5	9	8	2	15	3	14
385	4	8	11	6	10	7	1	16	4	13	8	9	5	12	14	3	15	2
386	4	1	2	12	13	7	15	5	4	10	8	14	11	1	9	3	6	16
386	4	2	7	13	12	2	10	4	5	15	1	11	14	8	16	6	3	9
386	4	3	9	8	15	2	3	14	5	12	6	11	4	13	16	1	10	7
386	4	4	2	15	8	9	12	5	14	3	13	4	11	6	7	10	1	16
386	4	5	16	6	3	9	1	11	14	8	10	4	5	15	7	13	12	2
386	4	6	9	3	6	16	8	14	11	1	15	5	4	10	2	12	13	7
386	4	7	7	10	1	16	13	4	11	6	12	5	14	3	2	15	8	9
386	4	8	16	1	10	7	6	11	4	13	3	14	5	12	9	8	15	2
398	4	1	2	14	7	11	15	3	10	6	9	5	16	4	8	12	1	13
398	4	2	11	7	14	2	6	10	3	15	4	16	5	9	13	1	12	8
398	4	3	8	9	15	2	12	5	3	14	1	16	10	7	13	4	6	11
398	4	4	2	15	9	8	14	3	5	12	7	10	16	1	11	6	4	13
398	4	5	13	1	12	8	4	16	5	9	6	10	3	15	11	7	14	2
398	4	6	8	12	1	13	9	5	16	4	15	3	10	6	2	14	7	11
398	4	7	11	6	4	13	7	10	16	1	14	3	5	12	2	15	9	8
398	4	8	13	4	6	11	1	16	10	7	12	5	3	14	8	9	15	2
399	4	1	2	14	7	11	15	3	10	6	12	8	13	1	5	9	4	16
399	4	2	11	7	14	2	6	10	3	15	1	13	8	12	16	4	9	5
399	4	3	5	12	15	2	9	8	3	14	4	13	10	7	16	1	6	11
399	4	4	2	15	12	5	14	3	8	9	7	10	13	4	11	6	1	16
399	4	5	16	4	9	5	1	13	8	12	6	10	3	15	11	7	14	2
399	4	6	5	9	4	16	12	8	13	1	15	3	10	6	2	14	7	11
399	4	7	11	6	1	16	7	10	13	4	14	3	8	9	2	15	12	5
399	4	8	16	1	6	11	4	13	10	7	9	8	3	14	5	12	15	2
400	4	1	2	14	11	7	15	3	6	10	5	9	16	4	12	8	1	13
400	4	2	7	11	14	2	10	6	3	15	4	16	9	5	13	1	8	12
400	4	3	12	5	15	2	8	9	3	14	1	16	6	11	13	4	10	7
400	4	4	2	15	5	12	14	3	9	8	11	6	16	1	7	10	4	13
400	4	5	13	1	8	12	4	16	9	5	10	6	3	15	7	11	14	2
400	4	6	12	8	1	13	5	9	16	4	15	3	6	10	2	14	11	7
400	4	7	7	10	4	13	11	6	16	1	14	3	9	8	2	15	5	12
400	4	8	13	4	10	7	1	16	6	11	8	9	3	14	12	5	15	2
401	4	1	2	14	11	7	15	3	6	10	8	12	13	1	9	5	4	16
401	4	2	7	11	14	2	10	6	3	15	1	13	12	8	16	4	5	9
401	4	3	9	8	15	2	5	12	3	14	4	13	6	11	16	1	10	7
401	4	4	2	15	8	9	14	3	12	5	11	6	13	4	7	10	1	16
401	4	5	16	4	5	9	1	13	12	8	10	6	3	15	7	11	14	2
401	4	6	9	5	4	16	8	12	13	1	15	3	6	10	2	14	11	7
401	4	7	7	10	1	16	11	6	13	4	14	3	12	5	2	15	8	9
401	4	8	16	1	10	7	4	13	6	11	5	12	3	14	9	8	15	2
418	4	1	3	2	13	16	14	15	4	1	8	5	10	11	9	12	7	6
418	4	2	16	13	2	3	1	4	15	14	11	10	5	8	6	7	12	9
418	4	3	9	8	14	3	12	5	15	2	7	10	4	13	6	11	1	16
418	4	4	3	14	8	9	2	15	5	12	13	4	10	7	16	1	11	6
418	4	5	6	7	12	9	11	10	5	8	1	4	15	14	16	13	2	3
418	4	6	9	12	7	6	8	5	10	11	14	15	4	1	3	2	13	16
418	4	7	16	1	11	6	13	4	10	7	2	15	5	12	3	14	8	9
418	4	8	6	11	1	16	7	10	4	13	12	5	15	2	9	8	14	3
419	4	1	3	2	13	16	14	15	4	1	12	9	6	7	5	8	11	10
419	4	2	16	13	2	3	1	4	15	14	7	6	9	12	10	11	8	5
419	4	3	5	12	14	3	8	9	15	2	11	6	4	13	10	7	1	16
419	4	4	3	14	12	5	2	15	9	8	13	4	6	11	16	1	7	10
419	4	5	10	11	8	5	7	6	9	12	1	4	15	14	16	13	2	3
419	4	6	5	8	11	10	12	9	6	7	14	15	4	1	3	2	13	16
419	4	7	16	1	7	10	13	4	6	11	2	15	9	8	3	14	12	5
419	4	8	10	7	1	16	11	6	4	13	8	9	15	2	5	12	14	3
442	4	1	3	2	16	13	14	15	1	4	5	8	10	11	12	9	7	6
442	4	2	13	16	2	3	4	1	15	14	11	10	8	5	6	7	9	12
442	4	3	12	5	14	3	9	8	15	2	7	10	1	16	6	11	4	13
442	4	4	3	14	5	12	2	15	8	9	16	1	10	7	13	4	11	6
442	4	5	6	7	9	12	11	10	8	5	4	1	15	14	13	16	2	3
442	4	6	12	9	7	6	5	8	10	11	14	15	1	4	3	2	16	13
442	4	7	13	4	11	6	16	1	10	7	2	15	8	9	3	14	5	12
442	4	8	6	11	4	13	7	10	1	16	9	8	15	2	12	5	14	3
443	4	1	3	2	16	13	14	15	1	4	9	12	6	7	8	5	11	10
443	4	2	13	16	2	3	4	1	15	14	7	6	12	9	10	11	5	8
443	4	3	8	9	14	3	5	12	15	2	11	6	1	16	10	7	4	13
443	4	4	3	14	9	8	2	15	12	5	16	1	6	11	13	4	7	10
443	4	5	10	11	5	8	7	6	12	9	4	1	15	14	13	16	2	3
443	4	6	8	5	11	10	9	12	6	7	14	15	1	4	3	2	16	13
443	4	7	13	4	7	10	16	1	6	11	2	15	12	5	3	14	9	8
443	4	8	10	7	4	13	11	6	1	16	5	12	15	2	8	9	14	3
450	4	1	3	5	10	16	14	12	7	1	8	2	13	11	9	15	4	6
450	4	2	16	10	5	3	1	7	12	14	11	13	2	8	6	4	15	9
450	4	3	9	8	14	3	15	2	12	5	4	13	7	10	6	11	1	16
450	4	4	3	14	8	9	5	12	2	15	10	7	13	4	16	1	11	6
450	4	5	6	4	15	9	11	13	2	8	1	7	12	14	16	10	5	3
450	4	6	9	15	4	6	8	2	13	11	14	12	7	1	3	5	10	16
450	4	7	16	1	11	6	10	7	13	4	5	12	2	15	3	14	8	9
450	4	8	6	11	1	16	4	13	7	10	15	2	12	5	9	8	14	3
465	4	1	3	5	16	10	14	12	1	7	2	8	13	11	15	9	4	6
465	4	2	10	16	5	3	7	1	12	14	11	13	8	2	6	4	9	15
465	4	3	15	2	14	3	9	8	12	5	4	13	1	16	6	11	7	10
465	4	4	3	14	2	15	5	12	8	9	16	1	13	4	10	7	11	6
465	4	5	6	4	9	15	11	13	8	2	7	1	12	14	10	16	5	3
465	4	6	15	9	4	6	2	8	13	11	14	12	1	7	3	5	16	10
465	4	7	10	7	11	6	16	1	13	4	5	12	8	9	3	14	2	15
465	4	8	6	11	7	10	4	13	1	16	9	8	12	5	15	2	14	3
466	4	1	3	5	16	10	14	12	1	7	9	15	6	4	8	2	11	13
466	4	2	10	16	5	3	7	1	12	14	4	6	15	9	13	11	2	8
466	4	3	8	9	14	3	2	15	12	5	11	6	1	16	13	4	7	10
466	4	4	3	14	9	8	5	12	15	2	16	1	6	11	10	7	4	13
466	4	5	13	11	2	8	4	6	15	9	7	1	12	14	10	16	5	3
466	4	6	8	2	11	13	9	15	6	4	14	12	1	7	3	5	16	10
466	4	7	10	7	4	13	16	1	6	11	5	12	15	2	3	14	9	8
466	4	8	13	4	7	10	11	6	1	16	2	15	12	5	8	9	14	3
503	4	1	3	8	10	13	14	9	7	4	5	2	16	11	12	15	1	6
503	4	2	13	10	8	3	4	7	9	14	11	16	2	5	6	1	15	12
503	4	3	12	5	14	3	15	2	9	8	1	16	7	10	6	11	4	13
503	4	4	3	14	5	12	8	9	2	15	10	7	16	1	13	4	11	6
503	4	5	6	1	15	12	11	16	2	5	4	7	9	14	13	10	8	3
503	4	6	12	15	1	6	5	2	16	11	14	9	7	4	3	8	10	13
503	4	7	13	4	11	6	10	7	16	1	8	9	2	15	3	14	5	12
503	4	8	6	11	4	13	1	16	7	10	15	2	9	8	12	5	14	3
506	4	1	3	8	13	10	14	9	4	7	2	5	16	11	15	12	1	6
506	4	2	10	13	8	3	7	4	9	14	11	16	5	2	6	1	12	15
506	4	3	15	2	14	3	12	5	9	8	1	16	4	13	6	11	7	10
506	4	4	3	14	2	15	8	9	5	12	13	4	16	1	10	7	11	6
506	4	5	6	1	12	15	11	16	5	2	7	4	9	14	10	13	8	3
506	4	6	15	12	1	6	2	5	16	11	14	9	4	7	3	8	13	10
506	4	7	10	7	11	6	13	4	16	1	8	9	5	12	3	14	2	15
506	4	8	6	11	7	10	1	16	4	13	12	5	9	8	15	2	14	3
507	4	1	3	8	13	10	14	9	4	7	12	15	6	1	5	2	11	16
507	4	2	10	13	8	3	7	4	9	14	1	6	15	12	16	11	2	5
507	4	3	5	12	14	3	2	15	9	8	11	6	4	13	16	1	7	10
507	4	4	3	14	12	5	8	9	15	2	13	4	6	11	10	7	1	16
507	4	5	16	11	2	5	1	6	15	12	7	4	9	14	10	13	8	3
507	4	6	5	2	11	16	12	15	6	1	14	9	4	7	3	8	13	10
507	4	7	10	7	1	16	13	4	6	11	8	9	15	2	3	14	12	5
507	4	8	16	1	7	10	11	6	4	13	2	15	9	8	5	12	14	3
514	4	1	3	9	6	16	14	8	11	1	12	2	13	7	5	15	4	10
514	4	2	16	6	9	3	1	11	8	14	7	13	2	12	10	4	15	5
514	4	3	5	12	14	3	15	2	8	9	4	13	11	6	10	7	1	16
514	4	4	3	14	12	5	9	8	2	15	6	11	13	4	16	1	7	10
514	4	5	10	4	15	5	7	13	2	12	1	11	8	14	16	6	9	3
514	4	6	5	15	4	10	12	2	13	7	14	8	11	1	3	9	6	16
514	4	7	16	1	7	10	6	11	13	4	9	8	2	15	3	14	12	5
514	4	8	10	7	1	16	4	13	11	6	15	2	8	9	5	12	14	3
526	4	1	3	9	16	6	14	8	1	11	2	12	13	7	15	5	4	10
526	4	2	6	16	9	3	11	1	8	14	7	13	12	2	10	4	5	15
526	4	3	15	2	14	3	5	12	8	9	4	13	1	16	10	7	11	6
526	4	4	3	14	2	15	9	8	12	5	16	1	13	4	6	11	7	10
526	4	5	10	4	5	15	7	13	12	2	11	1	8	14	6	16	9	3
526	4	6	15	5	4	10	2	12	13	7	14	8	1	11	3	9	16	6
526	4	7	6	11	7	10	16	1	13	4	9	8	12	5	3	14	2	15
526	4	8	10	7	11	6	4	13	1	16	5	12	8	9	15	2	14	3
527	4	1	3	9	16	6	14	8	1	11	5	15	10	4	12	2	7	13
527	4	2	6	16	9	3	11	1	8	14	4	10	15	5	13	7	2	12
527	4	3	12	5	14	3	2	15	8	9	7	10	1	16	13	4	11	6
527	4	4	3	14	5	12	9	8	15	2	16	1	10	7	6	11	4	13
527	4	5	13	7	2	12	4	10	15	5	11	1	8	14	6	16	9	3
527	4	6	12	2	7	13	5	15	10	4	14	8	1	11	3	9	16	6
527	4	7	6	11	4	13	16	1	10	7	9	8	15	2	3	14	5	12
527	4	8	13	4	11	6	7	10	1	16	2	15	8	9	12	5	14	3
547	4	1	3	12	6	13	14	5	11	4	9	2	16	7	8	15	1	10
547	4	2	13	6	12	3	4	11	5	14	7	16	2	9	10	1	15	8
547	4	3	8	9	14	3	15	2	5	12	1	16	11	6	10	7	4	13
547	4	4	3	14	9	8	12	5	2	15	6	11	16	1	13	4	7	10
547	4	5	10	1	15	8	7	16	2	9	4	11	5	14	13	6	12	3
547	4	6	8	15	1	10	9	2	16	7	14	5	11	4	3	12	6	13
547	4	7	13	4	7	10	6	11	16	1	12	5	2	15	3	14	9	8
547	4	8	10	7	4	13	1	16	11	6	15	2	5	12	8	9	14	3
548	4	1	3	12	13	6	14	5	4	11	2	9	16	7	15	8	1	10
548	4	2	6	13	12	3	11	4	5	14	7	16	9	2	10	1	8	15
548	4	3	15	2	14	3	8	9	5	12	1	16	4	13	10	7	11	6
548	4	4	3	14	2	15	12	5	9	8	13	4	16	1	6	11	7	10
548	4	5	10	1	8	15	7	16	9	2	11	4	5	14	6	13	12	3
548	4	6	15	8	1	10	2	9	16	7	14	5	4	11	3	12	13	6
548	4	7	6	11	7	10	13	4	16	1	12	5	9	8	3	14	2	15
548	4	8	10	7	11	6	1	16	4	13	8	9	5	12	15	2	14	3
549	4	1	3	12	13	6	14	5	4	11	8	15	10	1	9	2	7	16
549	4	2	6	13	12	3	11	4	5	14	1	10	15	8	16	7	2	9
549	4	3	9	8	14	3	2	15	5	12	7	10	4	13	16	1	11	6
549	4	4	3	14	8	9	12	5	15	2	13	4	10	7	6	11	1	16
549	4	5	16	7	2	9	1	10	15	8	11	4	5	14	6	13	12	3
549	4	6	9	2	7	16	8	15	10	1	14	5	4	11	3	12	13	6
549	4	7	6	11	1	16	13	4	10	7	12	5	15	2	3	14	8	9
549	4	8	16	1	11	6	7	10	4	13	2	15	5	12	9	8	14	3
565	4	2	3	14	5	12	15	2	9	8	10	7	16	1	6	11	4	13
565	4	2	12	5	14	3	8	9	2	15	1	16	7	10	13	4	11	6
565	4	3	6	10	15	3	11	7	2	14	4	16	9	5	13	1	8	12
565	4	4	3	15	10	6	14	2	7	11	5	9	16	4	12	8	1	13
565	4	5	13	4	11	6	1	16	7	10	8	9	2	15	12	5	14	3
565	4	6	6	11	4	13	10	7	16	1	15	2	9	8	3	14	5	12
565	4	7	12	8	1	13	5	9	16	4	14	2	7	11	3	15	10	6
565	4	8	13	1	8	12	4	16	9	5	11	7	2	14	6	10	15	3
568	4	2	3	14	8	9	15	2	12	5	10	7	13	4	6	11	1	16
568	4	2	9	8	14	3	5	12	2	15	4	13	7	10	16	1	11	6
568	4	3	6	10	15	3	11	7	2	14	1	13	12	8	16	4	5	9
568	4	4	3	15	10	6	14	2	7	11	8	12	13	1	9	5	4	16
568	4	5	16	1	11	6	4	13	7	10	5	12	2	15	9	8	14	3
568	4	6	6	11	1	16	10	7	13	4	15	2	12	5	3	14	8	9
568	4	7	9	5	4	16	8	12	13	1	14	2	7	11	3	15	10	6
568	4	8	16	4	5	9	1	13	12	8	11	7	2	14	6	10	15	3
569	4	2	3	14	9	8	15	2	5	12	6	11	16	1	10	7	4	13
569	4	2	8	9	14	3	12	5	2	15	1	16	11	6	13	4	7	10
569	4	3	10	6	15	3	7	11	2	14	4	16	5	9	13	1	12	8
569	4	4	3	15	6	10	14	2	11	7	9	5	16	4	8	12	1	13
569	4	5	13	4	7	10	1	16	11	6	12	5	2	15	8	9	14	3
569	4	6	10	7	4	13	6	11	16	1	15	2	5	12	3	14	9	8
569	4	7	8	12	1	13	9	5	16	4	14	2	11	7	3	15	6	10
569	4	8	13	1	12	8	4	16	5	9	7	11	2	14	10	6	15	3
571	4	2	3	14	12	5	15	2	8	9	6	11	13	4	10	7	1	16
571	4	2	5	12	14	3	9	8	2	15	4	13	11	6	16	1	7	10
571	4	3	10	6	15	3	7	11	2	14	1	13	8	12	16	4	9	5
571	4	4	3	15	6	10	14	2	11	7	12	8	13	1	5	9	4	16
571	4	5	16	1	7	10	4	13	11	6	9	8	2	15	5	12	14	3
571	4	6	10	7	1	16	6	11	13	4	15	2	8	9	3	14	12	5
571	4	7	5	9	4	16	12	8	13	1	14	2	11	7	3	15	6	10
571	4	8	16	4	9	5	1	13	8	12	7	11	2	14	10	6	15	3
580	4	1	4	1	14	15	13	16	3	2	7	6	9	12	10	11	8	5
580	4	2	15	14	1	4	2	3	16	13	12	9	6	7	5	8	11	10
580	4	3	10	7	13	4	11	6	16	1	8	9	3	14	5	12	2	15
580	4	4	4	13	7	10	1	16	6	11	14	3	9	8	15	2	12	5
580	4	5	5	8	11	10	12	9	6	7	2	3	16	13	15	14	1	4
580	4	6	10	11	8	5	7	6	9	12	13	16	3	2	4	1	14	15
580	4	7	15	2	12	5	14	3	9	8	1	16	6	11	4	13	7	10
580	4	8	5	12	2	15	8	9	3	14	11	6	16	1	10	7	13	4
581	4	1	4	1	14	15	13	16	3	2	11	10	5	8	6	7	12	9
581	4	2	15	14	1	4	2	3	16	13	8	5	10	11	9	12	7	6
581	4	3	6	11	13	4	7	10	16	1	12	5	3	14	9	8	2	15
581	4	4	4	13	11	6	1	16	10	7	14	3	5	12	15	2	8	9
581	4	5	9	12	7	6	8	5	10	11	2	3	16	13	15	14	1	4
581	4	6	6	7	12	9	11	10	5	8	13	16	3	2	4	1	14	15
581	4	7	15	2	8	9	14	3	5	12	1	16	10	7	4	13	11	6
581	4	8	9	8	2	15	12	5	3	14	7	10	16	1	6	11	13	4
588	4	1	4	1	15	14	13	16	2	3	6	7	9	12	11	10	8	5
588	4	2	14	15	1	4	3	2	16	13	12	9	7	6	5	8	10	11
588	4	3	11	6	13	4	10	7	16	1	8	9	2	15	5	12	3	14
588	4	4	4	13	6	11	1	16	7	10	15	2	9	8	14	3	12	5
588	4	5	5	8	10	11	12	9	7	6	3	2	16	13	14	15	1	4
588	4	6	11	10	8	5	6	7	9	12	13	16	2	3	4	1	15	14
588	4	7	14	3	12	5	15	2	9	8	1	16	7	10	4	13	6	11
588	4	8	5	12	3	14	8	9	2	15	10	7	16	1	11	6	13	4
589	4	1	4	1	15	14	13	16	2	3	10	11	5	8	7	6	12	9
589	4	2	14	15	1	4	3	2	16	13	8	5	11	10	9	12	6	7
589	4	3	7	10	13	4	6	11	16	1	12	5	2	15	9	8	3	14
589	4	4	4	13	10	7	1	16	11	6	15	2	5	12	14	3	8	9
589	4	5	9	12	6	7	8	5	11	10	3	2	16	13	14	15	1	4
589	4	6	7	6	12	9	10	11	5	8	13	16	2	3	4	1	15	14
589	4	7	14	3	8	9	15	2	5	12	1	16	11	6	4	13	10	7
589	4	8	9	8	3	14	12	5	2	15	6	11	16	1	7	10	13	4
648	4	1	4	6	9	15	13	11	8	2	7	1	14	12	10	16	3	5
648	4	2	15	9	6	4	2	8	11	13	12	14	1	7	5	3	16	10
648	4	3	10	7	13	4	16	1	11	6	3	14	8	9	5	12	2	15
648	4	4	4	13	7	10	6	11	1	16	9	8	14	3	15	2	12	5
648	4	5	5	3	16	10	12	14	1	7	2	8	11	13	15	9	6	4
648	4	6	10	16	3	5	7	1	14	12	13	11	8	2	4	6	9	15
648	4	7	15	2	12	5	9	8	14	3	6	11	1	16	4	13	7	10
648	4	8	5	12	2	15	3	14	8	9	16	1	11	6	10	7	13	4
662	4	1	4	6	15	9	13	11	2	8	1	7	14	12	16	10	3	5
662	4	2	9	15	6	4	8	2	11	13	12	14	7	1	5	3	10	16
662	4	3	16	1	13	4	10	7	11	6	3	14	2	15	5	12	8	9
662	4	4	4	13	1	16	6	11	7	10	15	2	14	3	9	8	12	5
662	4	5	5	3	10	16	12	14	7	1	8	2	11	13	9	15	6	4
662	4	6	16	10	3	5	1	7	14	12	13	11	2	8	4	6	15	9
662	4	7	9	8	12	5	15	2	14	3	6	11	7	10	4	13	1	16
662	4	8	5	12	8	9	3	14	2	15	10	7	11	6	16	1	13	4
663	4	1	4	6	15	9	13	11	2	8	10	16	5	3	7	1	12	14
663	4	2	9	15	6	4	8	2	11	13	3	5	16	10	14	12	1	7
663	4	3	7	10	13	4	1	16	11	6	12	5	2	15	14	3	8	9
663	4	4	4	13	10	7	6	11	16	1	15	2	5	12	9	8	3	14
663	4	5	14	12	1	7	3	5	16	10	8	2	11	13	9	15	6	4
663	4	6	7	1	12	14	10	16	5	3	13	11	2	8	4	6	15	9
663	4	7	9	8	3	14	15	2	5	12	6	11	16	1	4	13	10	7
663	4	8	14	3	8	9	12	5	2	15	1	16	11	6	7	10	13	4
668	4	1	4	7	9	14	13	10	8	3	6	1	15	12	11	16	2	5
668	4	2	14	9	7	4	3	8	10	13	12	15	1	6	5	2	16	11
668	4	3	11	6	13	4	16	1	10	7	2	15	8	9	5	12	3	14
668	4	4	4	13	6	11	7	10	1	16	9	8	15	2	14	3	12	5
668	4	5	5	2	16	11	12	15	1	6	3	8	10	13	14	9	7	4
668	4	6	11	16	2	5	6	1	15	12	13	10	8	3	4	7	9	14
668	4	7	14	3	12	5	9	8	15	2	7	10	1	16	4	13	6	11
668	4	8	5	12	3	14	2	15	8	9	16	1	10	7	11	6	13	4
680	4	1	4	7	14	9	13	10	3	8	1	6	15	12	16	11	2	5
680	4	2	9	14	7	4	8	3	10	13	12	15	6	1	5	2	11	16
680	4	3	16	1	13	4	11	6	10	7	2	15	3	14	5	12	8	9
680	4	4	4	13	1	16	7	10	6	11	14	3	15	2	9	8	12	5
680	4	5	5	2	11	16	12	15	6	1	8	3	10	13	9	14	7	4
680	4	6	16	11	2	5	1	6	15	12	13	10	3	8	4	7	14	9
680	4	7	9	8	12	5	14	3	15	2	7	10	6	11	4	13	1	16
680	4	8	5	12	8	9	2	15	3	14	11	6	10	7	16	1	13	4
681	4	1	4	7	14	9	13	10	3	8	11	16	5	2	6	1	12	15
681	4	2	9	14	7	4	8	3	10	13	2	5	16	11	15	12	1	6
681	4	3	6	11	13	4	1	16	10	7	12	5	3	14	15	2	8	9
681	4	4	4	13	11	6	7	10	16	1	14	3	5	12	9	8	2	15
681	4	5	15	12	1	6	2	5	16	11	8	3	10	13	9	14	7	4
681	4	6	6	1	12	15	11	16	5	2	13	10	3	8	4	7	14	9
681	4	7	9	8	2	15	14	3	5	12	7	10	16	1	4	13	11	6
681	4	8	15	2	8	9	12	5	3	14	1	16	10	7	6	11	13	4
704	4	1	4	10	5	15	13	7	12	2	11	1	14	8	6	16	3	9
704	4	2	15	5	10	4	2	12	7	13	8	14	1	11	9	3	16	6
704	4	3	6	11	13	4	16	1	7	10	3	14	12	5	9	8	2	15
704	4	4	4	13	11	6	10	7	1	16	5	12	14	3	15	2	8	9
704	4	5	9	3	16	6	8	14	1	11	2	12	7	13	15	5	10	4
704	4	6	6	16	3	9	11	1	14	8	13	7	12	2	4	10	5	15
704	4	7	15	2	8	9	5	12	14	3	10	7	1	16	4	13	11	6
704	4	8	9	8	2	15	3	14	12	5	16	1	7	10	6	11	13	4
711	4	1	4	10	15	5	13	7	2	12	1	11	14	8	16	6	3	9
711	4	2	5	15	10	4	12	2	7	13	8	14	11	1	9	3	6	16
711	4	3	16	1	13	4	6	11	7	10	3	14	2	15	9	8	12	5
711	4	4	4	13	1	16	10	7	11	6	15	2	14	3	5	12	8	9
711	4	5	9	3	6	16	8	14	11	1	12	2	7	13	5	15	10	4
711	4	6	16	6	3	9	1	11	14	8	13	7	2	12	4	10	15	5
711	4	7	5	12	8	9	15	2	14	3	10	7	11	6	4	13	1	16
711	4	8	9	8	12	5	3	14	2	15	6	11	7	10	16	1	13	4
712	4	1	4	10	15	5	13	7	2	12	6	16	9	3	11	1	8	14
712	4	2	5	15	10	4	12	2	7	13	3	9	16	6	14	8	1	11
712	4	3	11	6	13	4	1	16	7	10	8	9	2	15	14	3	12	5
712	4	4	4	13	6	11	10	7	16	1	15	2	9	8	5	12	3	14
712	4	5	14	8	1	11	3	9	16	6	12	2	7	13	5	15	10	4
712	4	6	11	1	8	14	6	16	9	3	13	7	2	12	4	10	15	5
712	4	7	5	12	3	14	15	2	9	8	10	7	16	1	4	13	6	11
712	4	8	14	3	12	5	8	9	2	15	1	16	7	10	11	6	13	4
714	4	1	4	11	5	14	13	6	12	3	10	1	15	8	7	16	2	9
714	4	2	14	5	11	4	3	12	6	13	8	15	1	10	9	2	16	7
714	4	3	7	10	13	4	16	1	6	11	2	15	12	5	9	8	3	14
714	4	4	4	13	10	7	11	6	1	16	5	12	15	2	14	3	8	9
714	4	5	9	2	16	7	8	15	1	10	3	12	6	13	14	5	11	4
714	4	6	7	16	2	9	10	1	15	8	13	6	12	3	4	11	5	14
714	4	7	14	3	8	9	5	12	15	2	11	6	1	16	4	13	10	7
714	4	8	9	8	3	14	2	15	12	5	16	1	6	11	7	10	13	4
721	4	1	4	11	14	5	13	6	3	12	1	10	15	8	16	7	2	9
721	4	2	5	14	11	4	12	3	6	13	8	15	10	1	9	2	7	16
721	4	3	16	1	13	4	7	10	6	11	2	15	3	14	9	8	12	5
721	4	4	4	13	1	16	11	6	10	7	14	3	15	2	5	12	8	9
721	4	5	9	2	7	16	8	15	10	1	12	3	6	13	5	14	11	4
721	4	6	16	7	2	9	1	10	15	8	13	6	3	12	4	11	14	5
721	4	7	5	12	8	9	14	3	15	2	11	6	10	7	4	13	1	16
721	4	8	9	8	12	5	2	15	3	14	7	10	6	11	16	1	13	4
722	4	1	4	11	14	5	13	6	3	12	7	16	9	2	10	1	8	15
722	4	2	5	14	11	4	12	3	6	13	2	9	16	7	15	8	1	10
722	4	3	10	7	13	4	1	16	6	11	8	9	3	14	15	2	12	5
722	4	4	4	13	7	10	11	6	16	1	14	3	9	8	5	12	2	15
722	4	5	15	8	1	10	2	9	16	7	12	3	6	13	5	14	11	4
722	4	6	10	1	8	15	7	16	9	2	13	6	3	12	4	11	14	5
722	4	7	5	12	2	15	14	3	9	8	11	6	16	1	4	13	7	10
722	4	8	15	2	12	5	8	9	3	14	1	16	6	11	10	7	13	4
729	4	2	4	13	6	11	16	1	10	7	9	8	15	2	5	12	3	14
729	4	2	11	6	13	4	7	10	1	16	2	15	8	9	14	3	12	5
729	4	3	5	9	16	4	12	8	1	13	3	15	10	6	14	2	7	11
729	4	4	4	16	9	5	13	1	8	12	6	10	15	3	11	7	2	14
729	4	5	14	3	12	5	2	15	8	9	7	10	1	16	11	6	13	4
729	4	6	5	12	3	14	9	8	15	2	16	1	10	7	4	13	6	11
729	4	7	11	7	2	14	6	10	15	3	13	1	8	12	4	16	9	5
729	4	8	14	2	7	11	3	15	10	6	12	8	1	13	5	9	16	4
730	4	2	4	13	7	10	16	1	11	6	9	8	14	3	5	12	2	15
730	4	2	10	7	13	4	6	11	1	16	3	14	8	9	15	2	12	5
730	4	3	5	9	16	4	12	8	1	13	2	14	11	7	15	3	6	10
730	4	4	4	16	9	5	13	1	8	12	7	11	14	2	10	6	3	15
730	4	5	15	2	12	5	3	14	8	9	6	11	1	16	10	7	13	4
730	4	6	5	12	2	15	9	8	14	3	16	1	11	6	4	13	7	10
730	4	7	10	6	3	15	7	11	14	2	13	1	8	12	4	16	9	5
730	4	8	15	3	6	10	2	14	11	7	12	8	1	13	5	9	16	4
733	4	2	4	13	10	7	16	1	6	11	5	12	15	2	9	8	3	14
733	4	2	7	10	13	4	11	6	1	16	2	15	12	5	14	3	8	9
733	4	3	9	5	16	4	8	12	1	13	3	15	6	10	14	2	11	7
733	4	4	4	16	5	9	13	1	12	8	10	6	15	3	7	11	2	14
733	4	5	14	3	8	9	2	15	12	5	11	6	1	16	7	10	13	4
733	4	6	9	8	3	14	5	12	15	2	16	1	6	11	4	13	10	7
733	4	7	7	11	2	14	10	6	15	3	13	1	12	8	4	16	5	9
733	4	8	14	2	11	7	3	15	6	10	8	12	1	13	9	5	16	4
734	4	2	4	13	11	6	16	1	7	10	5	12	14	3	9	8	2	15
734	4	2	6	11	13	4	10	7	1	16	3	14	12	5	15	2	8	9
734	4	3	9	5	16	4	8	12	1	13	2	14	7	11	15	3	10	6
734	4	4	4	16	5	9	13	1	12	8	11	7	14	2	6	10	3	15
734	4	5	15	2	8	9	3	14	12	5	10	7	1	16	6	11	13	4
734	4	6	9	8	2	15	5	12	14	3	16	1	7	10	4	13	11	6
734	4	7	6	10	3	15	11	7	14	2	13	1	12	8	4	16	5	9
734	4	8	15	3	10	6	2	14	7	11	8	12	1	13	9	5	16	4
765	4	1	5	2	16	11	12	15	1	6	9	14	4	7	8	3	13	10
765	4	2	11	16	2	5	6	1	15	12	7	4	14	9	10	13	3	8
765	4	3	8	9	12	5	3	14	15	2	13	4	1	16	10	7	6	11
765	4	4	5	12	9	8	2	15	14	3	16	1	4	13	11	6	7	10
765	4	5	10	13	3	8	7	4	14	9	6	1	15	12	11	16	2	5
765	4	6	8	3	13	10	9	14	4	7	12	15	1	6	5	2	16	11
765	4	7	11	6	7	10	16	1	4	13	2	15	14	3	5	12	9	8
765	4	8	10	7	6	11	13	4	1	16	3	14	15	2	8	9	12	5
777	4	1	5	3	16	10	12	14	1	7	9	15	4	6	8	2	13	11
777	4	2	10	16	3	5	7	1	14	12	6	4	15	9	11	13	2	8
777	4	3	8	9	12	5	2	15	14	3	13	4	1	16	11	6	7	10
777	4	4	5	12	9	8	3	14	15	2	16	1	4	13	10	7	6	11
777	4	5	11	13	2	8	6	4	15	9	7	1	14	12	10	16	3	5
777	4	6	8	2	13	11	9	15	4	6	12	14	1	7	5	3	16	10
777	4	7	10	7	6	11	16	1	4	13	3	14	15	2	5	12	9	8
777	4	8	11	6	7	10	13	4	1	16	2	15	14	3	8	9	12	5
808	4	2	5	12	9	8	14	3	2	15	4	13	16	1	11	6	7	10
808	4	2	8	9	12	5	15	2	3	14	1	16	13	4	10	7	6	11
808	4	3	11	4	14	5	6	13	3	12	7	16	2	9	10	1	15	8
808	4	4	5	14	4	11	12	3	13	6	9	2	16	7	8	15	1	10
808	4	5	10	7	6	11	1	16	13	4	15	2	3	14	8	9	12	5
808	4	6	11	6	7	10	4	13	16	1	14	3	2	15	5	12	9	8
808	4	7	8	15	1	10	9	2	16	7	12	3	13	6	5	14	4	11
808	4	8	10	1	15	8	7	16	2	9	6	13	3	12	11	4	14	5
809	4	2	5	12	9	8	15	2	3	14	4	13	16	1	10	7	6	11
809	4	2	8	9	12	5	14	3	2	15	1	16	13	4	11	6	7	10
809	4	3	10	4	15	5	7	13	2	12	6	16	3	9	11	1	14	8
809	4	4	5	15	4	10	12	2	13	7	9	3	16	6	8	14	1	11
809	4	5	11	6	7	10	1	16	13	4	14	3	2	15	8	9	12	5
809	4	6	10	7	6	11	4	13	16	1	15	2	3	14	5	12	9	8
809	4	7	8	14	1	11	9	3	16	6	12	2	13	7	5	15	4	10
809	4	8	11	1	14	8	6	16	3	9	7	13	2	12	10	4	15	5
816	4	1	6	1	15	12	11	16	2	5	10	13	3	8	7	4	14	9
816	4	2	12	15	1	6	5	2	16	11	8	3	13	10	9	14	4	7
816	4	3	7	10	11	6	4	13	16	1	14	3	2	15	9	8	5	12
816	4	4	6	11	10	7	1	16	13	4	15	2	3	14	12	5	8	9
816	4	5	9	14	4	7	8	3	13	10	5	2	16	11	12	15	1	6
816	4	6	7	4	14	9	10	13	3	8	11	16	2	5	6	1	15	12
816	4	7	12	5	8	9	15	2	3	14	1	16	13	4	6	11	10	7
816	4	8	9	8	5	12	14	3	2	15	4	13	16	1	7	10	11	6
842	4	1	6	4	15	9	11	13	2	8	10	16	3	5	7	1	14	12
842	4	2	9	15	4	6	8	2	13	11	5	3	16	10	12	14	1	7
842	4	3	7	10	11	6	1	16	13	4	14	3	2	15	12	5	8	9
842	4	4	6	11	10	7	4	13	16	1	15	2	3	14	9	8	5	12
842	4	5	12	14	1	7	5	3	16	10	8	2	13	11	9	15	4	6
842	4	6	7	1	14	12	10	16	3	5	11	13	2	8	6	4	15	9
842	4	7	9	8	5	12	15	2	3	14	4	13	16	1	6	11	10	7
842	4	8	12	5	8	9	14	3	2	15	1	16	13	4	7	10	11	6
853	4	2	6	11	10	7	13	4	1	16	3	14	15	2	12	5	8	9
853	4	2	7	10	11	6	16	1	4	13	2	15	14	3	9	8	5	12
853	4	3	12	3	13	6	5	14	4	11	8	15	1	10	9	2	16	7
853	4	4	6	13	3	12	11	4	14	5	10	1	15	8	7	16	2	9
853	4	5	9	8	5	12	2	15	14	3	16	1	4	13	7	10	11	6
853	4	6	12	5	8	9	3	14	15	2	13	4	1	16	6	11	10	7
853	4	7	7	16	2	9	10	1	15	8	11	4	14	5	6	13	3	12
853	4	8	9	2	16	7	8	15	1	10	5	14	4	11	12	3	13	6
854	4	2	6	11	10	7	16	1	4	13	3	14	15	2	9	8	5	12
854	4	2	7	10	11	6	13	4	1	16	2	15	14	3	12	5	8	9
854	4	3	9	3	16	6	8	14	1	11	5	15	4	10	12	2	13	7
854	4	4	6	16	3	9	11	1	14	8	10	4	15	5	7	13	2	12
854	4	5	12	5	8	9	2	15	14	3	13	4	1	16	7	10	11	6
854	4	6	9	8	5	12	3	14	15	2	16	1	4	13	6	11	10	7
854	4	7	7	13	2	12	10	4	15	5	11	1	14	8	6	16	3	9
854	4	8	12	2	13	7	5	15	4	10	8	14	1	11	9	3	16	6
31	5	2	1	4	16	13	14	15	3	2	7	6	10	11	12	9	5	8
31	5	2	13	16	4	1	2	3	15	14	11	10	6	7	8	5	9	12
31	5	3	12	7	14	1	9	6	15	4	5	10	3	16	8	11	2	13
31	5	4	1	14	7	12	4	15	6	9	16	3	10	5	13	2	11	8
31	5	5	8	5	9	12	11	10	6	7	2	3	15	14	13	16	4	1
31	5	6	12	9	5	8	7	6	10	11	14	15	3	2	1	4	16	13
31	5	7	13	2	11	8	16	3	10	5	4	15	6	9	1	14	7	12
31	5	8	8	11	2	13	5	10	3	16	9	6	15	4	12	7	14	1
32	5	2	1	4	16	13	14	15	3	2	11	10	6	7	8	5	9	12
32	5	2	13	16	4	1	2	3	15	14	7	6	10	11	12	9	5	8
32	5	3	8	11	14	1	5	10	15	4	9	6	3	16	12	7	2	13
32	5	4	1	14	11	8	4	15	10	5	16	3	6	9	13	2	7	12
32	5	5	12	9	5	8	7	6	10	11	2	3	15	14	13	16	4	1
32	5	6	8	5	9	12	11	10	6	7	14	15	3	2	1	4	16	13
32	5	7	13	2	7	12	16	3	6	9	4	15	10	5	1	14	11	8
32	5	8	12	7	2	13	9	6	3	16	5	10	15	4	8	11	14	1
33	5	2	1	4	16	13	15	14	2	3	6	7	11	10	12	9	5	8
33	5	2	13	16	4	1	3	2	14	15	10	11	7	6	8	5	9	12
33	5	3	12	6	15	1	9	7	14	4	5	11	2	16	8	10	3	13
33	5	4	1	15	6	12	4	14	7	9	16	2	11	5	13	3	10	8
33	5	5	8	5	9	12	10	11	7	6	3	2	14	15	13	16	4	1
33	5	6	12	9	5	8	6	7	11	10	15	14	2	3	1	4	16	13
33	5	7	13	3	10	8	16	2	11	5	4	14	7	9	1	15	6	12
33	5	8	8	10	3	13	5	11	2	16	9	7	14	4	12	6	15	1
34	5	2	1	4	16	13	15	14	2	3	10	11	7	6	8	5	9	12
34	5	2	13	16	4	1	3	2	14	15	6	7	11	10	12	9	5	8
34	5	3	8	10	15	1	5	11	14	4	9	7	2	16	12	6	3	13
34	5	4	1	15	10	8	4	14	11	5	16	2	7	9	13	3	6	12
34	5	5	12	9	5	8	6	7	11	10	3	2	14	15	13	16	4	1
34	5	6	8	5	9	12	10	11	7	6	15	14	2	3	1	4	16	13
34	5	7	13	3	6	12	16	2	7	9	4	14	11	5	1	15	10	8
34	5	8	12	6	3	13	9	7	2	16	5	11	14	4	8	10	15	1
65	5	2	1	6	16	11	12	15	5	2	7	4	10	13	14	9	3	8
65	5	2	11	16	6	1	2	5	15	12	13	10	4	7	8	3	9	14
65	5	3	14	7	12	1	9	4	15	6	3	10	5	16	8	13	2	11
65	5	4	1	12	7	14	6	15	4	9	16	5	10	3	11	2	13	8
65	5	5	8	3	9	14	13	10	4	7	2	5	15	12	11	16	6	1
65	5	6	14	9	3	8	7	4	10	13	12	15	5	2	1	6	16	11
65	5	7	11	2	13	8	16	5	10	3	6	15	4	9	1	12	7	14
65	5	8	8	13	2	11	3	10	5	16	9	4	15	6	14	7	12	1
66	5	2	1	6	16	11	12	15	5	2	13	10	4	7	8	3	9	14
66	5	2	11	16	6	1	2	5	15	12	7	4	10	13	14	9	3	8
66	5	3	8	13	12	1	3	10	15	6	9	4	5	16	14	7	2	11
66	5	4	1	12	13	8	6	15	10	3	16	5	4	9	11	2	7	14
66	5	5	14	9	3	8	7	4	10	13	2	5	15	12	11	16	6	1
66	5	6	8	3	9	14	13	10	4	7	12	15	5	2	1	6	16	11
66	5	7	11	2	7	14	16	5	4	9	6	15	10	3	1	12	13	8
66	5	8	14	7	2	11	9	4	5	16	3	10	15	6	8	13	12	1
67	5	2	1	6	16	11	15	12	2	5	4	7	13	10	14	9	3	8
67	5	2	11	16	6	1	5	2	12	15	10	13	7	4	8	3	9	14
67	5	3	14	4	15	1	9	7	12	6	3	13	2	16	8	10	5	11
67	5	4	1	15	4	14	6	12	7	9	16	2	13	3	11	5	10	8
67	5	5	8	3	9	14	10	13	7	4	5	2	12	15	11	16	6	1
67	5	6	14	9	3	8	4	7	13	10	15	12	2	5	1	6	16	11
67	5	7	11	5	10	8	16	2	13	3	6	12	7	9	1	15	4	14
67	5	8	8	10	5	11	3	13	2	16	9	7	12	6	14	4	15	1
68	5	2	1	6	16	11	15	12	2	5	10	13	7	4	8	3	9	14
68	5	2	11	16	6	1	5	2	12	15	4	7	13	10	14	9	3	8
68	5	3	8	10	15	1	3	13	12	6	9	7	2	16	14	4	5	11
68	5	4	1	15	10	8	6	12	13	3	16	2	7	9	11	5	4	14
68	5	5	14	9	3	8	4	7	13	10	5	2	12	15	11	16	6	1
68	5	6	8	3	9	14	10	13	7	4	15	12	2	5	1	6	16	11
68	5	7	11	5	4	14	16	2	7	9	6	12	13	3	1	15	10	8
68	5	8	14	4	5	11	9	7	2	16	3	13	12	6	8	10	15	1
94	5	2	1	7	16	10	12	14	5	3	6	4	11	13	15	9	2	8
94	5	2	10	16	7	1	3	5	14	12	13	11	4	6	8	2	9	15
94	5	3	15	6	12	1	9	4	14	7	2	11	5	16	8	13	3	10
94	5	4	1	12	6	15	7	14	4	9	16	5	11	2	10	3	13	8
94	5	5	8	2	9	15	13	11	4	6	3	5	14	12	10	16	7	1
94	5	6	15	9	2	8	6	4	11	13	12	14	5	3	1	7	16	10
94	5	7	10	3	13	8	16	5	11	2	7	14	4	9	1	12	6	15
94	5	8	8	13	3	10	2	11	5	16	9	4	14	7	15	6	12	1
95	5	2	1	7	16	10	12	14	5	3	13	11	4	6	8	2	9	15
95	5	2	10	16	7	1	3	5	14	12	6	4	11	13	15	9	2	8
95	5	3	8	13	12	1	2	11	14	7	9	4	5	16	15	6	3	10
95	5	4	1	12	13	8	7	14	11	2	16	5	4	9	10	3	6	15
95	5	5	15	9	2	8	6	4	11	13	3	5	14	12	10	16	7	1
95	5	6	8	2	9	15	13	11	4	6	12	14	5	3	1	7	16	10
95	5	7	10	3	6	15	16	5	4	9	7	14	11	2	1	12	13	8
95	5	8	15	6	3	10	9	4	5	16	2	11	14	7	8	13	12	1
96	5	2	1	7	16	10	14	12	3	5	4	6	13	11	15	9	2	8
96	5	2	10	16	7	1	5	3	12	14	11	13	6	4	8	2	9	15
96	5	3	15	4	14	1	9	6	12	7	2	13	3	16	8	11	5	10
96	5	4	1	14	4	15	7	12	6	9	16	3	13	2	10	5	11	8
96	5	5	8	2	9	15	11	13	6	4	5	3	12	14	10	16	7	1
96	5	6	15	9	2	8	4	6	13	11	14	12	3	5	1	7	16	10
96	5	7	10	5	11	8	16	3	13	2	7	12	6	9	1	14	4	15
96	5	8	8	11	5	10	2	13	3	16	9	6	12	7	15	4	14	1
97	5	2	1	7	16	10	14	12	3	5	11	13	6	4	8	2	9	15
97	5	2	10	16	7	1	5	3	12	14	4	6	13	11	15	9	2	8
97	5	3	8	11	14	1	2	13	12	7	9	6	3	16	15	4	5	10
97	5	4	1	14	11	8	7	12	13	2	16	3	6	9	10	5	4	15
97	5	5	15	9	2	8	4	6	13	11	5	3	12	14	10	16	7	1
97	5	6	8	2	9	15	11	13	6	4	14	12	3	5	1	7	16	10
97	5	7	10	5	4	15	16	3	6	9	7	12	13	2	1	14	11	8
97	5	8	15	4	5	10	9	6	3	16	2	13	12	7	8	11	14	1
100	5	1	1	8	10	15	11	14	4	5	16	9	7	2	6	3	13	12
100	5	2	15	10	8	1	5	4	14	11	2	7	9	16	12	13	3	6
100	5	3	6	16	11	1	3	9	14	8	13	7	4	10	12	2	5	15
100	5	4	1	11	16	6	8	14	9	3	10	4	7	13	15	5	2	12
100	5	5	12	13	3	6	2	7	9	16	5	4	14	11	15	10	8	1
100	5	6	6	3	13	12	16	9	7	2	11	14	4	5	1	8	10	15
100	5	7	15	5	2	12	10	4	7	13	8	14	9	3	1	11	16	6
100	5	8	12	2	5	15	13	7	4	10	3	9	14	8	6	16	11	1
102	5	1	1	8	10	15	13	12	6	3	16	9	7	2	4	5	11	14
102	5	2	15	10	8	1	3	6	12	13	2	7	9	16	14	11	5	4
102	5	3	4	16	13	1	5	9	12	8	11	7	6	10	14	2	3	15
102	5	4	1	13	16	4	8	12	9	5	10	6	7	11	15	3	2	14
102	5	5	14	11	5	4	2	7	9	16	3	6	12	13	15	10	8	1
102	5	6	4	5	11	14	16	9	7	2	13	12	6	3	1	8	10	15
102	5	7	15	3	2	14	10	6	7	11	8	12	9	5	1	13	16	4
102	5	8	14	2	3	15	11	7	6	10	5	9	12	8	4	16	13	1
105	5	1	1	8	11	14	10	15	4	5	16	9	6	3	7	2	13	12
105	5	2	14	11	8	1	5	4	15	10	3	6	9	16	12	13	2	7
105	5	3	7	16	10	1	2	9	15	8	13	6	4	11	12	3	5	14
105	5	4	1	10	16	7	8	15	9	2	11	4	6	13	14	5	3	12
105	5	5	12	13	2	7	3	6	9	16	5	4	15	10	14	11	8	1
105	5	6	7	2	13	12	16	9	6	3	10	15	4	5	1	8	11	14
105	5	7	14	5	3	12	11	4	6	13	8	15	9	2	1	10	16	7
105	5	8	12	3	5	14	13	6	4	11	2	9	15	8	7	16	10	1
107	5	1	1	8	11	14	13	12	7	2	16	9	6	3	4	5	10	15
107	5	2	14	11	8	1	2	7	12	13	3	6	9	16	15	10	5	4
107	5	3	4	16	13	1	5	9	12	8	10	6	7	11	15	3	2	14
107	5	4	1	13	16	4	8	12	9	5	11	7	6	10	14	2	3	15
107	5	5	15	10	5	4	3	6	9	16	2	7	12	13	14	11	8	1
107	5	6	4	5	10	15	16	9	6	3	13	12	7	2	1	8	11	14
107	5	7	14	2	3	15	11	7	6	10	8	12	9	5	1	13	16	4
107	5	8	15	3	2	14	10	6	7	11	5	9	12	8	4	16	13	1
113	5	1	1	8	13	12	10	15	6	3	16	9	4	5	7	2	11	14
113	5	2	12	13	8	1	3	6	15	10	5	4	9	16	14	11	2	7
113	5	3	7	16	10	1	2	9	15	8	11	4	6	13	14	5	3	12
113	5	4	1	10	16	7	8	15	9	2	13	6	4	11	12	3	5	14
113	5	5	14	11	2	7	5	4	9	16	3	6	15	10	12	13	8	1
113	5	6	7	2	11	14	16	9	4	5	10	15	6	3	1	8	13	12
113	5	7	12	3	5	14	13	6	4	11	8	15	9	2	1	10	16	7
113	5	8	14	5	3	12	11	4	6	13	2	9	15	8	7	16	10	1
114	5	1	1	8	13	12	11	14	7	2	16	9	4	5	6	3	10	15
114	5	2	12	13	8	1	2	7	14	11	5	4	9	16	15	10	3	6
114	5	3	6	16	11	1	3	9	14	8	10	4	7	13	15	5	2	12
114	5	4	1	11	16	6	8	14	9	3	13	7	4	10	12	2	5	15
114	5	5	15	10	3	6	5	4	9	16	2	7	14	11	12	13	8	1
114	5	6	6	3	10	15	16	9	4	5	11	14	7	2	1	8	13	12
114	5	7	12	2	5	15	13	7	4	10	8	14	9	3	1	11	16	6
114	5	8	15	5	2	12	10	4	7	13	3	9	14	8	6	16	11	1
147	5	2	1	10	16	7	15	8	2	9	4	11	13	6	14	5	3	12
147	5	2	7	16	10	1	9	2	8	15	6	13	11	4	12	3	5	14
147	5	3	14	4	15	1	5	11	8	10	3	13	2	16	12	6	9	7
147	5	4	1	15	4	14	10	8	11	5	16	2	13	3	7	9	6	12
147	5	5	12	3	5	14	6	13	11	4	9	2	8	15	7	16	10	1
147	5	6	14	5	3	12	4	11	13	6	15	8	2	9	1	10	16	7
147	5	7	7	9	6	12	16	2	13	3	10	8	11	5	1	15	4	14
147	5	8	12	6	9	7	3	13	2	16	5	11	8	10	14	4	15	1
148	5	2	1	10	16	7	15	8	2	9	6	13	11	4	12	3	5	14
148	5	2	7	16	10	1	9	2	8	15	4	11	13	6	14	5	3	12
148	5	3	12	6	15	1	3	13	8	10	5	11	2	16	14	4	9	7
148	5	4	1	15	6	12	10	8	13	3	16	2	11	5	7	9	4	14
148	5	5	14	5	3	12	4	11	13	6	9	2	8	15	7	16	10	1
148	5	6	12	3	5	14	6	13	11	4	15	8	2	9	1	10	16	7
148	5	7	7	9	4	14	16	2	11	5	10	8	13	3	1	15	6	12
148	5	8	14	4	9	7	5	11	2	16	3	13	8	10	12	6	15	1
163	5	2	1	11	16	6	14	8	3	9	4	10	13	7	15	5	2	12
163	5	2	6	16	11	1	9	3	8	14	7	13	10	4	12	2	5	15
163	5	3	15	4	14	1	5	10	8	11	2	13	3	16	12	7	9	6
163	5	4	1	14	4	15	11	8	10	5	16	3	13	2	6	9	7	12
163	5	5	12	2	5	15	7	13	10	4	9	3	8	14	6	16	11	1
163	5	6	15	5	2	12	4	10	13	7	14	8	3	9	1	11	16	6
163	5	7	6	9	7	12	16	3	13	2	11	8	10	5	1	14	4	15
163	5	8	12	7	9	6	2	13	3	16	5	10	8	11	15	4	14	1
164	5	2	1	11	16	6	14	8	3	9	7	13	10	4	12	2	5	15
164	5	2	6	16	11	1	9	3	8	14	4	10	13	7	15	5	2	12
164	5	3	12	7	14	1	2	13	8	11	5	10	3	16	15	4	9	6
164	5	4	1	14	7	12	11	8	13	2	16	3	10	5	6	9	4	15
164	5	5	15	5	2	12	4	10	13	7	9	3	8	14	6	16	11	1
164	5	6	12	2	5	15	7	13	10	4	14	8	3	9	1	11	16	6
164	5	7	6	9	4	15	16	3	10	5	11	8	13	2	1	14	7	12
164	5	8	15	4	9	6	5	10	3	16	2	13	8	11	12	7	14	1
168	5	1	1	12	6	15	13	8	10	3	16	5	11	2	4	9	7	14
168	5	2	15	6	12	1	3	10	8	13	2	11	5	16	14	7	9	4
168	5	3	4	16	13	1	9	5	8	12	7	11	10	6	14	2	3	15
168	5	4	1	13	16	4	12	8	5	9	6	10	11	7	15	3	2	14
168	5	5	14	7	9	4	2	11	5	16	3	10	8	13	15	6	12	1
168	5	6	4	9	7	14	16	5	11	2	13	8	10	3	1	12	6	15
168	5	7	15	3	2	14	6	10	11	7	12	8	5	9	1	13	16	4
168	5	8	14	2	3	15	7	11	10	6	9	5	8	12	4	16	13	1
172	5	1	1	12	7	14	13	8	11	2	16	5	10	3	4	9	6	15
172	5	2	14	7	12	1	2	11	8	13	3	10	5	16	15	6	9	4
172	5	3	4	16	13	1	9	5	8	12	6	10	11	7	15	3	2	14
172	5	4	1	13	16	4	12	8	5	9	7	11	10	6	14	2	3	15
172	5	5	15	6	9	4	3	10	5	16	2	11	8	13	14	7	12	1
172	5	6	4	9	6	15	16	5	10	3	13	8	11	2	1	12	7	14
172	5	7	14	2	3	15	7	11	10	6	12	8	5	9	1	13	16	4
172	5	8	15	3	2	14	6	10	11	7	9	5	8	12	4	16	13	1
227	5	2	2	3	15	14	13	16	4	1	8	5	9	12	11	10	6	7
227	5	2	14	15	3	2	1	4	16	13	12	9	5	8	7	6	10	11
227	5	3	11	8	13	2	10	5	16	3	6	9	4	15	7	12	1	14
227	5	4	2	13	8	11	3	16	5	10	15	4	9	6	14	1	12	7
227	5	5	7	6	10	11	12	9	5	8	1	4	16	13	14	15	3	2
227	5	6	11	10	6	7	8	5	9	12	13	16	4	1	2	3	15	14
227	5	7	14	1	12	7	15	4	9	6	3	16	5	10	2	13	8	11
227	5	8	7	12	1	14	6	9	4	15	10	5	16	3	11	8	13	2
228	5	2	2	3	15	14	13	16	4	1	12	9	5	8	7	6	10	11
228	5	2	14	15	3	2	1	4	16	13	8	5	9	12	11	10	6	7
228	5	3	7	12	13	2	6	9	16	3	10	5	4	15	11	8	1	14
228	5	4	2	13	12	7	3	16	9	6	15	4	5	10	14	1	8	11
228	5	5	11	10	6	7	8	5	9	12	1	4	16	13	14	15	3	2
228	5	6	7	6	10	11	12	9	5	8	13	16	4	1	2	3	15	14
228	5	7	14	1	8	11	15	4	5	10	3	16	9	6	2	13	12	7
228	5	8	11	8	1	14	10	5	4	15	6	9	16	3	7	12	13	2
229	5	2	2	3	15	14	16	13	1	4	5	8	12	9	11	10	6	7
229	5	2	14	15	3	2	4	1	13	16	9	12	8	5	7	6	10	11
229	5	3	11	5	16	2	10	8	13	3	6	12	1	15	7	9	4	14
229	5	4	2	16	5	11	3	13	8	10	15	1	12	6	14	4	9	7
229	5	5	7	6	10	11	9	12	8	5	4	1	13	16	14	15	3	2
229	5	6	11	10	6	7	5	8	12	9	16	13	1	4	2	3	15	14
229	5	7	14	4	9	7	15	1	12	6	3	13	8	10	2	16	5	11
229	5	8	7	9	4	14	6	12	1	15	10	8	13	3	11	5	16	2
230	5	2	2	3	15	14	16	13	1	4	9	12	8	5	7	6	10	11
230	5	2	14	15	3	2	4	1	13	16	5	8	12	9	11	10	6	7
230	5	3	7	9	16	2	6	12	13	3	10	8	1	15	11	5	4	14
230	5	4	2	16	9	7	3	13	12	6	15	1	8	10	14	4	5	11
230	5	5	11	10	6	7	5	8	12	9	4	1	13	16	14	15	3	2
230	5	6	7	6	10	11	9	12	8	5	16	13	1	4	2	3	15	14
230	5	7	14	4	5	11	15	1	8	10	3	13	12	6	2	16	9	7
230	5	8	11	5	4	14	10	8	1	15	6	12	13	3	7	9	16	2
263	5	2	2	5	15	12	11	16	6	1	8	3	9	14	13	10	4	7
263	5	2	12	15	5	2	1	6	16	11	14	9	3	8	7	4	10	13
263	5	3	13	8	11	2	10	3	16	5	4	9	6	15	7	14	1	12
263	5	4	2	11	8	13	5	16	3	10	15	6	9	4	12	1	14	7
263	5	5	7	4	10	13	14	9	3	8	1	6	16	11	12	15	5	2
263	5	6	13	10	4	7	8	3	9	14	11	16	6	1	2	5	15	12
263	5	7	12	1	14	7	15	6	9	4	5	16	3	10	2	11	8	13
263	5	8	7	14	1	12	4	9	6	15	10	3	16	5	13	8	11	2
264	5	2	2	5	15	12	11	16	6	1	14	9	3	8	7	4	10	13
264	5	2	12	15	5	2	1	6	16	11	8	3	9	14	13	10	4	7
264	5	3	7	14	11	2	4	9	16	5	10	3	6	15	13	8	1	12
264	5	4	2	11	14	7	5	16	9	4	15	6	3	10	12	1	8	13
264	5	5	13	10	4	7	8	3	9	14	1	6	16	11	12	15	5	2
264	5	6	7	4	10	13	14	9	3	8	11	16	6	1	2	5	15	12
264	5	7	12	1	8	13	15	6	3	10	5	16	9	4	2	11	14	7
264	5	8	13	8	1	12	10	3	6	15	4	9	16	5	7	14	11	2
265	5	2	2	5	15	12	16	11	1	6	3	8	14	9	13	10	4	7
265	5	2	12	15	5	2	6	1	11	16	9	14	8	3	7	4	10	13
265	5	3	13	3	16	2	10	8	11	5	4	14	1	15	7	9	6	12
265	5	4	2	16	3	13	5	11	8	10	15	1	14	4	12	6	9	7
265	5	5	7	4	10	13	9	14	8	3	6	1	11	16	12	15	5	2
265	5	6	13	10	4	7	3	8	14	9	16	11	1	6	2	5	15	12
265	5	7	12	6	9	7	15	1	14	4	5	11	8	10	2	16	3	13
265	5	8	7	9	6	12	4	14	1	15	10	8	11	5	13	3	16	2
266	5	2	2	5	15	12	16	11	1	6	9	14	8	3	7	4	10	13
266	5	2	12	15	5	2	6	1	11	16	3	8	14	9	13	10	4	7
266	5	3	7	9	16	2	4	14	11	5	10	8	1	15	13	3	6	12
266	5	4	2	16	9	7	5	11	14	4	15	1	8	10	12	6	3	13
266	5	5	13	10	4	7	3	8	14	9	6	1	11	16	12	15	5	2
266	5	6	7	4	10	13	9	14	8	3	16	11	1	6	2	5	15	12
266	5	7	12	6	3	13	15	1	8	10	5	11	14	4	2	16	9	7
266	5	8	13	3	6	12	10	8	1	15	4	14	11	5	7	9	16	2
279	5	1	2	7	9	16	12	13	3	6	15	10	8	1	5	4	14	11
279	5	2	16	9	7	2	6	3	13	12	1	8	10	15	11	14	4	5
279	5	3	5	15	12	2	4	10	13	7	14	8	3	9	11	1	6	16
279	5	4	2	12	15	5	7	13	10	4	9	3	8	14	16	6	1	11
279	5	5	11	14	4	5	1	8	10	15	6	3	13	12	16	9	7	2
279	5	6	5	4	14	11	15	10	8	1	12	13	3	6	2	7	9	16
279	5	7	16	6	1	11	9	3	8	14	7	13	10	4	2	12	15	5
279	5	8	11	1	6	16	14	8	3	9	4	10	13	7	5	15	12	2
281	5	1	2	7	9	16	14	11	5	4	15	10	8	1	3	6	12	13
281	5	2	16	9	7	2	4	5	11	14	1	8	10	15	13	12	6	3
281	5	3	3	15	14	2	6	10	11	7	12	8	5	9	13	1	4	16
281	5	4	2	14	15	3	7	11	10	6	9	5	8	12	16	4	1	13
281	5	5	13	12	6	3	1	8	10	15	4	5	11	14	16	9	7	2
281	5	6	3	6	12	13	15	10	8	1	14	11	5	4	2	7	9	16
281	5	7	16	4	1	13	9	5	8	12	7	11	10	6	2	14	15	3
281	5	8	13	1	4	16	12	8	5	9	6	10	11	7	3	15	14	2
290	5	1	2	7	12	13	9	16	3	6	15	10	5	4	8	1	14	11
290	5	2	13	12	7	2	6	3	16	9	4	5	10	15	11	14	1	8
290	5	3	8	15	9	2	1	10	16	7	14	5	3	12	11	4	6	13
290	5	4	2	9	15	8	7	16	10	1	12	3	5	14	13	6	4	11
290	5	5	11	14	1	8	4	5	10	15	6	3	16	9	13	12	7	2
290	5	6	8	1	14	11	15	10	5	4	9	16	3	6	2	7	12	13
290	5	7	13	6	4	11	12	3	5	14	7	16	10	1	2	9	15	8
290	5	8	11	4	6	13	14	5	3	12	1	10	16	7	8	15	9	2
292	5	1	2	7	12	13	14	11	8	1	15	10	5	4	3	6	9	16
292	5	2	13	12	7	2	1	8	11	14	4	5	10	15	16	9	6	3
292	5	3	3	15	14	2	6	10	11	7	9	5	8	12	16	4	1	13
292	5	4	2	14	15	3	7	11	10	6	12	8	5	9	13	1	4	16
292	5	5	16	9	6	3	4	5	10	15	1	8	11	14	13	12	7	2
292	5	6	3	6	9	16	15	10	5	4	14	11	8	1	2	7	12	13
292	5	7	13	1	4	16	12	8	5	9	7	11	10	6	2	14	15	3
292	5	8	16	4	1	13	9	5	8	12	6	10	11	7	3	15	14	2
300	5	1	2	7	14	11	9	16	5	4	15	10	3	6	8	1	12	13
300	5	2	11	14	7	2	4	5	16	9	6	3	10	15	13	12	1	8
300	5	3	8	15	9	2	1	10	16	7	12	3	5	14	13	6	4	11
300	5	4	2	9	15	8	7	16	10	1	14	5	3	12	11	4	6	13
300	5	5	13	12	1	8	6	3	10	15	4	5	16	9	11	14	7	2
300	5	6	8	1	12	13	15	10	3	6	9	16	5	4	2	7	14	11
300	5	7	11	4	6	13	14	5	3	12	7	16	10	1	2	9	15	8
300	5	8	13	6	4	11	12	3	5	14	1	10	16	7	8	15	9	2
301	5	1	2	7	14	11	12	13	8	1	15	10	3	6	5	4	9	16
301	5	2	11	14	7	2	1	8	13	12	6	3	10	15	16	9	4	5
301	5	3	5	15	12	2	4	10	13	7	9	3	8	14	16	6	1	11
301	5	4	2	12	15	5	7	13	10	4	14	8	3	9	11	1	6	16
301	5	5	16	9	4	5	6	3	10	15	1	8	13	12	11	14	7	2
301	5	6	5	4	9	16	15	10	3	6	12	13	8	1	2	7	14	11
301	5	7	11	1	6	16	14	8	3	9	7	13	10	4	2	12	15	5
301	5	8	16	6	1	11	9	3	8	14	4	10	13	7	5	15	12	2
327	5	2	2	8	15	9	11	13	6	4	5	3	12	14	16	10	1	7
327	5	2	9	15	8	2	4	6	13	11	14	12	3	5	7	1	10	16
327	5	3	16	5	11	2	10	3	13	8	1	12	6	15	7	14	4	9
327	5	4	2	11	5	16	8	13	3	10	15	6	12	1	9	4	14	7
327	5	5	7	1	10	16	14	12	3	5	4	6	13	11	9	15	8	2
327	5	6	16	10	1	7	5	3	12	14	11	13	6	4	2	8	15	9
327	5	7	9	4	14	7	15	6	12	1	8	13	3	10	2	11	5	16
327	5	8	7	14	4	9	1	12	6	15	10	3	13	8	16	5	11	2
328	5	2	2	8	15	9	11	13	6	4	14	12	3	5	7	1	10	16
328	5	2	9	15	8	2	4	6	13	11	5	3	12	14	16	10	1	7
328	5	3	7	14	11	2	1	12	13	8	10	3	6	15	16	5	4	9
328	5	4	2	11	14	7	8	13	12	1	15	6	3	10	9	4	5	16
328	5	5	16	10	1	7	5	3	12	14	4	6	13	11	9	15	8	2
328	5	6	7	1	10	16	14	12	3	5	11	13	6	4	2	8	15	9
328	5	7	9	4	5	16	15	6	3	10	8	13	12	1	2	11	14	7
328	5	8	16	5	4	9	10	3	6	15	1	12	13	8	7	14	11	2
329	5	2	2	8	15	9	13	11	4	6	3	5	14	12	16	10	1	7
329	5	2	9	15	8	2	6	4	11	13	12	14	5	3	7	1	10	16
329	5	3	16	3	13	2	10	5	11	8	1	14	4	15	7	12	6	9
329	5	4	2	13	3	16	8	11	5	10	15	4	14	1	9	6	12	7
329	5	5	7	1	10	16	12	14	5	3	6	4	11	13	9	15	8	2
329	5	6	16	10	1	7	3	5	14	12	13	11	4	6	2	8	15	9
329	5	7	9	6	12	7	15	4	14	1	8	11	5	10	2	13	3	16
329	5	8	7	12	6	9	1	14	4	15	10	5	11	8	16	3	13	2
330	5	2	2	8	15	9	13	11	4	6	12	14	5	3	7	1	10	16
330	5	2	9	15	8	2	6	4	11	13	3	5	14	12	16	10	1	7
330	5	3	7	12	13	2	1	14	11	8	10	5	4	15	16	3	6	9
330	5	4	2	13	12	7	8	11	14	1	15	4	5	10	9	6	3	16
330	5	5	16	10	1	7	3	5	14	12	6	4	11	13	9	15	8	2
330	5	6	7	1	10	16	12	14	5	3	13	11	4	6	2	8	15	9
330	5	7	9	6	3	16	15	4	5	10	8	11	14	1	2	13	12	7
330	5	8	16	3	6	9	10	5	4	15	1	14	11	8	7	12	13	2
343	5	2	2	9	15	8	16	7	1	10	3	12	14	5	13	6	4	11
343	5	2	8	15	9	2	10	1	7	16	5	14	12	3	11	4	6	13
343	5	3	13	3	16	2	6	12	7	9	4	14	1	15	11	5	10	8
343	5	4	2	16	3	13	9	7	12	6	15	1	14	4	8	10	5	11
343	5	5	11	4	6	13	5	14	12	3	10	1	7	16	8	15	9	2
343	5	6	13	6	4	11	3	12	14	5	16	7	1	10	2	9	15	8
343	5	7	8	10	5	11	15	1	14	4	9	7	12	6	2	16	3	13
343	5	8	11	5	10	8	4	14	1	15	6	12	7	9	13	3	16	2
344	5	2	2	9	15	8	16	7	1	10	5	14	12	3	11	4	6	13
344	5	2	8	15	9	2	10	1	7	16	3	12	14	5	13	6	4	11
344	5	3	11	5	16	2	4	14	7	9	6	12	1	15	13	3	10	8
344	5	4	2	16	5	11	9	7	14	4	15	1	12	6	8	10	3	13
344	5	5	13	6	4	11	3	12	14	5	10	1	7	16	8	15	9	2
344	5	6	11	4	6	13	5	14	12	3	16	7	1	10	2	9	15	8
344	5	7	8	10	3	13	15	1	12	6	9	7	14	4	2	16	5	11
344	5	8	13	3	10	8	6	12	1	15	4	14	7	9	11	5	16	2
355	5	1	2	11	5	16	14	7	9	4	15	6	12	1	3	10	8	13
355	5	2	16	5	11	2	4	9	7	14	1	12	6	15	13	8	10	3
355	5	3	3	15	14	2	10	6	7	11	8	12	9	5	13	1	4	16
355	5	4	2	14	15	3	11	7	6	10	5	9	12	8	16	4	1	13
355	5	5	13	8	10	3	1	12	6	15	4	9	7	14	16	5	11	2
355	5	6	3	10	8	13	15	6	12	1	14	7	9	4	2	11	5	16
355	5	7	16	4	1	13	5	9	12	8	11	7	6	10	2	14	15	3
355	5	8	13	1	4	16	8	12	9	5	10	6	7	11	3	15	14	2
361	5	1	2	11	8	13	14	7	12	1	15	6	9	4	3	10	5	16
361	5	2	13	8	11	2	1	12	7	14	4	9	6	15	16	5	10	3
361	5	3	3	15	14	2	10	6	7	11	5	9	12	8	16	4	1	13
361	5	4	2	14	15	3	11	7	6	10	8	12	9	5	13	1	4	16
361	5	5	16	5	10	3	4	9	6	15	1	12	7	14	13	8	11	2
361	5	6	3	10	5	16	15	6	9	4	14	7	12	1	2	11	8	13
361	5	7	13	1	4	16	8	12	9	5	11	7	6	10	2	14	15	3
361	5	8	16	4	1	13	5	9	12	8	10	6	7	11	3	15	14	2
387	5	2	2	12	15	5	13	7	4	10	3	9	14	8	16	6	1	11
387	5	2	5	15	12	2	10	4	7	13	8	14	9	3	11	1	6	16
387	5	3	16	3	13	2	6	9	7	12	1	14	4	15	11	8	10	5
387	5	4	2	13	3	16	12	7	9	6	15	4	14	1	5	10	8	11
387	5	5	11	1	6	16	8	14	9	3	10	4	7	13	5	15	12	2
387	5	6	16	6	1	11	3	9	14	8	13	7	4	10	2	12	15	5
387	5	7	5	10	8	11	15	4	14	1	12	7	9	6	2	13	3	16
387	5	8	11	8	10	5	1	14	4	15	6	9	7	12	16	3	13	2
388	5	2	2	12	15	5	13	7	4	10	8	14	9	3	11	1	6	16
388	5	2	5	15	12	2	10	4	7	13	3	9	14	8	16	6	1	11
388	5	3	11	8	13	2	1	14	7	12	6	9	4	15	16	3	10	5
388	5	4	2	13	8	11	12	7	14	1	15	4	9	6	5	10	3	16
388	5	5	16	6	1	11	3	9	14	8	10	4	7	13	5	15	12	2
388	5	6	11	1	6	16	8	14	9	3	13	7	4	10	2	12	15	5
388	5	7	5	10	3	16	15	4	9	6	12	7	14	1	2	13	8	11
388	5	8	16	3	10	5	6	9	4	15	1	14	7	12	11	8	13	2
422	5	2	3	2	14	15	13	16	4	1	8	5	9	12	10	11	7	6
422	5	2	15	14	2	3	1	4	16	13	12	9	5	8	6	7	11	10
422	5	3	10	8	13	3	11	5	16	2	7	9	4	14	6	12	1	15
422	5	4	3	13	8	10	2	16	5	11	14	4	9	7	15	1	12	6
422	5	5	6	7	11	10	12	9	5	8	1	4	16	13	15	14	2	3
422	5	6	10	11	7	6	8	5	9	12	13	16	4	1	3	2	14	15
422	5	7	15	1	12	6	14	4	9	7	2	16	5	11	3	13	8	10
422	5	8	6	12	1	15	7	9	4	14	11	5	16	2	10	8	13	3
423	5	2	3	2	14	15	13	16	4	1	12	9	5	8	6	7	11	10
423	5	2	15	14	2	3	1	4	16	13	8	5	9	12	10	11	7	6
423	5	3	6	12	13	3	7	9	16	2	11	5	4	14	10	8	1	15
423	5	4	3	13	12	6	2	16	9	7	14	4	5	11	15	1	8	10
423	5	5	10	11	7	6	8	5	9	12	1	4	16	13	15	14	2	3
423	5	6	6	7	11	10	12	9	5	8	13	16	4	1	3	2	14	15
423	5	7	15	1	8	10	14	4	5	11	2	16	9	7	3	13	12	6
423	5	8	10	8	1	15	11	5	4	14	7	9	16	2	6	12	13	3
424	5	2	3	2	14	15	16	13	1	4	5	8	12	9	10	11	7	6
424	5	2	15	14	2	3	4	1	13	16	9	12	8	5	6	7	11	10
424	5	3	10	5	16	3	11	8	13	2	7	12	1	14	6	9	4	15
424	5	4	3	16	5	10	2	13	8	11	14	1	12	7	15	4	9	6
424	5	5	6	7	11	10	9	12	8	5	4	1	13	16	15	14	2	3
424	5	6	10	11	7	6	5	8	12	9	16	13	1	4	3	2	14	15
424	5	7	15	4	9	6	14	1	12	7	2	13	8	11	3	16	5	10
424	5	8	6	9	4	15	7	12	1	14	11	8	13	2	10	5	16	3
425	5	2	3	2	14	15	16	13	1	4	9	12	8	5	6	7	11	10
425	5	2	15	14	2	3	4	1	13	16	5	8	12	9	10	11	7	6
425	5	3	6	9	16	3	7	12	13	2	11	8	1	14	10	5	4	15
425	5	4	3	16	9	6	2	13	12	7	14	1	8	11	15	4	5	10
425	5	5	10	11	7	6	5	8	12	9	4	1	13	16	15	14	2	3
425	5	6	6	7	11	10	9	12	8	5	16	13	1	4	3	2	14	15
425	5	7	15	4	5	10	14	1	8	11	2	13	12	7	3	16	9	6
425	5	8	10	5	4	15	11	8	1	14	7	12	13	2	6	9	16	3
459	5	2	3	5	14	12	10	16	7	1	8	2	9	15	13	11	4	6
459	5	2	12	14	5	3	1	7	16	10	15	9	2	8	6	4	11	13
459	5	3	13	8	10	3	11	2	16	5	4	9	7	14	6	15	1	12
459	5	4	3	10	8	13	5	16	2	11	14	7	9	4	12	1	15	6
459	5	5	6	4	11	13	15	9	2	8	1	7	16	10	12	14	5	3
459	5	6	13	11	4	6	8	2	9	15	10	16	7	1	3	5	14	12
459	5	7	12	1	15	6	14	7	9	4	5	16	2	11	3	10	8	13
459	5	8	6	15	1	12	4	9	7	14	11	2	16	5	13	8	10	3
460	5	2	3	5	14	12	10	16	7	1	15	9	2	8	6	4	11	13
460	5	2	12	14	5	3	1	7	16	10	8	2	9	15	13	11	4	6
460	5	3	6	15	10	3	4	9	16	5	11	2	7	14	13	8	1	12
460	5	4	3	10	15	6	5	16	9	4	14	7	2	11	12	1	8	13
460	5	5	13	11	4	6	8	2	9	15	1	7	16	10	12	14	5	3
460	5	6	6	4	11	13	15	9	2	8	10	16	7	1	3	5	14	12
460	5	7	12	1	8	13	14	7	2	11	5	16	9	4	3	10	15	6
460	5	8	13	8	1	12	11	2	7	14	4	9	16	5	6	15	10	3
461	5	2	3	5	14	12	16	10	1	7	2	8	15	9	13	11	4	6
461	5	2	12	14	5	3	7	1	10	16	9	15	8	2	6	4	11	13
461	5	3	13	2	16	3	11	8	10	5	4	15	1	14	6	9	7	12
461	5	4	3	16	2	13	5	10	8	11	14	1	15	4	12	7	9	6
461	5	5	6	4	11	13	9	15	8	2	7	1	10	16	12	14	5	3
461	5	6	13	11	4	6	2	8	15	9	16	10	1	7	3	5	14	12
461	5	7	12	7	9	6	14	1	15	4	5	10	8	11	3	16	2	13
461	5	8	6	9	7	12	4	15	1	14	11	8	10	5	13	2	16	3
462	5	2	3	5	14	12	16	10	1	7	9	15	8	2	6	4	11	13
462	5	2	12	14	5	3	7	1	10	16	2	8	15	9	13	11	4	6
462	5	3	6	9	16	3	4	15	10	5	11	8	1	14	13	2	7	12
462	5	4	3	16	9	6	5	10	15	4	14	1	8	11	12	7	2	13
462	5	5	13	11	4	6	2	8	15	9	7	1	10	16	12	14	5	3
462	5	6	6	4	11	13	9	15	8	2	16	10	1	7	3	5	14	12
462	5	7	12	7	2	13	14	1	8	11	5	10	15	4	3	16	9	6
462	5	8	13	2	7	12	11	8	1	14	4	15	10	5	6	9	16	3
467	5	1	3	6	9	16	12	13	2	7	14	11	8	1	5	4	15	10
467	5	2	16	9	6	3	7	2	13	12	1	8	11	14	10	15	4	5
467	5	3	5	14	12	3	4	11	13	6	15	8	2	9	10	1	7	16
467	5	4	3	12	14	5	6	13	11	4	9	2	8	15	16	7	1	10
467	5	5	10	15	4	5	1	8	11	14	7	2	13	12	16	9	6	3
467	5	6	5	4	15	10	14	11	8	1	12	13	2	7	3	6	9	16
467	5	7	16	7	1	10	9	2	8	15	6	13	11	4	3	12	14	5
467	5	8	10	1	7	16	15	8	2	9	4	11	13	6	5	14	12	3
470	5	1	3	6	12	13	9	16	2	7	14	11	5	4	8	1	15	10
470	5	2	13	12	6	3	7	2	16	9	4	5	11	14	10	15	1	8
470	5	3	8	14	9	3	1	11	16	6	15	5	2	12	10	4	7	13
470	5	4	3	9	14	8	6	16	11	1	12	2	5	15	13	7	4	10
470	5	5	10	15	1	8	4	5	11	14	7	2	16	9	13	12	6	3
470	5	6	8	1	15	10	14	11	5	4	9	16	2	7	3	6	12	13
470	5	7	13	7	4	10	12	2	5	15	6	16	11	1	3	9	14	8
470	5	8	10	4	7	13	15	5	2	12	1	11	16	6	8	14	9	3
478	5	1	3	6	15	10	9	16	5	4	14	11	2	7	8	1	12	13
478	5	2	10	15	6	3	4	5	16	9	7	2	11	14	13	12	1	8
478	5	3	8	14	9	3	1	11	16	6	12	2	5	15	13	7	4	10
478	5	4	3	9	14	8	6	16	11	1	15	5	2	12	10	4	7	13
478	5	5	13	12	1	8	7	2	11	14	4	5	16	9	10	15	6	3
478	5	6	8	1	12	13	14	11	2	7	9	16	5	4	3	6	15	10
478	5	7	10	4	7	13	15	5	2	12	6	16	11	1	3	9	14	8
478	5	8	13	7	4	10	12	2	5	15	1	11	16	6	8	14	9	3
480	5	1	3	6	15	10	12	13	8	1	14	11	2	7	5	4	9	16
480	5	2	10	15	6	3	1	8	13	12	7	2	11	14	16	9	4	5
480	5	3	5	14	12	3	4	11	13	6	9	2	8	15	16	7	1	10
480	5	4	3	12	14	5	6	13	11	4	15	8	2	9	10	1	7	16
480	5	5	16	9	4	5	7	2	11	14	1	8	13	12	10	15	6	3
480	5	6	5	4	9	16	14	11	2	7	12	13	8	1	3	6	15	10
480	5	7	10	1	7	16	15	8	2	9	6	13	11	4	3	12	14	5
480	5	8	16	7	1	10	9	2	8	15	4	11	13	6	5	14	12	3
510	5	2	3	8	14	9	10	13	7	4	5	2	12	15	16	11	1	6
510	5	2	9	14	8	3	4	7	13	10	15	12	2	5	6	1	11	16
510	5	3	16	5	10	3	11	2	13	8	1	12	7	14	6	15	4	9
510	5	4	3	10	5	16	8	13	2	11	14	7	12	1	9	4	15	6
510	5	5	6	1	11	16	15	12	2	5	4	7	13	10	9	14	8	3
510	5	6	16	11	1	6	5	2	12	15	10	13	7	4	3	8	14	9
510	5	7	9	4	15	6	14	7	12	1	8	13	2	11	3	10	5	16
510	5	8	6	15	4	9	1	12	7	14	11	2	13	8	16	5	10	3
511	5	2	3	8	14	9	10	13	7	4	15	12	2	5	6	1	11	16
511	5	2	9	14	8	3	4	7	13	10	5	2	12	15	16	11	1	6
511	5	3	6	15	10	3	1	12	13	8	11	2	7	14	16	5	4	9
511	5	4	3	10	15	6	8	13	12	1	14	7	2	11	9	4	5	16
511	5	5	16	11	1	6	5	2	12	15	4	7	13	10	9	14	8	3
511	5	6	6	1	11	16	15	12	2	5	10	13	7	4	3	8	14	9
511	5	7	9	4	5	16	14	7	2	11	8	13	12	1	3	10	15	6
511	5	8	16	5	4	9	11	2	7	14	1	12	13	8	6	15	10	3
512	5	2	3	8	14	9	13	10	4	7	2	5	15	12	16	11	1	6
512	5	2	9	14	8	3	7	4	10	13	12	15	5	2	6	1	11	16
512	5	3	16	2	13	3	11	5	10	8	1	15	4	14	6	12	7	9
512	5	4	3	13	2	16	8	10	5	11	14	4	15	1	9	7	12	6
512	5	5	6	1	11	16	12	15	5	2	7	4	10	13	9	14	8	3
512	5	6	16	11	1	6	2	5	15	12	13	10	4	7	3	8	14	9
512	5	7	9	7	12	6	14	4	15	1	8	10	5	11	3	13	2	16
512	5	8	6	12	7	9	1	15	4	14	11	5	10	8	16	2	13	3
513	5	2	3	8	14	9	13	10	4	7	12	15	5	2	6	1	11	16
513	5	2	9	14	8	3	7	4	10	13	2	5	15	12	16	11	1	6
513	5	3	6	12	13	3	1	15	10	8	11	5	4	14	16	2	7	9
513	5	4	3	13	12	6	8	10	15	1	14	4	5	11	9	7	2	16
513	5	5	16	11	1	6	2	5	15	12	7	4	10	13	9	14	8	3
513	5	6	6	1	11	16	12	15	5	2	13	10	4	7	3	8	14	9
513	5	7	9	7	2	16	14	4	5	11	8	10	15	1	3	13	12	6
513	5	8	16	2	7	9	11	5	4	14	1	15	10	8	6	12	13	3
522	5	2	3	9	14	8	16	6	1	11	2	12	15	5	13	7	4	10
522	5	2	8	14	9	3	11	1	6	16	5	15	12	2	10	4	7	13
522	5	3	13	2	16	3	7	12	6	9	4	15	1	14	10	5	11	8
522	5	4	3	16	2	13	9	6	12	7	14	1	15	4	8	11	5	10
522	5	5	10	4	7	13	5	15	12	2	11	1	6	16	8	14	9	3
522	5	6	13	7	4	10	2	12	15	5	16	6	1	11	3	9	14	8
522	5	7	8	11	5	10	14	1	15	4	9	6	12	7	3	16	2	13
522	5	8	10	5	11	8	4	15	1	14	7	12	6	9	13	2	16	3
523	5	2	3	9	14	8	16	6	1	11	5	15	12	2	10	4	7	13
523	5	2	8	14	9	3	11	1	6	16	2	12	15	5	13	7	4	10
523	5	3	10	5	16	3	4	15	6	9	7	12	1	14	13	2	11	8
523	5	4	3	16	5	10	9	6	15	4	14	1	12	7	8	11	2	13
523	5	5	13	7	4	10	2	12	15	5	11	1	6	16	8	14	9	3
523	5	6	10	4	7	13	5	15	12	2	16	6	1	11	3	9	14	8
523	5	7	8	11	2	13	14	1	12	7	9	6	15	4	3	16	5	10
523	5	8	13	2	11	8	7	12	1	14	4	15	6	9	10	5	16	3
552	5	2	3	12	14	5	13	6	4	11	2	9	15	8	16	7	1	10
552	5	2	5	14	12	3	11	4	6	13	8	15	9	2	10	1	7	16
552	5	3	16	2	13	3	7	9	6	12	1	15	4	14	10	8	11	5
552	5	4	3	13	2	16	12	6	9	7	14	4	15	1	5	11	8	10
552	5	5	10	1	7	16	8	15	9	2	11	4	6	13	5	14	12	3
552	5	6	16	7	1	10	2	9	15	8	13	6	4	11	3	12	14	5
552	5	7	5	11	8	10	14	4	15	1	12	6	9	7	3	13	2	16
552	5	8	10	8	11	5	1	15	4	14	7	9	6	12	16	2	13	3
553	5	2	3	12	14	5	13	6	4	11	8	15	9	2	10	1	7	16
553	5	2	5	14	12	3	11	4	6	13	2	9	15	8	16	7	1	10
553	5	3	10	8	13	3	1	15	6	12	7	9	4	14	16	2	11	5
553	5	4	3	13	8	10	12	6	15	1	14	4	9	7	5	11	2	16
553	5	5	16	7	1	10	2	9	15	8	11	4	6	13	5	14	12	3
553	5	6	10	1	7	16	8	15	9	2	13	6	4	11	3	12	14	5
553	5	7	5	11	2	16	14	4	9	7	12	6	15	1	3	13	8	10
553	5	8	16	2	11	5	7	9	4	14	1	15	6	12	10	8	13	3
574	5	2	4	1	13	16	14	15	3	2	7	6	10	11	9	12	8	5
574	5	2	16	13	1	4	2	3	15	14	11	10	6	7	5	8	12	9
574	5	3	9	7	14	4	12	6	15	1	8	10	3	13	5	11	2	16
574	5	4	4	14	7	9	1	15	6	12	13	3	10	8	16	2	11	5
574	5	5	5	8	12	9	11	10	6	7	2	3	15	14	16	13	1	4
574	5	6	9	12	8	5	7	6	10	11	14	15	3	2	4	1	13	16
574	5	7	16	2	11	5	13	3	10	8	1	15	6	12	4	14	7	9
574	5	8	5	11	2	16	8	10	3	13	12	6	15	1	9	7	14	4
575	5	2	4	1	13	16	14	15	3	2	11	10	6	7	5	8	12	9
575	5	2	16	13	1	4	2	3	15	14	7	6	10	11	9	12	8	5
575	5	3	5	11	14	4	8	10	15	1	12	6	3	13	9	7	2	16
575	5	4	4	14	11	5	1	15	10	8	13	3	6	12	16	2	7	9
575	5	5	9	12	8	5	7	6	10	11	2	3	15	14	16	13	1	4
575	5	6	5	8	12	9	11	10	6	7	14	15	3	2	4	1	13	16
575	5	7	16	2	7	9	13	3	6	12	1	15	10	8	4	14	11	5
575	5	8	9	7	2	16	12	6	3	13	8	10	15	1	5	11	14	4
576	5	2	4	1	13	16	15	14	2	3	6	7	11	10	9	12	8	5
576	5	2	16	13	1	4	3	2	14	15	10	11	7	6	5	8	12	9
576	5	3	9	6	15	4	12	7	14	1	8	11	2	13	5	10	3	16
576	5	4	4	15	6	9	1	14	7	12	13	2	11	8	16	3	10	5
576	5	5	5	8	12	9	10	11	7	6	3	2	14	15	16	13	1	4
576	5	6	9	12	8	5	6	7	11	10	15	14	2	3	4	1	13	16
576	5	7	16	3	10	5	13	2	11	8	1	14	7	12	4	15	6	9
576	5	8	5	10	3	16	8	11	2	13	12	7	14	1	9	6	15	4
577	5	2	4	1	13	16	15	14	2	3	10	11	7	6	5	8	12	9
577	5	2	16	13	1	4	3	2	14	15	6	7	11	10	9	12	8	5
577	5	3	5	10	15	4	8	11	14	1	12	7	2	13	9	6	3	16
577	5	4	4	15	10	5	1	14	11	8	13	2	7	12	16	3	6	9
577	5	5	9	12	8	5	6	7	11	10	3	2	14	15	16	13	1	4
577	5	6	5	8	12	9	10	11	7	6	15	14	2	3	4	1	13	16
577	5	7	16	3	6	9	13	2	7	12	1	14	11	8	4	15	10	5
577	5	8	9	6	3	16	12	7	2	13	8	11	14	1	5	10	15	4
619	5	1	4	5	10	15	11	14	1	8	13	12	7	2	6	3	16	9
619	5	2	15	10	5	4	8	1	14	11	2	7	12	13	9	16	3	6
619	5	3	6	13	11	4	3	12	14	5	16	7	1	10	9	2	8	15
619	5	4	4	11	13	6	5	14	12	3	10	1	7	16	15	8	2	9
619	5	5	9	16	3	6	2	7	12	13	8	1	14	11	15	10	5	4
619	5	6	6	3	16	9	13	12	7	2	11	14	1	8	4	5	10	15
619	5	7	15	8	2	9	10	1	7	16	5	14	12	3	4	11	13	6
619	5	8	9	2	8	15	16	7	1	10	3	12	14	5	6	13	11	4
621	5	1	4	5	11	14	10	15	1	8	13	12	6	3	7	2	16	9
621	5	2	14	11	5	4	8	1	15	10	3	6	12	13	9	16	2	7
621	5	3	7	13	10	4	2	12	15	5	16	6	1	11	9	3	8	14
621	5	4	4	10	13	7	5	15	12	2	11	1	6	16	14	8	3	9
621	5	5	9	16	2	7	3	6	12	13	8	1	15	10	14	11	5	4
621	5	6	7	2	16	9	13	12	6	3	10	15	1	8	4	5	11	14
621	5	7	14	8	3	9	11	1	6	16	5	15	12	2	4	10	13	7
621	5	8	9	3	8	14	16	6	1	11	2	12	15	5	7	13	10	4
639	5	1	4	5	16	9	10	15	6	3	13	12	1	8	7	2	11	14
639	5	2	9	16	5	4	3	6	15	10	8	1	12	13	14	11	2	7
639	5	3	7	13	10	4	2	12	15	5	11	1	6	16	14	8	3	9
639	5	4	4	10	13	7	5	15	12	2	16	6	1	11	9	3	8	14
639	5	5	14	11	2	7	8	1	12	13	3	6	15	10	9	16	5	4
639	5	6	7	2	11	14	13	12	1	8	10	15	6	3	4	5	16	9
639	5	7	9	3	8	14	16	6	1	11	5	15	12	2	4	10	13	7
639	5	8	14	8	3	9	11	1	6	16	2	12	15	5	7	13	10	4
641	5	1	4	5	16	9	11	14	7	2	13	12	1	8	6	3	10	15
641	5	2	9	16	5	4	2	7	14	11	8	1	12	13	15	10	3	6
641	5	3	6	13	11	4	3	12	14	5	10	1	7	16	15	8	2	9
641	5	4	4	11	13	6	5	14	12	3	16	7	1	10	9	2	8	15
641	5	5	15	10	3	6	8	1	12	13	2	7	14	11	9	16	5	4
641	5	6	6	3	10	15	13	12	1	8	11	14	7	2	4	5	16	9
641	5	7	9	2	8	15	16	7	1	10	5	14	12	3	4	11	13	6
641	5	8	15	8	2	9	10	1	7	16	3	12	14	5	6	13	11	4
656	5	2	4	6	13	11	9	15	8	2	7	1	10	16	14	12	3	5
656	5	2	11	13	6	4	2	8	15	9	16	10	1	7	5	3	12	14
656	5	3	14	7	9	4	12	1	15	6	3	10	8	13	5	16	2	11
656	5	4	4	9	7	14	6	15	1	12	13	8	10	3	11	2	16	5
656	5	5	5	3	12	14	16	10	1	7	2	8	15	9	11	13	6	4
656	5	6	14	12	3	5	7	1	10	16	9	15	8	2	4	6	13	11
656	5	7	11	2	16	5	13	8	10	3	6	15	1	12	4	9	7	14
656	5	8	5	16	2	11	3	10	8	13	12	1	15	6	14	7	9	4
657	5	2	4	6	13	11	9	15	8	2	16	10	1	7	5	3	12	14
657	5	2	11	13	6	4	2	8	15	9	7	1	10	16	14	12	3	5
657	5	3	5	16	9	4	3	10	15	6	12	1	8	13	14	7	2	11
657	5	4	4	9	16	5	6	15	10	3	13	8	1	12	11	2	7	14
657	5	5	14	12	3	5	7	1	10	16	2	8	15	9	11	13	6	4
657	5	6	5	3	12	14	16	10	1	7	9	15	8	2	4	6	13	11
657	5	7	11	2	7	14	13	8	1	12	6	15	10	3	4	9	16	5
657	5	8	14	7	2	11	12	1	8	13	3	10	15	6	5	16	9	4
658	5	2	4	6	13	11	15	9	2	8	1	7	16	10	14	12	3	5
658	5	2	11	13	6	4	8	2	9	15	10	16	7	1	5	3	12	14
658	5	3	14	1	15	4	12	7	9	6	3	16	2	13	5	10	8	11
658	5	4	4	15	1	14	6	9	7	12	13	2	16	3	11	8	10	5
658	5	5	5	3	12	14	10	16	7	1	8	2	9	15	11	13	6	4
658	5	6	14	12	3	5	1	7	16	10	15	9	2	8	4	6	13	11
658	5	7	11	8	10	5	13	2	16	3	6	9	7	12	4	15	1	14
658	5	8	5	10	8	11	3	16	2	13	12	7	9	6	14	1	15	4
659	5	2	4	6	13	11	15	9	2	8	10	16	7	1	5	3	12	14
659	5	2	11	13	6	4	8	2	9	15	1	7	16	10	14	12	3	5
659	5	3	5	10	15	4	3	16	9	6	12	7	2	13	14	1	8	11
659	5	4	4	15	10	5	6	9	16	3	13	2	7	12	11	8	1	14
659	5	5	14	12	3	5	1	7	16	10	8	2	9	15	11	13	6	4
659	5	6	5	3	12	14	10	16	7	1	15	9	2	8	4	6	13	11
659	5	7	11	8	1	14	13	2	7	12	6	9	16	3	4	15	10	5
659	5	8	14	1	8	11	12	7	2	13	3	16	9	6	5	10	15	4
673	5	2	4	7	13	10	9	14	8	3	6	1	11	16	15	12	2	5
673	5	2	10	13	7	4	3	8	14	9	16	11	1	6	5	2	12	15
673	5	3	15	6	9	4	12	1	14	7	2	11	8	13	5	16	3	10
673	5	4	4	9	6	15	7	14	1	12	13	8	11	2	10	3	16	5
673	5	5	5	2	12	15	16	11	1	6	3	8	14	9	10	13	7	4
673	5	6	15	12	2	5	6	1	11	16	9	14	8	3	4	7	13	10
673	5	7	10	3	16	5	13	8	11	2	7	14	1	12	4	9	6	15
673	5	8	5	16	3	10	2	11	8	13	12	1	14	7	15	6	9	4
674	5	2	4	7	13	10	9	14	8	3	16	11	1	6	5	2	12	15
674	5	2	10	13	7	4	3	8	14	9	6	1	11	16	15	12	2	5
674	5	3	5	16	9	4	2	11	14	7	12	1	8	13	15	6	3	10
674	5	4	4	9	16	5	7	14	11	2	13	8	1	12	10	3	6	15
674	5	5	15	12	2	5	6	1	11	16	3	8	14	9	10	13	7	4
674	5	6	5	2	12	15	16	11	1	6	9	14	8	3	4	7	13	10
674	5	7	10	3	6	15	13	8	1	12	7	14	11	2	4	9	16	5
674	5	8	15	6	3	10	12	1	8	13	2	11	14	7	5	16	9	4
675	5	2	4	7	13	10	14	9	3	8	1	6	16	11	15	12	2	5
675	5	2	10	13	7	4	8	3	9	14	11	16	6	1	5	2	12	15
675	5	3	15	1	14	4	12	6	9	7	2	16	3	13	5	11	8	10
675	5	4	4	14	1	15	7	9	6	12	13	3	16	2	10	8	11	5
675	5	5	5	2	12	15	11	16	6	1	8	3	9	14	10	13	7	4
675	5	6	15	12	2	5	1	6	16	11	14	9	3	8	4	7	13	10
675	5	7	10	8	11	5	13	3	16	2	7	9	6	12	4	14	1	15
675	5	8	5	11	8	10	2	16	3	13	12	6	9	7	15	1	14	4
676	5	2	4	7	13	10	14	9	3	8	11	16	6	1	5	2	12	15
676	5	2	10	13	7	4	8	3	9	14	1	6	16	11	15	12	2	5
676	5	3	5	11	14	4	2	16	9	7	12	6	3	13	15	1	8	10
676	5	4	4	14	11	5	7	9	16	2	13	3	6	12	10	8	1	15
676	5	5	15	12	2	5	1	6	16	11	8	3	9	14	10	13	7	4
676	5	6	5	2	12	15	11	16	6	1	14	9	3	8	4	7	13	10
676	5	7	10	8	1	15	13	3	6	12	7	9	16	2	4	14	11	5
676	5	8	15	1	8	10	12	6	3	13	2	16	9	7	5	11	14	4
708	5	2	4	10	13	7	15	5	2	12	1	11	16	6	14	8	3	9
708	5	2	7	13	10	4	12	2	5	15	6	16	11	1	9	3	8	14
708	5	3	14	1	15	4	8	11	5	10	3	16	2	13	9	6	12	7
708	5	4	4	15	1	14	10	5	11	8	13	2	16	3	7	12	6	9
708	5	5	9	3	8	14	6	16	11	1	12	2	5	15	7	13	10	4
708	5	6	14	8	3	9	1	11	16	6	15	5	2	12	4	10	13	7
708	5	7	7	12	6	9	13	2	16	3	10	5	11	8	4	15	1	14
708	5	8	9	6	12	7	3	16	2	13	8	11	5	10	14	1	15	4
709	5	2	4	10	13	7	15	5	2	12	6	16	11	1	9	3	8	14
709	5	2	7	13	10	4	12	2	5	15	1	11	16	6	14	8	3	9
709	5	3	9	6	15	4	3	16	5	10	8	11	2	13	14	1	12	7
709	5	4	4	15	6	9	10	5	16	3	13	2	11	8	7	12	1	14
709	5	5	14	8	3	9	1	11	16	6	12	2	5	15	7	13	10	4
709	5	6	9	3	8	14	6	16	11	1	15	5	2	12	4	10	13	7
709	5	7	7	12	1	14	13	2	11	8	10	5	16	3	4	15	6	9
709	5	8	14	1	12	7	8	11	2	13	3	16	5	10	9	6	15	4
719	5	2	4	11	13	6	14	5	3	12	1	10	16	7	15	8	2	9
719	5	2	6	13	11	4	12	3	5	14	7	16	10	1	9	2	8	15
719	5	3	15	1	14	4	8	10	5	11	2	16	3	13	9	7	12	6
719	5	4	4	14	1	15	11	5	10	8	13	3	16	2	6	12	7	9
719	5	5	9	2	8	15	7	16	10	1	12	3	5	14	6	13	11	4
719	5	6	15	8	2	9	1	10	16	7	14	5	3	12	4	11	13	6
719	5	7	6	12	7	9	13	3	16	2	11	5	10	8	4	14	1	15
719	5	8	9	7	12	6	2	16	3	13	8	10	5	11	15	1	14	4
720	5	2	4	11	13	6	14	5	3	12	7	16	10	1	9	2	8	15
720	5	2	6	13	11	4	12	3	5	14	1	10	16	7	15	8	2	9
720	5	3	9	7	14	4	2	16	5	11	8	10	3	13	15	1	12	6
720	5	4	4	14	7	9	11	5	16	2	13	3	10	8	6	12	1	15
720	5	5	15	8	2	9	1	10	16	7	12	3	5	14	6	13	11	4
720	5	6	9	2	8	15	7	16	10	1	14	5	3	12	4	11	13	6
720	5	7	6	12	1	15	13	3	10	8	11	5	16	2	4	14	7	9
720	5	8	15	1	12	6	8	10	3	13	2	16	5	11	9	7	14	4
783	5	1	5	4	14	11	9	16	2	7	12	13	3	6	8	1	15	10
783	5	2	11	14	4	5	7	2	16	9	6	3	13	12	10	15	1	8
783	5	3	8	12	9	5	1	13	16	4	15	3	2	14	10	6	7	11
783	5	4	5	9	12	8	4	16	13	1	14	2	3	15	11	7	6	10
783	5	5	10	15	1	8	6	3	13	12	7	2	16	9	11	14	4	5
783	5	6	8	1	15	10	12	13	3	6	9	16	2	7	5	4	14	11
783	5	7	11	7	6	10	14	2	3	15	4	16	13	1	5	9	12	8
783	5	8	10	6	7	11	15	3	2	14	1	13	16	4	8	12	9	5
786	5	1	5	4	15	10	9	16	3	6	12	13	2	7	8	1	14	11
786	5	2	10	15	4	5	6	3	16	9	7	2	13	12	11	14	1	8
786	5	3	8	12	9	5	1	13	16	4	14	2	3	15	11	7	6	10
786	5	4	5	9	12	8	4	16	13	1	15	3	2	14	10	6	7	11
786	5	5	11	14	1	8	7	2	13	12	6	3	16	9	10	15	4	5
786	5	6	8	1	14	11	12	13	2	7	9	16	3	6	5	4	15	10
786	5	7	10	6	7	11	15	3	2	14	4	16	13	1	5	9	12	8
786	5	8	11	7	6	10	14	2	3	15	1	13	16	4	8	12	9	5
796	5	2	5	9	12	8	16	4	1	13	2	14	15	3	11	7	6	10
796	5	2	8	12	9	5	13	1	4	16	3	15	14	2	10	6	7	11
796	5	3	11	2	16	5	7	14	4	9	6	15	1	12	10	3	13	8
796	5	4	5	16	2	11	9	4	14	7	12	1	15	6	8	13	3	10
796	5	5	10	6	7	11	3	15	14	2	13	1	4	16	8	12	9	5
796	5	6	11	7	6	10	2	14	15	3	16	4	1	13	5	9	12	8
796	5	7	8	13	3	10	12	1	15	6	9	4	14	7	5	16	2	11
796	5	8	10	3	13	8	6	15	1	12	7	14	4	9	11	2	16	5
797	5	2	5	9	12	8	16	4	1	13	3	15	14	2	10	6	7	11
797	5	2	8	12	9	5	13	1	4	16	2	14	15	3	11	7	6	10
797	5	3	10	3	16	5	6	15	4	9	7	14	1	12	11	2	13	8
797	5	4	5	16	3	10	9	4	15	6	12	1	14	7	8	13	2	11
797	5	5	11	7	6	10	2	14	15	3	13	1	4	16	8	12	9	5
797	5	6	10	6	7	11	3	15	14	2	16	4	1	13	5	9	12	8
797	5	7	8	13	2	11	12	1	14	7	9	4	15	6	5	16	3	10
797	5	8	11	2	13	8	7	14	1	12	6	15	4	9	10	3	16	5
826	5	1	6	3	13	12	10	15	1	8	11	14	4	5	7	2	16	9
826	5	2	12	13	3	6	8	1	15	10	5	4	14	11	9	16	2	7
826	5	3	7	11	10	6	2	14	15	3	16	4	1	13	9	5	8	12
826	5	4	6	10	11	7	3	15	14	2	13	1	4	16	12	8	5	9
826	5	5	9	16	2	7	5	4	14	11	8	1	15	10	12	13	3	6
826	5	6	7	2	16	9	11	14	4	5	10	15	1	8	6	3	13	12
826	5	7	12	8	5	9	13	1	4	16	3	15	14	2	6	10	11	7
826	5	8	9	5	8	12	16	4	1	13	2	14	15	3	7	11	10	6
837	5	1	6	3	16	9	10	15	4	5	11	14	1	8	7	2	13	12
837	5	2	9	16	3	6	5	4	15	10	8	1	14	11	12	13	2	7
837	5	3	7	11	10	6	2	14	15	3	13	1	4	16	12	8	5	9
837	5	4	6	10	11	7	3	15	14	2	16	4	1	13	9	5	8	12
837	5	5	12	13	2	7	8	1	14	11	5	4	15	10	9	16	3	6
837	5	6	7	2	13	12	11	14	1	8	10	15	4	5	6	3	16	9
837	5	7	9	5	8	12	16	4	1	13	3	15	14	2	6	10	11	7
837	5	8	12	8	5	9	13	1	4	16	2	14	15	3	7	11	10	6
851	5	2	6	10	11	7	15	3	2	14	1	13	16	4	12	8	5	9
851	5	2	7	11	10	6	14	2	3	15	4	16	13	1	9	5	8	12
851	5	3	12	1	15	6	8	13	3	10	5	16	2	11	9	4	14	7
851	5	4	6	15	1	12	10	3	13	8	11	2	16	5	7	14	4	9
851	5	5	9	5	8	12	4	16	13	1	14	2	3	15	7	11	10	6
851	5	6	12	8	5	9	1	13	16	4	15	3	2	14	6	10	11	7
851	5	7	7	14	4	9	11	2	16	5	10	3	13	8	6	15	1	12
851	5	8	9	4	14	7	5	16	2	11	8	13	3	10	12	1	15	6
852	5	2	6	10	11	7	15	3	2	14	4	16	13	1	9	5	8	12
852	5	2	7	11	10	6	14	2	3	15	1	13	16	4	12	8	5	9
852	5	3	9	4	15	6	5	16	3	10	8	13	2	11	12	1	14	7
852	5	4	6	15	4	9	10	3	16	5	11	2	13	8	7	14	1	12
852	5	5	12	8	5	9	1	13	16	4	14	2	3	15	7	11	10	6
852	5	6	9	5	8	12	4	16	13	1	15	3	2	14	6	10	11	7
852	5	7	7	14	1	12	11	2	13	8	10	3	16	5	6	15	4	9
852	5	8	12	1	14	7	8	13	2	11	5	16	3	10	9	4	15	6
0	6	2	16	15	2	1	5	3	14	12	4	10	7	13	9	6	11	8
0	6	3	8	13	12	1	11	7	14	2	6	10	3	15	9	4	5	16
0	6	4	1	12	13	8	2	14	7	11	15	3	10	6	16	5	4	9
0	6	5	9	6	11	8	4	10	7	13	5	3	14	12	16	15	2	1
0	6	6	8	11	6	9	13	7	10	4	12	14	3	5	1	2	15	16
0	6	7	16	5	4	9	15	3	10	6	2	14	7	11	1	12	13	8
0	6	8	9	4	5	16	6	10	3	15	11	7	14	2	8	13	12	1
0	6	22	1	2	15	16	12	14	3	5	13	7	10	4	8	11	6	9
1	6	2	16	15	2	1	4	3	14	13	5	10	7	12	9	6	11	8
1	6	3	8	12	13	1	11	7	14	2	6	10	3	15	9	5	4	16
1	6	4	1	13	12	8	2	14	7	11	15	3	10	6	16	4	5	9
1	6	5	9	6	11	8	5	10	7	12	4	3	14	13	16	15	2	1
1	6	6	8	11	6	9	12	7	10	5	13	14	3	4	1	2	15	16
1	6	7	16	4	5	9	15	3	10	6	2	14	7	11	1	13	12	8
1	6	8	9	5	4	16	6	10	3	15	11	7	14	2	8	12	13	1
1	6	22	1	2	15	16	13	14	3	4	12	7	10	5	8	11	6	9
3	6	2	16	14	3	1	7	4	13	10	2	11	6	15	9	5	12	8
3	6	3	8	15	10	1	12	6	13	3	5	11	4	14	9	2	7	16
3	6	4	1	10	15	8	3	13	6	12	14	4	11	5	16	7	2	9
3	6	5	9	5	12	8	2	11	6	15	7	4	13	10	16	14	3	1
3	6	6	8	12	5	9	15	6	11	2	10	13	4	7	1	3	14	16
3	6	7	16	7	2	9	14	4	11	5	3	13	6	12	1	10	15	8
3	6	8	9	2	7	16	5	11	4	14	12	6	13	3	8	15	10	1
3	6	22	1	3	14	16	10	13	4	7	15	6	11	2	8	12	5	9
4	6	2	16	14	3	1	5	4	13	12	2	9	8	15	11	7	10	6
4	6	3	6	15	12	1	10	8	13	3	7	9	4	14	11	2	5	16
4	6	4	1	12	15	6	3	13	8	10	14	4	9	7	16	5	2	11
4	6	5	11	7	10	6	2	9	8	15	5	4	13	12	16	14	3	1
4	6	6	6	10	7	11	15	8	9	2	12	13	4	5	1	3	14	16
4	6	7	16	5	2	11	14	4	9	7	3	13	8	10	1	12	15	6
4	6	8	11	2	5	16	7	9	4	14	10	8	13	3	6	15	12	1
4	6	22	1	3	14	16	12	13	4	5	15	8	9	2	6	10	7	11
5	6	2	16	14	3	1	2	4	13	15	7	11	6	10	9	5	12	8
5	6	3	8	10	15	1	12	6	13	3	5	11	4	14	9	7	2	16
5	6	4	1	15	10	8	3	13	6	12	14	4	11	5	16	2	7	9
5	6	5	9	5	12	8	7	11	6	10	2	4	13	15	16	14	3	1
5	6	6	8	12	5	9	10	6	11	7	15	13	4	2	1	3	14	16
5	6	7	16	2	7	9	14	4	11	5	3	13	6	12	1	15	10	8
5	6	8	9	7	2	16	5	11	4	14	12	6	13	3	8	10	15	1
5	6	22	1	3	14	16	15	13	4	2	10	6	11	7	8	12	5	9
6	6	2	16	14	3	1	2	4	13	15	5	9	8	12	11	7	10	6
6	6	3	6	12	15	1	10	8	13	3	7	9	4	14	11	5	2	16
6	6	4	1	15	12	6	3	13	8	10	14	4	9	7	16	2	5	11
6	6	5	11	7	10	6	5	9	8	12	2	4	13	15	16	14	3	1
6	6	6	6	10	7	11	12	8	9	5	15	13	4	2	1	3	14	16
6	6	7	16	2	5	11	14	4	9	7	3	13	8	10	1	15	12	6
6	6	8	11	5	2	16	7	9	4	14	10	8	13	3	6	12	15	1
6	6	22	1	3	14	16	15	13	4	2	12	8	9	5	6	10	7	11
11	6	2	16	13	4	1	9	3	14	8	2	12	5	15	7	6	11	10
11	6	3	10	15	8	1	11	5	14	4	6	12	3	13	7	2	9	16
11	6	4	1	8	15	10	4	14	5	11	13	3	12	6	16	9	2	7
11	6	5	7	6	11	10	2	12	5	15	9	3	14	8	16	13	4	1
11	6	6	10	11	6	7	15	5	12	2	8	14	3	9	1	4	13	16
11	6	7	16	9	2	7	13	3	12	6	4	14	5	11	1	8	15	10
11	6	8	7	2	9	16	6	12	3	13	11	5	14	4	10	15	8	1
11	6	22	1	4	13	16	8	14	3	9	15	5	12	2	10	11	6	7
12	6	2	16	13	4	1	9	2	15	8	3	12	5	14	6	7	10	11
12	6	3	11	14	8	1	10	5	15	4	7	12	2	13	6	3	9	16
12	6	4	1	8	14	11	4	15	5	10	13	2	12	7	16	9	3	6
12	6	5	6	7	10	11	3	12	5	14	9	2	15	8	16	13	4	1
12	6	6	11	10	7	6	14	5	12	3	8	15	2	9	1	4	13	16
12	6	7	16	9	3	6	13	2	12	7	4	15	5	10	1	8	14	11
12	6	8	6	3	9	16	7	12	2	13	10	5	15	4	11	14	8	1
12	6	22	1	4	13	16	8	15	2	9	14	5	12	3	11	10	7	6
13	6	2	16	13	4	1	5	3	14	12	2	8	9	15	11	10	7	6
13	6	3	6	15	12	1	7	9	14	4	10	8	3	13	11	2	5	16
13	6	4	1	12	15	6	4	14	9	7	13	3	8	10	16	5	2	11
13	6	5	11	10	7	6	2	8	9	15	5	3	14	12	16	13	4	1
13	6	6	6	7	10	11	15	9	8	2	12	14	3	5	1	4	13	16
13	6	7	16	5	2	11	13	3	8	10	4	14	9	7	1	12	15	6
13	6	8	11	2	5	16	10	8	3	13	7	9	14	4	6	15	12	1
13	6	22	1	4	13	16	12	14	3	5	15	9	8	2	6	7	10	11
14	6	2	16	13	4	1	5	2	15	12	3	8	9	14	10	11	6	7
14	6	3	7	14	12	1	6	9	15	4	11	8	2	13	10	3	5	16
14	6	4	1	12	14	7	4	15	9	6	13	2	8	11	16	5	3	10
14	6	5	10	11	6	7	3	8	9	14	5	2	15	12	16	13	4	1
14	6	6	7	6	11	10	14	9	8	3	12	15	2	5	1	4	13	16
14	6	7	16	5	3	10	13	2	8	11	4	15	9	6	1	12	14	7
14	6	8	10	3	5	16	11	8	2	13	6	9	15	4	7	14	12	1
14	6	22	1	4	13	16	12	15	2	5	14	9	8	3	7	6	11	10
15	6	2	16	13	4	1	3	2	15	14	9	12	5	8	6	7	10	11
15	6	3	11	8	14	1	10	5	15	4	7	12	2	13	6	9	3	16
15	6	4	1	14	8	11	4	15	5	10	13	2	12	7	16	3	9	6
15	6	5	6	7	10	11	9	12	5	8	3	2	15	14	16	13	4	1
15	6	6	11	10	7	6	8	5	12	9	14	15	2	3	1	4	13	16
15	6	7	16	3	9	6	13	2	12	7	4	15	5	10	1	14	8	11
15	6	8	6	9	3	16	7	12	2	13	10	5	15	4	11	8	14	1
15	6	21	1	4	13	16	14	15	2	3	8	5	12	9	11	10	7	6
16	6	2	16	13	4	1	3	2	15	14	5	8	9	12	10	11	6	7
16	6	3	7	12	14	1	6	9	15	4	11	8	2	13	10	5	3	16
16	6	4	1	14	12	7	4	15	9	6	13	2	8	11	16	3	5	10
16	6	5	10	11	6	7	5	8	9	12	3	2	15	14	16	13	4	1
16	6	6	7	6	11	10	12	9	8	5	14	15	2	3	1	4	13	16
16	6	7	16	3	5	10	13	2	8	11	4	15	9	6	1	14	12	7
16	6	8	10	5	3	16	11	8	2	13	6	9	15	4	7	12	14	1
16	6	21	1	4	13	16	14	15	2	3	12	9	8	5	7	6	11	10
17	6	2	16	13	4	1	2	3	14	15	9	12	5	8	7	6	11	10
17	6	3	10	8	15	1	11	5	14	4	6	12	3	13	7	9	2	16
17	6	4	1	15	8	10	4	14	5	11	13	3	12	6	16	2	9	7
17	6	5	7	6	11	10	9	12	5	8	2	3	14	15	16	13	4	1
17	6	6	10	11	6	7	8	5	12	9	15	14	3	2	1	4	13	16
17	6	7	16	2	9	7	13	3	12	6	4	14	5	11	1	15	8	10
17	6	8	7	9	2	16	6	12	3	13	11	5	14	4	10	8	15	1
17	6	21	1	4	13	16	15	14	3	2	8	5	12	9	10	11	6	7
18	6	2	16	13	4	1	2	3	14	15	5	8	9	12	11	10	7	6
18	6	3	6	12	15	1	7	9	14	4	10	8	3	13	11	5	2	16
18	6	4	1	15	12	6	4	14	9	7	13	3	8	10	16	2	5	11
18	6	5	11	10	7	6	5	8	9	12	2	3	14	15	16	13	4	1
18	6	6	6	7	10	11	12	9	8	5	15	14	3	2	1	4	13	16
18	6	7	16	2	5	11	13	3	8	10	4	14	9	7	1	15	12	6
18	6	8	11	5	2	16	10	8	3	13	7	9	14	4	6	12	15	1
18	6	21	1	4	13	16	15	14	3	2	12	9	8	5	6	7	10	11
35	6	2	16	12	5	1	7	6	11	10	2	13	4	15	9	3	14	8
35	6	3	8	15	10	1	14	4	11	5	3	13	6	12	9	2	7	16
35	6	4	1	10	15	8	5	11	4	14	12	6	13	3	16	7	2	9
35	6	5	9	3	14	8	2	13	4	15	7	6	11	10	16	12	5	1
35	6	6	8	14	3	9	15	4	13	2	10	11	6	7	1	5	12	16
35	6	7	16	7	2	9	12	6	13	3	5	11	4	14	1	10	15	8
35	6	8	9	2	7	16	3	13	6	12	14	4	11	5	8	15	10	1
35	6	22	1	5	12	16	10	11	6	7	15	4	13	2	8	14	3	9
36	6	2	16	12	5	1	3	6	11	14	2	9	8	15	13	7	10	4
36	6	3	4	15	14	1	10	8	11	5	7	9	6	12	13	2	3	16
36	6	4	1	14	15	4	5	11	8	10	12	6	9	7	16	3	2	13
36	6	5	13	7	10	4	2	9	8	15	3	6	11	14	16	12	5	1
36	6	6	4	10	7	13	15	8	9	2	14	11	6	3	1	5	12	16
36	6	7	16	3	2	13	12	6	9	7	5	11	8	10	1	14	15	4
36	6	8	13	2	3	16	7	9	6	12	10	8	11	5	4	15	14	1
36	6	22	1	5	12	16	14	11	6	3	15	8	9	2	4	10	7	13
37	6	2	16	12	5	1	2	6	11	15	7	13	4	10	9	3	14	8
37	6	3	8	10	15	1	14	4	11	5	3	13	6	12	9	7	2	16
37	6	4	1	15	10	8	5	11	4	14	12	6	13	3	16	2	7	9
37	6	5	9	3	14	8	7	13	4	10	2	6	11	15	16	12	5	1
37	6	6	8	14	3	9	10	4	13	7	15	11	6	2	1	5	12	16
37	6	7	16	2	7	9	12	6	13	3	5	11	4	14	1	15	10	8
37	6	8	9	7	2	16	3	13	6	12	14	4	11	5	8	10	15	1
37	6	22	1	5	12	16	15	11	6	2	10	4	13	7	8	14	3	9
38	6	2	16	12	5	1	2	6	11	15	3	9	8	14	13	7	10	4
38	6	3	4	14	15	1	10	8	11	5	7	9	6	12	13	3	2	16
38	6	4	1	15	14	4	5	11	8	10	12	6	9	7	16	2	3	13
38	6	5	13	7	10	4	3	9	8	14	2	6	11	15	16	12	5	1
38	6	6	4	10	7	13	14	8	9	3	15	11	6	2	1	5	12	16
38	6	7	16	2	3	13	12	6	9	7	5	11	8	10	1	15	14	4
38	6	8	13	3	2	16	7	9	6	12	10	8	11	5	4	14	15	1
38	6	22	1	5	12	16	15	11	6	2	14	8	9	3	4	10	7	13
43	6	2	16	11	6	1	10	2	15	7	3	13	4	14	5	8	9	12
43	6	3	12	14	7	1	9	4	15	6	8	13	2	11	5	3	10	16
43	6	4	1	7	14	12	6	15	4	9	11	2	13	8	16	10	3	5
43	6	5	5	8	9	12	3	13	4	14	10	2	15	7	16	11	6	1
43	6	6	12	9	8	5	14	4	13	3	7	15	2	10	1	6	11	16
43	6	7	16	10	3	5	11	2	13	8	6	15	4	9	1	7	14	12
43	6	8	5	3	10	16	8	13	2	11	9	4	15	6	12	14	7	1
43	6	22	1	6	11	16	7	15	2	10	14	4	13	3	12	9	8	5
44	6	2	16	11	6	1	9	5	12	8	2	14	3	15	7	4	13	10
44	6	3	10	15	8	1	13	3	12	6	4	14	5	11	7	2	9	16
44	6	4	1	8	15	10	6	12	3	13	11	5	14	4	16	9	2	7
44	6	5	7	4	13	10	2	14	3	15	9	5	12	8	16	11	6	1
44	6	6	10	13	4	7	15	3	14	2	8	12	5	9	1	6	11	16
44	6	7	16	9	2	7	11	5	14	4	6	12	3	13	1	8	15	10
44	6	8	7	2	9	16	4	14	5	11	13	3	12	6	10	15	8	1
44	6	22	1	6	11	16	8	12	5	9	15	3	14	2	10	13	4	7
45	6	2	16	11	6	1	9	2	15	8	5	14	3	12	4	7	10	13
45	6	3	13	12	8	1	10	3	15	6	7	14	2	11	4	5	9	16
45	6	4	1	8	12	13	6	15	3	10	11	2	14	7	16	9	5	4
45	6	5	4	7	10	13	5	14	3	12	9	2	15	8	16	11	6	1
45	6	6	13	10	7	4	12	3	14	5	8	15	2	9	1	6	11	16
45	6	7	16	9	5	4	11	2	14	7	6	15	3	10	1	8	12	13
45	6	8	4	5	9	16	7	14	2	11	10	3	15	6	13	12	8	1
45	6	22	1	6	11	16	8	15	2	9	12	3	14	5	13	10	7	4
46	6	2	16	11	6	1	5	7	10	12	4	14	3	13	9	2	15	8
46	6	3	8	13	12	1	15	3	10	6	2	14	7	11	9	4	5	16
46	6	4	1	12	13	8	6	10	3	15	11	7	14	2	16	5	4	9
46	6	5	9	2	15	8	4	14	3	13	5	7	10	12	16	11	6	1
46	6	6	8	15	2	9	13	3	14	4	12	10	7	5	1	6	11	16
46	6	7	16	5	4	9	11	7	14	2	6	10	3	15	1	12	13	8
46	6	8	9	4	5	16	2	14	7	11	15	3	10	6	8	13	12	1
46	6	22	1	6	11	16	12	10	7	5	13	3	14	4	8	15	2	9
47	6	2	16	11	6	1	5	2	15	12	9	14	3	8	4	7	10	13
47	6	3	13	8	12	1	10	3	15	6	7	14	2	11	4	9	5	16
47	6	4	1	12	8	13	6	15	3	10	11	2	14	7	16	5	9	4
47	6	5	4	7	10	13	9	14	3	8	5	2	15	12	16	11	6	1
47	6	6	13	10	7	4	8	3	14	9	12	15	2	5	1	6	11	16
47	6	7	16	5	9	4	11	2	14	7	6	15	3	10	1	12	8	13
47	6	8	4	9	5	16	7	14	2	11	10	3	15	6	13	8	12	1
47	6	21	1	6	11	16	12	15	2	5	8	3	14	9	13	10	7	4
48	6	2	16	11	6	1	5	2	15	12	3	8	9	14	10	13	4	7
48	6	3	7	14	12	1	4	9	15	6	13	8	2	11	10	3	5	16
48	6	4	1	12	14	7	6	15	9	4	11	2	8	13	16	5	3	10
48	6	5	10	13	4	7	3	8	9	14	5	2	15	12	16	11	6	1
48	6	6	7	4	13	10	14	9	8	3	12	15	2	5	1	6	11	16
48	6	7	16	5	3	10	11	2	8	13	6	15	9	4	1	12	14	7
48	6	8	10	3	5	16	13	8	2	11	4	9	15	6	7	14	12	1
48	6	21	1	6	11	16	12	15	2	5	14	9	8	3	7	4	13	10
49	6	2	16	11	6	1	4	7	10	13	5	14	3	12	9	2	15	8
49	6	3	8	12	13	1	15	3	10	6	2	14	7	11	9	5	4	16
49	6	4	1	13	12	8	6	10	3	15	11	7	14	2	16	4	5	9
49	6	5	9	2	15	8	5	14	3	12	4	7	10	13	16	11	6	1
49	6	6	8	15	2	9	12	3	14	5	13	10	7	4	1	6	11	16
49	6	7	16	4	5	9	11	7	14	2	6	10	3	15	1	13	12	8
49	6	8	9	5	4	16	2	14	7	11	15	3	10	6	8	12	13	1
49	6	22	1	6	11	16	13	10	7	4	12	3	14	5	8	15	2	9
50	6	2	16	11	6	1	3	5	12	14	2	8	9	15	13	10	7	4
50	6	3	4	15	14	1	7	9	12	6	10	8	5	11	13	2	3	16
50	6	4	1	14	15	4	6	12	9	7	11	5	8	10	16	3	2	13
50	6	5	13	10	7	4	2	8	9	15	3	5	12	14	16	11	6	1
50	6	6	4	7	10	13	15	9	8	2	14	12	5	3	1	6	11	16
50	6	7	16	3	2	13	11	5	8	10	6	12	9	7	1	14	15	4
50	6	8	13	2	3	16	10	8	5	11	7	9	12	6	4	15	14	1
50	6	22	1	6	11	16	14	12	5	3	15	9	8	2	4	7	10	13
51	6	2	16	11	6	1	3	2	15	14	10	13	4	7	5	8	9	12
51	6	3	12	7	14	1	9	4	15	6	8	13	2	11	5	10	3	16
51	6	4	1	14	7	12	6	15	4	9	11	2	13	8	16	3	10	5
51	6	5	5	8	9	12	10	13	4	7	3	2	15	14	16	11	6	1
51	6	6	12	9	8	5	7	4	13	10	14	15	2	3	1	6	11	16
51	6	7	16	3	10	5	11	2	13	8	6	15	4	9	1	14	7	12
51	6	8	5	10	3	16	8	13	2	11	9	4	15	6	12	7	14	1
51	6	22	1	6	11	16	14	15	2	3	7	4	13	10	12	9	8	5
52	6	2	16	11	6	1	3	2	15	14	5	8	9	12	10	13	4	7
52	6	3	7	12	14	1	4	9	15	6	13	8	2	11	10	5	3	16
52	6	4	1	14	12	7	6	15	9	4	11	2	8	13	16	3	5	10
52	6	5	10	13	4	7	5	8	9	12	3	2	15	14	16	11	6	1
52	6	6	7	4	13	10	12	9	8	5	14	15	2	3	1	6	11	16
52	6	7	16	3	5	10	11	2	8	13	6	15	9	4	1	14	12	7
52	6	8	10	5	3	16	13	8	2	11	4	9	15	6	7	12	14	1
52	6	22	1	6	11	16	14	15	2	3	12	9	8	5	7	4	13	10
53	6	2	16	11	6	1	2	5	12	15	9	14	3	8	7	4	13	10
53	6	3	10	8	15	1	13	3	12	6	4	14	5	11	7	9	2	16
53	6	4	1	15	8	10	6	12	3	13	11	5	14	4	16	2	9	7
53	6	5	7	4	13	10	9	14	3	8	2	5	12	15	16	11	6	1
53	6	6	10	13	4	7	8	3	14	9	15	12	5	2	1	6	11	16
53	6	7	16	2	9	7	11	5	14	4	6	12	3	13	1	15	8	10
53	6	8	7	9	2	16	4	14	5	11	13	3	12	6	10	8	15	1
53	6	21	1	6	11	16	15	12	5	2	8	3	14	9	10	13	4	7
54	6	2	16	11	6	1	2	5	12	15	3	8	9	14	13	10	7	4
54	6	3	4	14	15	1	7	9	12	6	10	8	5	11	13	3	2	16
54	6	4	1	15	14	4	6	12	9	7	11	5	8	10	16	2	3	13
54	6	5	13	10	7	4	3	8	9	14	2	5	12	15	16	11	6	1
54	6	6	4	7	10	13	14	9	8	3	15	12	5	2	1	6	11	16
54	6	7	16	2	3	13	11	5	8	10	6	12	9	7	1	15	14	4
54	6	8	13	3	2	16	10	8	5	11	7	9	12	6	4	14	15	1
54	6	21	1	6	11	16	15	12	5	2	14	9	8	3	4	7	10	13
69	6	2	16	10	7	1	9	5	12	8	3	15	2	14	6	4	13	11
69	6	3	11	14	8	1	13	2	12	7	4	15	5	10	6	3	9	16
69	6	4	1	8	14	11	7	12	2	13	10	5	15	4	16	9	3	6
69	6	5	6	4	13	11	3	15	2	14	9	5	12	8	16	10	7	1
69	6	6	11	13	4	6	14	2	15	3	8	12	5	9	1	7	10	16
69	6	7	16	9	3	6	10	5	15	4	7	12	2	13	1	8	14	11
69	6	8	6	3	9	16	4	15	5	10	13	2	12	7	11	14	8	1
69	6	22	1	7	10	16	8	12	5	9	14	2	15	3	11	13	4	6
70	6	2	16	10	7	1	9	3	14	8	5	15	2	12	4	6	11	13
70	6	3	13	12	8	1	11	2	14	7	6	15	3	10	4	5	9	16
70	6	4	1	8	12	13	7	14	2	11	10	3	15	6	16	9	5	4
70	6	5	4	6	11	13	5	15	2	12	9	3	14	8	16	10	7	1
70	6	6	13	11	6	4	12	2	15	5	8	14	3	9	1	7	10	16
70	6	7	16	9	5	4	10	3	15	6	7	14	2	11	1	8	12	13
70	6	8	4	5	9	16	6	15	3	10	11	2	14	7	13	12	8	1
70	6	22	1	7	10	16	8	14	3	9	12	2	15	5	13	11	6	4
71	6	2	16	10	7	1	5	8	9	12	2	13	4	15	11	3	14	6
71	6	3	6	15	12	1	14	4	9	7	3	13	8	10	11	2	5	16
71	6	4	1	12	15	6	7	9	4	14	10	8	13	3	16	5	2	11
71	6	5	11	3	14	6	2	13	4	15	5	8	9	12	16	10	7	1
71	6	6	6	14	3	11	15	4	13	2	12	9	8	5	1	7	10	16
71	6	7	16	5	2	11	10	8	13	3	7	9	4	14	1	12	15	6
71	6	8	11	2	5	16	3	13	8	10	14	4	9	7	6	15	12	1
71	6	22	1	7	10	16	12	9	8	5	15	4	13	2	6	14	3	11
72	6	2	16	10	7	1	5	3	14	12	9	15	2	8	4	6	11	13
72	6	3	13	8	12	1	11	2	14	7	6	15	3	10	4	9	5	16
72	6	4	1	12	8	13	7	14	2	11	10	3	15	6	16	5	9	4
72	6	5	4	6	11	13	9	15	2	8	5	3	14	12	16	10	7	1
72	6	6	13	11	6	4	8	2	15	9	12	14	3	5	1	7	10	16
72	6	7	16	5	9	4	10	3	15	6	7	14	2	11	1	12	8	13
72	6	8	4	9	5	16	6	15	3	10	11	2	14	7	13	8	12	1
72	6	21	1	7	10	16	12	14	3	5	8	2	15	9	13	11	6	4
73	6	2	16	10	7	1	5	3	14	12	2	8	9	15	11	13	4	6
73	6	3	6	15	12	1	4	9	14	7	13	8	3	10	11	2	5	16
73	6	4	1	12	15	6	7	14	9	4	10	3	8	13	16	5	2	11
73	6	5	11	13	4	6	2	8	9	15	5	3	14	12	16	10	7	1
73	6	6	6	4	13	11	15	9	8	2	12	14	3	5	1	7	10	16
73	6	7	16	5	2	11	10	3	8	13	7	14	9	4	1	12	15	6
73	6	8	11	2	5	16	13	8	3	10	4	9	14	7	6	15	12	1
73	6	21	1	7	10	16	12	14	3	5	15	9	8	2	6	4	13	11
74	6	2	16	10	7	1	3	8	9	14	2	11	6	15	13	5	12	4
74	6	3	4	15	14	1	12	6	9	7	5	11	8	10	13	2	3	16
74	6	4	1	14	15	4	7	9	6	12	10	8	11	5	16	3	2	13
74	6	5	13	5	12	4	2	11	6	15	3	8	9	14	16	10	7	1
74	6	6	4	12	5	13	15	6	11	2	14	9	8	3	1	7	10	16
74	6	7	16	3	2	13	10	8	11	5	7	9	6	12	1	14	15	4
74	6	8	13	2	3	16	5	11	8	10	12	6	9	7	4	15	14	1
74	6	22	1	7	10	16	14	9	8	3	15	6	11	2	4	12	5	13
75	6	2	16	10	7	1	3	5	12	14	9	15	2	8	6	4	13	11
75	6	3	11	8	14	1	13	2	12	7	4	15	5	10	6	9	3	16
75	6	4	1	14	8	11	7	12	2	13	10	5	15	4	16	3	9	6
75	6	5	6	4	13	11	9	15	2	8	3	5	12	14	16	10	7	1
75	6	6	11	13	4	6	8	2	15	9	14	12	5	3	1	7	10	16
75	6	7	16	3	9	6	10	5	15	4	7	12	2	13	1	14	8	11
75	6	8	6	9	3	16	4	15	5	10	13	2	12	7	11	8	14	1
75	6	21	1	7	10	16	14	12	5	3	8	2	15	9	11	13	4	6
76	6	2	16	10	7	1	3	5	12	14	2	8	9	15	13	11	6	4
76	6	3	4	15	14	1	6	9	12	7	11	8	5	10	13	2	3	16
76	6	4	1	14	15	4	7	12	9	6	10	5	8	11	16	3	2	13
76	6	5	13	11	6	4	2	8	9	15	3	5	12	14	16	10	7	1
76	6	6	4	6	11	13	15	9	8	2	14	12	5	3	1	7	10	16
76	6	7	16	3	2	13	10	5	8	11	7	12	9	6	1	14	15	4
76	6	8	13	2	3	16	11	8	5	10	6	9	12	7	4	15	14	1
76	6	21	1	7	10	16	14	12	5	3	15	9	8	2	4	6	11	13
77	6	2	16	10	7	1	2	8	9	15	5	13	4	12	11	3	14	6
77	6	3	6	12	15	1	14	4	9	7	3	13	8	10	11	5	2	16
77	6	4	1	15	12	6	7	9	4	14	10	8	13	3	16	2	5	11
77	6	5	11	3	14	6	5	13	4	12	2	8	9	15	16	10	7	1
77	6	6	6	14	3	11	12	4	13	5	15	9	8	2	1	7	10	16
77	6	7	16	2	5	11	10	8	13	3	7	9	4	14	1	15	12	6
77	6	8	11	5	2	16	3	13	8	10	14	4	9	7	6	12	15	1
77	6	22	1	7	10	16	15	9	8	2	12	4	13	5	6	14	3	11
78	6	2	16	10	7	1	2	8	9	15	3	11	6	14	13	5	12	4
78	6	3	4	14	15	1	12	6	9	7	5	11	8	10	13	3	2	16
78	6	4	1	15	14	4	7	9	6	12	10	8	11	5	16	2	3	13
78	6	5	13	5	12	4	3	11	6	14	2	8	9	15	16	10	7	1
78	6	6	4	12	5	13	14	6	11	3	15	9	8	2	1	7	10	16
78	6	7	16	2	3	13	10	8	11	5	7	9	6	12	1	15	14	4
78	6	8	13	3	2	16	5	11	8	10	12	6	9	7	4	14	15	1
78	6	22	1	7	10	16	15	9	8	2	14	6	11	3	4	12	5	13
79	6	2	16	10	7	1	2	5	12	15	3	8	9	14	13	11	6	4
79	6	3	4	14	15	1	6	9	12	7	11	8	5	10	13	3	2	16
79	6	4	1	15	14	4	7	12	9	6	10	5	8	11	16	2	3	13
79	6	5	13	11	6	4	3	8	9	14	2	5	12	15	16	10	7	1
79	6	6	4	6	11	13	14	9	8	3	15	12	5	2	1	7	10	16
79	6	7	16	2	3	13	10	5	8	11	7	12	9	6	1	15	14	4
79	6	8	13	3	2	16	11	8	5	10	6	9	12	7	4	14	15	1
79	6	22	1	7	10	16	15	12	5	2	14	9	8	3	4	6	11	13
80	6	2	16	10	7	1	2	3	14	15	5	8	9	12	11	13	4	6
80	6	3	6	12	15	1	4	9	14	7	13	8	3	10	11	5	2	16
80	6	4	1	15	12	6	7	14	9	4	10	3	8	13	16	2	5	11
80	6	5	11	13	4	6	5	8	9	12	2	3	14	15	16	10	7	1
80	6	6	6	4	13	11	12	9	8	5	15	14	3	2	1	7	10	16
80	6	7	16	2	5	11	10	3	8	13	7	14	9	4	1	15	12	6
80	6	8	11	5	2	16	13	8	3	10	4	9	14	7	6	12	15	1
80	6	22	1	7	10	16	15	14	3	2	12	9	8	5	6	4	13	11
85	6	2	12	14	7	1	11	2	13	8	6	15	4	9	5	3	10	16
85	6	3	16	9	8	1	10	4	13	7	3	15	2	14	5	6	11	12
85	6	4	1	8	9	16	7	13	4	10	14	2	15	3	12	11	6	5
85	6	5	5	3	10	16	6	15	4	9	11	2	13	8	12	14	7	1
85	6	6	16	10	3	5	9	4	15	6	8	13	2	11	1	7	14	12
85	6	7	12	11	6	5	14	2	15	3	7	13	4	10	1	8	9	16
85	6	8	5	6	11	12	3	15	2	14	10	4	13	7	16	9	8	1
85	6	12	1	7	14	12	8	13	2	11	9	4	15	6	16	10	3	5
86	6	2	12	14	7	1	6	4	15	9	11	13	2	8	5	3	10	16
86	6	3	16	8	9	1	10	2	15	7	3	13	4	14	5	11	6	12
86	6	4	1	9	8	16	7	15	2	10	14	4	13	3	12	6	11	5
86	6	5	5	3	10	16	11	13	2	8	6	4	15	9	12	14	7	1
86	6	6	16	10	3	5	8	2	13	11	9	15	4	6	1	7	14	12
86	6	7	12	6	11	5	14	4	13	3	7	15	2	10	1	9	8	16
86	6	8	5	11	6	12	3	13	4	14	10	2	15	7	16	8	9	1
86	6	12	1	7	14	12	9	15	4	6	8	2	13	11	16	10	3	5
90	6	2	12	14	7	1	8	2	13	11	9	15	4	6	5	3	10	16
90	6	3	16	6	11	1	10	4	13	7	3	15	2	14	5	9	8	12
90	6	4	1	11	6	16	7	13	4	10	14	2	15	3	12	8	9	5
90	6	5	5	3	10	16	9	15	4	6	8	2	13	11	12	14	7	1
90	6	6	16	10	3	5	6	4	15	9	11	13	2	8	1	7	14	12
90	6	7	12	8	9	5	14	2	15	3	7	13	4	10	1	11	6	16
90	6	8	5	9	8	12	3	15	2	14	10	4	13	7	16	6	11	1
90	6	12	1	7	14	12	11	13	2	8	6	4	15	9	16	10	3	5
99	6	2	16	9	8	1	3	4	13	14	10	15	2	7	5	6	11	12
99	6	3	12	7	14	1	11	2	13	8	6	15	4	9	5	10	3	16
99	6	4	1	14	7	12	8	13	2	11	9	4	15	6	16	3	10	5
99	6	5	5	6	11	12	10	15	2	7	3	4	13	14	16	9	8	1
99	6	6	12	11	6	5	7	2	15	10	14	13	4	3	1	8	9	16
99	6	7	16	3	10	5	9	4	15	6	8	13	2	11	1	14	7	12
99	6	8	5	10	3	16	6	15	4	9	11	2	13	8	12	7	14	1
99	6	22	1	8	9	16	14	13	4	3	7	2	15	10	12	11	6	5
109	6	2	13	12	8	1	6	3	15	10	11	14	2	7	4	5	9	16
109	6	3	16	7	10	1	9	2	15	8	5	14	3	12	4	11	6	13
109	6	4	1	10	7	16	8	15	2	9	12	3	14	5	13	6	11	4
109	6	5	4	5	9	16	11	14	2	7	6	3	15	10	13	12	8	1
109	6	6	16	9	5	4	7	2	14	11	10	15	3	6	1	8	12	13
109	6	7	13	6	11	4	12	3	14	5	8	15	2	9	1	10	7	16
109	6	8	4	11	6	13	5	14	3	12	9	2	15	8	16	7	10	1
109	6	11	1	8	12	13	10	15	3	6	7	2	14	11	16	9	5	4
110	6	2	13	12	8	1	7	2	14	11	10	15	3	6	4	5	9	16
110	6	3	16	6	11	1	9	3	14	8	5	15	2	12	4	10	7	13
110	6	4	1	11	6	16	8	14	3	9	12	2	15	5	13	7	10	4
110	6	5	4	5	9	16	10	15	3	6	7	2	14	11	13	12	8	1
110	6	6	16	9	5	4	6	3	15	10	11	14	2	7	1	8	12	13
110	6	7	13	7	10	4	12	2	15	5	8	14	3	9	1	11	6	16
110	6	8	4	10	7	13	5	15	2	12	9	3	14	8	16	6	11	1
110	6	11	1	8	12	13	11	14	2	7	6	3	15	10	16	9	5	4
118	6	2	11	14	8	1	4	5	15	10	13	12	2	7	6	3	9	16
118	6	3	16	7	10	1	9	2	15	8	3	12	5	14	6	13	4	11
118	6	4	1	10	7	16	8	15	2	9	14	5	12	3	11	4	13	6
118	6	5	6	3	9	16	13	12	2	7	4	5	15	10	11	14	8	1
118	6	6	16	9	3	6	7	2	12	13	10	15	5	4	1	8	14	11
118	6	7	11	4	13	6	14	5	12	3	8	15	2	9	1	10	7	16
118	6	8	6	13	4	11	3	12	5	14	9	2	15	8	16	7	10	1
118	6	11	1	8	14	11	10	15	5	4	7	2	12	13	16	9	3	6
120	6	2	11	14	8	1	7	2	12	13	10	15	5	4	6	3	9	16
120	6	3	16	4	13	1	9	5	12	8	3	15	2	14	6	10	7	11
120	6	4	1	13	4	16	8	12	5	9	14	2	15	3	11	7	10	6
120	6	5	6	3	9	16	10	15	5	4	7	2	12	13	11	14	8	1
120	6	6	16	9	3	6	4	5	15	10	13	12	2	7	1	8	14	11
120	6	7	11	7	10	6	14	2	15	3	8	12	5	9	1	13	4	16
120	6	8	6	10	7	11	3	15	2	14	9	5	12	8	16	4	13	1
120	6	11	1	8	14	11	13	12	2	7	4	5	15	10	16	9	3	6
122	6	2	10	15	8	1	4	5	14	11	13	12	3	6	7	2	9	16
122	6	3	16	6	11	1	9	3	14	8	2	12	5	15	7	13	4	10
122	6	4	1	11	6	16	8	14	3	9	15	5	12	2	10	4	13	7
122	6	5	7	2	9	16	13	12	3	6	4	5	14	11	10	15	8	1
122	6	6	16	9	2	7	6	3	12	13	11	14	5	4	1	8	15	10
122	6	7	10	4	13	7	15	5	12	2	8	14	3	9	1	11	6	16
122	6	8	7	13	4	10	2	12	5	15	9	3	14	8	16	6	11	1
122	6	11	1	8	15	10	11	14	5	4	6	3	12	13	16	9	2	7
124	6	2	10	15	8	1	6	3	12	13	11	14	5	4	7	2	9	16
124	6	3	16	4	13	1	9	5	12	8	2	14	3	15	7	11	6	10
124	6	4	1	13	4	16	8	12	5	9	15	3	14	2	10	6	11	7
124	6	5	7	2	9	16	11	14	5	4	6	3	12	13	10	15	8	1
124	6	6	16	9	2	7	4	5	14	11	13	12	3	6	1	8	15	10
124	6	7	10	6	11	7	15	3	14	2	8	12	5	9	1	13	4	16
124	6	8	7	11	6	10	2	14	3	15	9	5	12	8	16	4	13	1
124	6	11	1	8	15	10	13	12	3	6	4	5	14	11	16	9	2	7
126	6	2	16	8	9	1	3	2	15	14	10	13	4	7	5	11	6	12
126	6	3	12	7	14	1	6	4	15	9	11	13	2	8	5	10	3	16
126	6	4	1	14	7	12	9	15	4	6	8	2	13	11	16	3	10	5
126	6	5	5	11	6	12	10	13	4	7	3	2	15	14	16	8	9	1
126	6	6	12	6	11	5	7	4	13	10	14	15	2	3	1	9	8	16
126	6	7	16	3	10	5	8	2	13	11	9	15	4	6	1	14	7	12
126	6	8	5	10	3	16	11	13	2	8	6	4	15	9	12	7	14	1
126	6	22	1	9	8	16	14	15	2	3	7	4	13	10	12	6	11	5
129	6	2	16	7	10	1	5	9	8	12	2	14	3	15	11	4	13	6
129	6	3	6	15	12	1	13	3	8	10	4	14	9	7	11	2	5	16
129	6	4	1	12	15	6	10	8	3	13	7	9	14	4	16	5	2	11
129	6	5	11	4	13	6	2	14	3	15	5	9	8	12	16	7	10	1
129	6	6	6	13	4	11	15	3	14	2	12	8	9	5	1	10	7	16
129	6	7	16	5	2	11	7	9	14	4	10	8	3	13	1	12	15	6
129	6	8	11	2	5	16	4	14	9	7	13	3	8	10	6	15	12	1
129	6	22	1	10	7	16	12	8	9	5	15	3	14	2	6	13	4	11
130	6	2	16	7	10	1	5	4	13	12	2	9	8	15	11	14	3	6
130	6	3	6	15	12	1	3	8	13	10	14	9	4	7	11	2	5	16
130	6	4	1	12	15	6	10	13	8	3	7	4	9	14	16	5	2	11
130	6	5	11	14	3	6	2	9	8	15	5	4	13	12	16	7	10	1
130	6	6	6	3	14	11	15	8	9	2	12	13	4	5	1	10	7	16
130	6	7	16	5	2	11	7	4	9	14	10	13	8	3	1	12	15	6
130	6	8	11	2	5	16	14	9	4	7	3	8	13	10	6	15	12	1
130	6	22	1	10	7	16	12	13	4	5	15	8	9	2	6	3	14	11
131	6	2	16	7	10	1	5	2	15	12	9	14	3	8	4	11	6	13
131	6	3	13	8	12	1	6	3	15	10	11	14	2	7	4	9	5	16
131	6	4	1	12	8	13	10	15	3	6	7	2	14	11	16	5	9	4
131	6	5	4	11	6	13	9	14	3	8	5	2	15	12	16	7	10	1
131	6	6	13	6	11	4	8	3	14	9	12	15	2	5	1	10	7	16
131	6	7	16	5	9	4	7	2	14	11	10	15	3	6	1	12	8	13
131	6	8	4	9	5	16	11	14	2	7	6	3	15	10	13	8	12	1
131	6	22	1	10	7	16	12	15	2	5	8	3	14	9	13	6	11	4
132	6	2	16	7	10	1	3	9	8	14	2	12	5	15	13	6	11	4
132	6	3	4	15	14	1	11	5	8	10	6	12	9	7	13	2	3	16
132	6	4	1	14	15	4	10	8	5	11	7	9	12	6	16	3	2	13
132	6	5	13	6	11	4	2	12	5	15	3	9	8	14	16	7	10	1
132	6	6	4	11	6	13	15	5	12	2	14	8	9	3	1	10	7	16
132	6	7	16	3	2	13	7	9	12	6	10	8	5	11	1	14	15	4
132	6	8	13	2	3	16	6	12	9	7	11	5	8	10	4	15	14	1
132	6	22	1	10	7	16	14	8	9	3	15	5	12	2	4	11	6	13
133	6	2	16	7	10	1	3	6	11	14	2	9	8	15	13	12	5	4
133	6	3	4	15	14	1	5	8	11	10	12	9	6	7	13	2	3	16
133	6	4	1	14	15	4	10	11	8	5	7	6	9	12	16	3	2	13
133	6	5	13	12	5	4	2	9	8	15	3	6	11	14	16	7	10	1
133	6	6	4	5	12	13	15	8	9	2	14	11	6	3	1	10	7	16
133	6	7	16	3	2	13	7	6	9	12	10	11	8	5	1	14	15	4
133	6	8	13	2	3	16	12	9	6	7	5	8	11	10	4	15	14	1
133	6	22	1	10	7	16	14	11	6	3	15	8	9	2	4	5	12	13
134	6	2	16	7	10	1	3	2	15	14	9	12	5	8	6	13	4	11
134	6	3	11	8	14	1	4	5	15	10	13	12	2	7	6	9	3	16
134	6	4	1	14	8	11	10	15	5	4	7	2	12	13	16	3	9	6
134	6	5	6	13	4	11	9	12	5	8	3	2	15	14	16	7	10	1
134	6	6	11	4	13	6	8	5	12	9	14	15	2	3	1	10	7	16
134	6	7	16	3	9	6	7	2	12	13	10	15	5	4	1	14	8	11
134	6	8	6	9	3	16	13	12	2	7	4	5	15	10	11	8	14	1
134	6	22	1	10	7	16	14	15	2	3	8	5	12	9	11	4	13	6
135	6	2	16	7	10	1	2	9	8	15	5	14	3	12	11	4	13	6
135	6	3	6	12	15	1	13	3	8	10	4	14	9	7	11	5	2	16
135	6	4	1	15	12	6	10	8	3	13	7	9	14	4	16	2	5	11
135	6	5	11	4	13	6	5	14	3	12	2	9	8	15	16	7	10	1
135	6	6	6	13	4	11	12	3	14	5	15	8	9	2	1	10	7	16
135	6	7	16	2	5	11	7	9	14	4	10	8	3	13	1	15	12	6
135	6	8	11	5	2	16	4	14	9	7	13	3	8	10	6	12	15	1
135	6	21	1	10	7	16	15	8	9	2	12	3	14	5	6	13	4	11
136	6	2	16	7	10	1	2	9	8	15	3	12	5	14	13	6	11	4
136	6	3	4	14	15	1	11	5	8	10	6	12	9	7	13	3	2	16
136	6	4	1	15	14	4	10	8	5	11	7	9	12	6	16	2	3	13
136	6	5	13	6	11	4	3	12	5	14	2	9	8	15	16	7	10	1
136	6	6	4	11	6	13	14	5	12	3	15	8	9	2	1	10	7	16
136	6	7	16	2	3	13	7	9	12	6	10	8	5	11	1	15	14	4
136	6	8	13	3	2	16	6	12	9	7	11	5	8	10	4	14	15	1
136	6	21	1	10	7	16	15	8	9	2	14	5	12	3	4	11	6	13
137	6	2	16	7	10	1	2	6	11	15	3	9	8	14	13	12	5	4
137	6	3	4	14	15	1	5	8	11	10	12	9	6	7	13	3	2	16
137	6	4	1	15	14	4	10	11	8	5	7	6	9	12	16	2	3	13
137	6	5	13	12	5	4	3	9	8	14	2	6	11	15	16	7	10	1
137	6	6	4	5	12	13	14	8	9	3	15	11	6	2	1	10	7	16
137	6	7	16	2	3	13	7	6	9	12	10	11	8	5	1	15	14	4
137	6	8	13	3	2	16	12	9	6	7	5	8	11	10	4	14	15	1
137	6	22	1	10	7	16	15	11	6	2	14	8	9	3	4	5	12	13
138	6	2	16	7	10	1	2	4	13	15	5	9	8	12	11	14	3	6
138	6	3	6	12	15	1	3	8	13	10	14	9	4	7	11	5	2	16
138	6	4	1	15	12	6	10	13	8	3	7	4	9	14	16	2	5	11
138	6	5	11	14	3	6	5	9	8	12	2	4	13	15	16	7	10	1
138	6	6	6	3	14	11	12	8	9	5	15	13	4	2	1	10	7	16
138	6	7	16	2	5	11	7	4	9	14	10	13	8	3	1	15	12	6
138	6	8	11	5	2	16	14	9	4	7	3	8	13	10	6	12	15	1
138	6	22	1	10	7	16	15	13	4	2	12	8	9	5	6	3	14	11
142	6	2	8	15	10	1	3	6	13	12	14	11	4	5	9	2	7	16
142	6	3	16	5	12	1	7	4	13	10	2	11	6	15	9	14	3	8
142	6	4	1	12	5	16	10	13	4	7	15	6	11	2	8	3	14	9
142	6	5	9	2	7	16	14	11	4	5	3	6	13	12	8	15	10	1
142	6	6	16	7	2	9	5	4	11	14	12	13	6	3	1	10	15	8
142	6	7	8	3	14	9	15	6	11	2	10	13	4	7	1	12	5	16
142	6	8	9	14	3	8	2	11	6	15	7	4	13	10	16	5	12	1
142	6	12	1	10	15	8	12	13	6	3	5	4	11	14	16	7	2	9
143	6	2	8	15	10	1	5	4	11	14	12	13	6	3	9	2	7	16
143	6	3	16	3	14	1	7	6	11	10	2	13	4	15	9	12	5	8
143	6	4	1	14	3	16	10	11	6	7	15	4	13	2	8	5	12	9
143	6	5	9	2	7	16	12	13	6	3	5	4	11	14	8	15	10	1
143	6	6	16	7	2	9	3	6	13	12	14	11	4	5	1	10	15	8
143	6	7	8	5	12	9	15	4	13	2	10	11	6	7	1	14	3	16
143	6	8	9	12	5	8	2	13	4	15	7	6	11	10	16	3	14	1
143	6	12	1	10	15	8	14	11	4	5	3	6	13	12	16	7	2	9
149	6	2	16	6	11	1	5	9	8	12	3	15	2	14	10	4	13	7
149	6	3	7	14	12	1	13	2	8	11	4	15	9	6	10	3	5	16
149	6	4	1	12	14	7	11	8	2	13	6	9	15	4	16	5	3	10
149	6	5	10	4	13	7	3	15	2	14	5	9	8	12	16	6	11	1
149	6	6	7	13	4	10	14	2	15	3	12	8	9	5	1	11	6	16
149	6	7	16	5	3	10	6	9	15	4	11	8	2	13	1	12	14	7
149	6	8	10	3	5	16	4	15	9	6	13	2	8	11	7	14	12	1
149	6	22	1	11	6	16	12	8	9	5	14	2	15	3	7	13	4	10
150	6	2	16	6	11	1	5	3	14	12	9	15	2	8	4	10	7	13
150	6	3	13	8	12	1	7	2	14	11	10	15	3	6	4	9	5	16
150	6	4	1	12	8	13	11	14	2	7	6	3	15	10	16	5	9	4
150	6	5	4	10	7	13	9	15	2	8	5	3	14	12	16	6	11	1
150	6	6	13	7	10	4	8	2	15	9	12	14	3	5	1	11	6	16
150	6	7	16	5	9	4	6	3	15	10	11	14	2	7	1	12	8	13
150	6	8	4	9	5	16	10	15	3	6	7	2	14	11	13	8	12	1
150	6	22	1	11	6	16	12	14	3	5	8	2	15	9	13	7	10	4
151	6	2	16	6	11	1	5	3	14	12	4	10	7	13	9	15	2	8
151	6	3	8	13	12	1	2	7	14	11	15	10	3	6	9	4	5	16
151	6	4	1	12	13	8	11	14	7	2	6	3	10	15	16	5	4	9
151	6	5	9	15	2	8	4	10	7	13	5	3	14	12	16	6	11	1
151	6	6	8	2	15	9	13	7	10	4	12	14	3	5	1	11	6	16
151	6	7	16	5	4	9	6	3	10	15	11	14	7	2	1	12	13	8
151	6	8	9	4	5	16	15	10	3	6	2	7	14	11	8	13	12	1
151	6	22	1	11	6	16	12	14	3	5	13	7	10	4	8	2	15	9
152	6	2	16	6	11	1	4	3	14	13	5	10	7	12	9	15	2	8
152	6	3	8	12	13	1	2	7	14	11	15	10	3	6	9	5	4	16
152	6	4	1	13	12	8	11	14	7	2	6	3	10	15	16	4	5	9
152	6	5	9	15	2	8	5	10	7	12	4	3	14	13	16	6	11	1
152	6	6	8	2	15	9	12	7	10	5	13	14	3	4	1	11	6	16
152	6	7	16	4	5	9	6	3	10	15	11	14	7	2	1	13	12	8
152	6	8	9	5	4	16	15	10	3	6	2	7	14	11	8	12	13	1
152	6	22	1	11	6	16	13	14	3	4	12	7	10	5	8	2	15	9
153	6	2	16	6	11	1	3	9	8	14	5	15	2	12	10	4	13	7
153	6	3	7	12	14	1	13	2	8	11	4	15	9	6	10	5	3	16
153	6	4	1	14	12	7	11	8	2	13	6	9	15	4	16	3	5	10
153	6	5	10	4	13	7	5	15	2	12	3	9	8	14	16	6	11	1
153	6	6	7	13	4	10	12	2	15	5	14	8	9	3	1	11	6	16
153	6	7	16	3	5	10	6	9	15	4	11	8	2	13	1	14	12	7
153	6	8	10	5	3	16	4	15	9	6	13	2	8	11	7	12	14	1
153	6	21	1	11	6	16	14	8	9	3	12	2	15	5	7	13	4	10
154	6	2	16	6	11	1	3	9	8	14	2	12	5	15	13	7	10	4
154	6	3	4	15	14	1	10	5	8	11	7	12	9	6	13	2	3	16
154	6	4	1	14	15	4	11	8	5	10	6	9	12	7	16	3	2	13
154	6	5	13	7	10	4	2	12	5	15	3	9	8	14	16	6	11	1
154	6	6	4	10	7	13	15	5	12	2	14	8	9	3	1	11	6	16
154	6	7	16	3	2	13	6	9	12	7	11	8	5	10	1	14	15	4
154	6	8	13	2	3	16	7	12	9	6	10	5	8	11	4	15	14	1
154	6	21	1	11	6	16	14	8	9	3	15	5	12	2	4	10	7	13
155	6	2	16	6	11	1	3	4	13	14	10	15	2	7	5	9	8	12
155	6	3	12	7	14	1	8	2	13	11	9	15	4	6	5	10	3	16
155	6	4	1	14	7	12	11	13	2	8	6	4	15	9	16	3	10	5
155	6	5	5	9	8	12	10	15	2	7	3	4	13	14	16	6	11	1
155	6	6	12	8	9	5	7	2	15	10	14	13	4	3	1	11	6	16
155	6	7	16	3	10	5	6	4	15	9	11	13	2	8	1	14	7	12
155	6	8	5	10	3	16	9	15	4	6	8	2	13	11	12	7	14	1
155	6	22	1	11	6	16	14	13	4	3	7	2	15	10	12	8	9	5
156	6	2	16	6	11	1	2	9	8	15	3	12	5	14	13	7	10	4
156	6	3	4	14	15	1	10	5	8	11	7	12	9	6	13	3	2	16
156	6	4	1	15	14	4	11	8	5	10	6	9	12	7	16	2	3	13
156	6	5	13	7	10	4	3	12	5	14	2	9	8	15	16	6	11	1
156	6	6	4	10	7	13	14	5	12	3	15	8	9	2	1	11	6	16
156	6	7	16	2	3	13	6	9	12	7	11	8	5	10	1	15	14	4
156	6	8	13	3	2	16	7	12	9	6	10	5	8	11	4	14	15	1
156	6	22	1	11	6	16	15	8	9	2	14	5	12	3	4	10	7	13
157	6	2	16	6	11	1	2	3	14	15	9	12	5	8	7	13	4	10
157	6	3	10	8	15	1	4	5	14	11	13	12	3	6	7	9	2	16
157	6	4	1	15	8	10	11	14	5	4	6	3	12	13	16	2	9	7
157	6	5	7	13	4	10	9	12	5	8	2	3	14	15	16	6	11	1
157	6	6	10	4	13	7	8	5	12	9	15	14	3	2	1	11	6	16
157	6	7	16	2	9	7	6	3	12	13	11	14	5	4	1	15	8	10
157	6	8	7	9	2	16	13	12	3	6	4	5	14	11	10	8	15	1
157	6	22	1	11	6	16	15	14	3	2	8	5	12	9	10	4	13	7
165	6	2	16	5	12	1	3	8	9	14	2	11	6	15	13	10	7	4
165	6	3	4	15	14	1	7	6	9	12	10	11	8	5	13	2	3	16
165	6	4	1	14	15	4	12	9	6	7	5	8	11	10	16	3	2	13
165	6	5	13	10	7	4	2	11	6	15	3	8	9	14	16	5	12	1
165	6	6	4	7	10	13	15	6	11	2	14	9	8	3	1	12	5	16
165	6	7	16	3	2	13	5	8	11	10	12	9	6	7	1	14	15	4
165	6	8	13	2	3	16	10	11	8	5	7	6	9	12	4	15	14	1
165	6	22	1	12	5	16	14	9	8	3	15	6	11	2	4	7	10	13
166	6	2	16	5	12	1	2	8	9	15	3	11	6	14	13	10	7	4
166	6	3	4	14	15	1	7	6	9	12	10	11	8	5	13	3	2	16
166	6	4	1	15	14	4	12	9	6	7	5	8	11	10	16	2	3	13
166	6	5	13	10	7	4	3	11	6	14	2	8	9	15	16	5	12	1
166	6	6	4	7	10	13	14	6	11	3	15	9	8	2	1	12	5	16
166	6	7	16	2	3	13	5	8	11	10	12	9	6	7	1	15	14	4
166	6	8	13	3	2	16	10	11	8	5	7	6	9	12	4	14	15	1
166	6	22	1	12	5	16	15	9	8	2	14	6	11	3	4	7	10	13
167	6	2	16	5	12	1	2	4	13	15	7	11	6	10	9	14	3	8
167	6	3	8	10	15	1	3	6	13	12	14	11	4	5	9	7	2	16
167	6	4	1	15	10	8	12	13	6	3	5	4	11	14	16	2	7	9
167	6	5	9	14	3	8	7	11	6	10	2	4	13	15	16	5	12	1
167	6	6	8	3	14	9	10	6	11	7	15	13	4	2	1	12	5	16
167	6	7	16	2	7	9	5	4	11	14	12	13	6	3	1	15	10	8
167	6	8	9	7	2	16	14	11	4	5	3	6	13	12	8	10	15	1
167	6	22	1	12	5	16	15	13	4	2	10	6	11	7	8	3	14	9
178	6	2	8	13	12	1	6	3	10	15	11	14	7	2	9	4	5	16
178	6	3	16	2	15	1	5	7	10	12	4	14	3	13	9	11	6	8
178	6	4	1	15	2	16	12	10	7	5	13	3	14	4	8	6	11	9
178	6	5	9	4	5	16	11	14	7	2	6	3	10	15	8	13	12	1
178	6	6	16	5	4	9	2	7	14	11	15	10	3	6	1	12	13	8
178	6	7	8	6	11	9	13	3	14	4	12	10	7	5	1	15	2	16
178	6	8	9	11	6	8	4	14	3	13	5	7	10	12	16	2	15	1
178	6	12	1	12	13	8	15	10	3	6	2	7	14	11	16	5	4	9
181	6	2	7	14	12	1	11	2	8	13	6	15	9	4	10	3	5	16
181	6	3	16	4	13	1	5	9	8	12	3	15	2	14	10	6	11	7
181	6	4	1	13	4	16	12	8	9	5	14	2	15	3	7	11	6	10
181	6	5	10	3	5	16	6	15	9	4	11	2	8	13	7	14	12	1
181	6	6	16	5	3	10	4	9	15	6	13	8	2	11	1	12	14	7
181	6	7	7	11	6	10	14	2	15	3	12	8	9	5	1	13	4	16
181	6	8	10	6	11	7	3	15	2	14	5	9	8	12	16	4	13	1
181	6	11	1	12	14	7	13	8	2	11	4	9	15	6	16	5	3	10
183	6	2	6	15	12	1	10	3	8	13	7	14	9	4	11	2	5	16
183	6	3	16	4	13	1	5	9	8	12	2	14	3	15	11	7	10	6
183	6	4	1	13	4	16	12	8	9	5	15	3	14	2	6	10	7	11
183	6	5	11	2	5	16	7	14	9	4	10	3	8	13	6	15	12	1
183	6	6	16	5	2	11	4	9	14	7	13	8	3	10	1	12	15	6
183	6	7	6	10	7	11	15	3	14	2	12	8	9	5	1	13	4	16
183	6	8	11	7	10	6	2	14	3	15	5	9	8	12	16	4	13	1
183	6	11	1	12	15	6	13	8	3	10	4	9	14	7	16	5	2	11
185	6	2	6	15	12	1	7	4	9	14	10	13	8	3	11	2	5	16
185	6	3	16	3	14	1	5	8	9	12	2	13	4	15	11	10	7	6
185	6	4	1	14	3	16	12	9	8	5	15	4	13	2	6	7	10	11
185	6	5	11	2	5	16	10	13	8	3	7	4	9	14	6	15	12	1
185	6	6	16	5	2	11	3	8	13	10	14	9	4	7	1	12	15	6
185	6	7	6	7	10	11	15	4	13	2	12	9	8	5	1	14	3	16
185	6	8	11	10	7	6	2	13	4	15	5	8	9	12	16	3	14	1
185	6	12	1	12	15	6	14	9	4	7	3	8	13	10	16	5	2	11
186	6	2	16	4	13	1	3	9	8	14	5	15	2	12	10	6	11	7
186	6	3	7	12	14	1	11	2	8	13	6	15	9	4	10	5	3	16
186	6	4	1	14	12	7	13	8	2	11	4	9	15	6	16	3	5	10
186	6	5	10	6	11	7	5	15	2	12	3	9	8	14	16	4	13	1
186	6	6	7	11	6	10	12	2	15	5	14	8	9	3	1	13	4	16
186	6	7	16	3	5	10	4	9	15	6	13	8	2	11	1	14	12	7
186	6	8	10	5	3	16	6	15	9	4	11	2	8	13	7	12	14	1
186	6	22	1	13	4	16	14	8	9	3	12	2	15	5	7	11	6	10
187	6	2	16	4	13	1	3	5	12	14	9	15	2	8	6	10	7	11
187	6	3	11	8	14	1	7	2	12	13	10	15	5	4	6	9	3	16
187	6	4	1	14	8	11	13	12	2	7	4	5	15	10	16	3	9	6
187	6	5	6	10	7	11	9	15	2	8	3	5	12	14	16	4	13	1
187	6	6	11	7	10	6	8	2	15	9	14	12	5	3	1	13	4	16
187	6	7	16	3	9	6	4	5	15	10	13	12	2	7	1	14	8	11
187	6	8	6	9	3	16	10	15	5	4	7	2	12	13	11	8	14	1
187	6	22	1	13	4	16	14	12	5	3	8	2	15	9	11	7	10	6
188	6	2	16	4	13	1	2	9	8	15	5	14	3	12	11	7	10	6
188	6	3	6	12	15	1	10	3	8	13	7	14	9	4	11	5	2	16
188	6	4	1	15	12	6	13	8	3	10	4	9	14	7	16	2	5	11
188	6	5	11	7	10	6	5	14	3	12	2	9	8	15	16	4	13	1
188	6	6	6	10	7	11	12	3	14	5	15	8	9	2	1	13	4	16
188	6	7	16	2	5	11	4	9	14	7	13	8	3	10	1	15	12	6
188	6	8	11	5	2	16	7	14	9	4	10	3	8	13	6	12	15	1
188	6	22	1	13	4	16	15	8	9	2	12	3	14	5	6	10	7	11
189	6	2	16	4	13	1	2	5	12	15	9	14	3	8	7	11	6	10
189	6	3	10	8	15	1	6	3	12	13	11	14	5	4	7	9	2	16
189	6	4	1	15	8	10	13	12	3	6	4	5	14	11	16	2	9	7
189	6	5	7	11	6	10	9	14	3	8	2	5	12	15	16	4	13	1
189	6	6	10	6	11	7	8	3	14	9	15	12	5	2	1	13	4	16
189	6	7	16	2	9	7	4	5	14	11	13	12	3	6	1	15	8	10
189	6	8	7	9	2	16	11	14	5	4	6	3	12	13	10	8	15	1
189	6	22	1	13	4	16	15	12	5	2	8	3	14	9	10	6	11	7
193	6	2	8	12	13	1	6	3	10	15	11	14	7	2	9	5	4	16
193	6	3	16	2	15	1	4	7	10	13	5	14	3	12	9	11	6	8
193	6	4	1	15	2	16	13	10	7	4	12	3	14	5	8	6	11	9
193	6	5	9	5	4	16	11	14	7	2	6	3	10	15	8	12	13	1
193	6	6	16	4	5	9	2	7	14	11	15	10	3	6	1	13	12	8
193	6	7	8	6	11	9	12	3	14	5	13	10	7	4	1	15	2	16
193	6	8	9	11	6	8	5	14	3	12	4	7	10	13	16	2	15	1
193	6	12	1	13	12	8	15	10	3	6	2	7	14	11	16	4	5	9
197	6	2	16	3	14	1	2	8	9	15	5	13	4	12	11	10	7	6
197	6	3	6	12	15	1	7	4	9	14	10	13	8	3	11	5	2	16
197	6	4	1	15	12	6	14	9	4	7	3	8	13	10	16	2	5	11
197	6	5	11	10	7	6	5	13	4	12	2	8	9	15	16	3	14	1
197	6	6	6	7	10	11	12	4	13	5	15	9	8	2	1	14	3	16
197	6	7	16	2	5	11	3	8	13	10	14	9	4	7	1	15	12	6
197	6	8	11	5	2	16	10	13	8	3	7	4	9	14	6	12	15	1
197	6	22	1	14	3	16	15	9	8	2	12	4	13	5	6	7	10	11
198	6	2	16	3	14	1	2	6	11	15	7	13	4	10	9	12	5	8
198	6	3	8	10	15	1	5	4	11	14	12	13	6	3	9	7	2	16
198	6	4	1	15	10	8	14	11	4	5	3	6	13	12	16	2	7	9
198	6	5	9	12	5	8	7	13	4	10	2	6	11	15	16	3	14	1
198	6	6	8	5	12	9	10	4	13	7	15	11	6	2	1	14	3	16
198	6	7	16	2	7	9	3	6	13	12	14	11	4	5	1	15	10	8
198	6	8	9	7	2	16	12	13	6	3	5	4	11	14	8	10	15	1
198	6	22	1	14	3	16	15	11	6	2	10	4	13	7	8	5	12	9
209	6	2	15	16	1	2	6	4	13	11	3	9	8	14	10	5	12	7
209	6	3	7	14	11	2	12	8	13	1	5	9	4	16	10	3	6	15
209	6	4	2	11	14	7	1	13	8	12	16	4	9	5	15	6	3	10
209	6	5	10	5	12	7	3	9	8	14	6	4	13	11	15	16	1	2
209	6	6	7	12	5	10	14	8	9	3	11	13	4	6	2	1	16	15
209	6	7	15	6	3	10	16	4	9	5	1	13	8	12	2	11	14	7
209	6	8	10	3	6	15	5	9	4	16	12	8	13	1	7	14	11	2
209	6	22	2	1	16	15	11	13	4	6	14	8	9	3	7	12	5	10
210	6	2	15	16	1	2	3	4	13	14	6	9	8	11	10	5	12	7
210	6	3	7	11	14	2	12	8	13	1	5	9	4	16	10	6	3	15
210	6	4	2	14	11	7	1	13	8	12	16	4	9	5	15	3	6	10
210	6	5	10	5	12	7	6	9	8	11	3	4	13	14	15	16	1	2
210	6	6	7	12	5	10	11	8	9	6	14	13	4	3	2	1	16	15
210	6	7	15	3	6	10	16	4	9	5	1	13	8	12	2	14	11	7
210	6	8	10	6	3	15	5	9	4	16	12	8	13	1	7	11	14	2
210	6	22	2	1	16	15	14	13	4	3	11	8	9	6	7	12	5	10
217	6	2	15	14	3	2	10	4	13	7	1	11	6	16	8	5	12	9
217	6	3	9	16	7	2	12	6	13	3	5	11	4	14	8	1	10	15
217	6	4	2	7	16	9	3	13	6	12	14	4	11	5	15	10	1	8
217	6	5	8	5	12	9	1	11	6	16	10	4	13	7	15	14	3	2
217	6	6	9	12	5	8	16	6	11	1	7	13	4	10	2	3	14	15
217	6	7	15	10	1	8	14	4	11	5	3	13	6	12	2	7	16	9
217	6	8	8	1	10	15	5	11	4	14	12	6	13	3	9	16	7	2
217	6	22	2	3	14	15	7	13	4	10	16	6	11	1	9	12	5	8
218	6	2	15	14	3	2	10	1	16	7	4	11	6	13	5	8	9	12
218	6	3	12	13	7	2	9	6	16	3	8	11	1	14	5	4	10	15
218	6	4	2	7	13	12	3	16	6	9	14	1	11	8	15	10	4	5
218	6	5	5	8	9	12	4	11	6	13	10	1	16	7	15	14	3	2
218	6	6	12	9	8	5	13	6	11	4	7	16	1	10	2	3	14	15
218	6	7	15	10	4	5	14	1	11	8	3	16	6	9	2	7	13	12
218	6	8	5	4	10	15	8	11	1	14	9	6	16	3	12	13	7	2
218	6	22	2	3	14	15	7	16	1	10	13	6	11	4	12	9	8	5
219	6	2	15	14	3	2	9	1	16	8	6	12	5	11	4	7	10	13
219	6	3	13	11	8	2	10	5	16	3	7	12	1	14	4	6	9	15
219	6	4	2	8	11	13	3	16	5	10	14	1	12	7	15	9	6	4
219	6	5	4	7	10	13	6	12	5	11	9	1	16	8	15	14	3	2
219	6	6	13	10	7	4	11	5	12	6	8	16	1	9	2	3	14	15
219	6	7	15	9	6	4	14	1	12	7	3	16	5	10	2	8	11	13
219	6	8	4	6	9	15	7	12	1	14	10	5	16	3	13	11	8	2
219	6	22	2	3	14	15	8	16	1	9	11	5	12	6	13	10	7	4
220	6	2	15	14	3	2	6	4	13	11	1	7	10	16	12	9	8	5
220	6	3	5	16	11	2	8	10	13	3	9	7	4	14	12	1	6	15
220	6	4	2	11	16	5	3	13	10	8	14	4	7	9	15	6	1	12
220	6	5	12	9	8	5	1	7	10	16	6	4	13	11	15	14	3	2
220	6	6	5	8	9	12	16	10	7	1	11	13	4	6	2	3	14	15
220	6	7	15	6	1	12	14	4	7	9	3	13	10	8	2	11	16	5
220	6	8	12	1	6	15	9	7	4	14	8	10	13	3	5	16	11	2
220	6	22	2	3	14	15	11	13	4	6	16	10	7	1	5	8	9	12
221	6	2	15	14	3	2	6	1	16	11	9	12	5	8	4	7	10	13
221	6	3	13	8	11	2	10	5	16	3	7	12	1	14	4	9	6	15
221	6	4	2	11	8	13	3	16	5	10	14	1	12	7	15	6	9	4
221	6	5	4	7	10	13	9	12	5	8	6	1	16	11	15	14	3	2
221	6	6	13	10	7	4	8	5	12	9	11	16	1	6	2	3	14	15
221	6	7	15	6	9	4	14	1	12	7	3	16	5	10	2	11	8	13
221	6	8	4	9	6	15	7	12	1	14	10	5	16	3	13	8	11	2
221	6	22	2	3	14	15	11	16	1	6	8	5	12	9	13	10	7	4
222	6	2	15	14	3	2	6	1	16	11	4	7	10	13	9	12	5	8
222	6	3	8	13	11	2	5	10	16	3	12	7	1	14	9	4	6	15
222	6	4	2	11	13	8	3	16	10	5	14	1	7	12	15	6	4	9
222	6	5	9	12	5	8	4	7	10	13	6	1	16	11	15	14	3	2
222	6	6	8	5	12	9	13	10	7	4	11	16	1	6	2	3	14	15
222	6	7	15	6	4	9	14	1	7	12	3	16	10	5	2	11	13	8
222	6	8	9	4	6	15	12	7	1	14	5	10	16	3	8	13	11	2
222	6	22	2	3	14	15	11	16	1	6	13	10	7	4	8	5	12	9
223	6	2	15	14	3	2	4	1	16	13	10	11	6	7	5	8	9	12
223	6	3	12	7	13	2	9	6	16	3	8	11	1	14	5	10	4	15
223	6	4	2	13	7	12	3	16	6	9	14	1	11	8	15	4	10	5
223	6	5	5	8	9	12	10	11	6	7	4	1	16	13	15	14	3	2
223	6	6	12	9	8	5	7	6	11	10	13	16	1	4	2	3	14	15
223	6	7	15	4	10	5	14	1	11	8	3	16	6	9	2	13	7	12
223	6	8	5	10	4	15	8	11	1	14	9	6	16	3	12	7	13	2
223	6	21	2	3	14	15	13	16	1	4	7	6	11	10	12	9	8	5
224	6	2	15	14	3	2	4	1	16	13	6	7	10	11	9	12	5	8
224	6	3	8	11	13	2	5	10	16	3	12	7	1	14	9	6	4	15
224	6	4	2	13	11	8	3	16	10	5	14	1	7	12	15	4	6	9
224	6	5	9	12	5	8	6	7	10	11	4	1	16	13	15	14	3	2
224	6	6	8	5	12	9	11	10	7	6	13	16	1	4	2	3	14	15
224	6	7	15	4	6	9	14	1	7	12	3	16	10	5	2	13	11	8
224	6	8	9	6	4	15	12	7	1	14	5	10	16	3	8	11	13	2
224	6	21	2	3	14	15	13	16	1	4	11	10	7	6	8	5	12	9
225	6	2	15	14	3	2	1	4	13	16	10	11	6	7	8	5	12	9
225	6	3	9	7	16	2	12	6	13	3	5	11	4	14	8	10	1	15
225	6	4	2	16	7	9	3	13	6	12	14	4	11	5	15	1	10	8
225	6	5	8	5	12	9	10	11	6	7	1	4	13	16	15	14	3	2
225	6	6	9	12	5	8	7	6	11	10	16	13	4	1	2	3	14	15
225	6	7	15	1	10	8	14	4	11	5	3	13	6	12	2	16	7	9
225	6	8	8	10	1	15	5	11	4	14	12	6	13	3	9	7	16	2
225	6	21	2	3	14	15	16	13	4	1	7	6	11	10	9	12	5	8
226	6	2	15	14	3	2	1	4	13	16	6	7	10	11	12	9	8	5
226	6	3	5	11	16	2	8	10	13	3	9	7	4	14	12	6	1	15
226	6	4	2	16	11	5	3	13	10	8	14	4	7	9	15	1	6	12
226	6	5	12	9	8	5	6	7	10	11	1	4	13	16	15	14	3	2
226	6	6	5	8	9	12	11	10	7	6	16	13	4	1	2	3	14	15
226	6	7	15	1	6	12	14	4	7	9	3	13	10	8	2	16	11	5
226	6	8	12	6	1	15	9	7	4	14	8	10	13	3	5	11	16	2
226	6	21	2	3	14	15	16	13	4	1	11	10	7	6	5	8	9	12
251	6	2	15	12	5	2	10	6	11	7	1	13	4	16	8	3	14	9
251	6	3	9	16	7	2	14	4	11	5	3	13	6	12	8	1	10	15
251	6	4	2	7	16	9	5	11	4	14	12	6	13	3	15	10	1	8
251	6	5	8	3	14	9	1	13	4	16	10	6	11	7	15	12	5	2
251	6	6	9	14	3	8	16	4	13	1	7	11	6	10	2	5	12	15
251	6	7	15	10	1	8	12	6	13	3	5	11	4	14	2	7	16	9
251	6	8	8	1	10	15	3	13	6	12	14	4	11	5	9	16	7	2
251	6	22	2	5	12	15	7	11	6	10	16	4	13	1	9	14	3	8
252	6	2	15	12	5	2	10	1	16	7	6	13	4	11	3	8	9	14
252	6	3	14	11	7	2	9	4	16	5	8	13	1	12	3	6	10	15
252	6	4	2	7	11	14	5	16	4	9	12	1	13	8	15	10	6	3
252	6	5	3	8	9	14	6	13	4	11	10	1	16	7	15	12	5	2
252	6	6	14	9	8	3	11	4	13	6	7	16	1	10	2	5	12	15
252	6	7	15	10	6	3	12	1	13	8	5	16	4	9	2	7	11	14
252	6	8	3	6	10	15	8	13	1	12	9	4	16	5	14	11	7	2
252	6	22	2	5	12	15	7	16	1	10	11	4	13	6	14	9	8	3
253	6	2	15	12	5	2	6	8	9	11	3	13	4	14	10	1	16	7
253	6	3	7	14	11	2	16	4	9	5	1	13	8	12	10	3	6	15
253	6	4	2	11	14	7	5	9	4	16	12	8	13	1	15	6	3	10
253	6	5	10	1	16	7	3	13	4	14	6	8	9	11	15	12	5	2
253	6	6	7	16	1	10	14	4	13	3	11	9	8	6	2	5	12	15
253	6	7	15	6	3	10	12	8	13	1	5	9	4	16	2	11	14	7
253	6	8	10	3	6	15	1	13	8	12	16	4	9	5	7	14	11	2
253	6	22	2	5	12	15	11	9	8	6	14	4	13	3	7	16	1	10
254	6	2	15	12	5	2	6	1	16	11	10	13	4	7	3	8	9	14
254	6	3	14	7	11	2	9	4	16	5	8	13	1	12	3	10	6	15
254	6	4	2	11	7	14	5	16	4	9	12	1	13	8	15	6	10	3
254	6	5	3	8	9	14	10	13	4	7	6	1	16	11	15	12	5	2
254	6	6	14	9	8	3	7	4	13	10	11	16	1	6	2	5	12	15
254	6	7	15	6	10	3	12	1	13	8	5	16	4	9	2	11	7	14
254	6	8	3	10	6	15	8	13	1	12	9	4	16	5	14	7	11	2
254	6	21	2	5	12	15	11	16	1	6	7	4	13	10	14	9	8	3
255	6	2	15	12	5	2	6	1	16	11	4	7	10	13	9	14	3	8
255	6	3	8	13	11	2	3	10	16	5	14	7	1	12	9	4	6	15
255	6	4	2	11	13	8	5	16	10	3	12	1	7	14	15	6	4	9
255	6	5	9	14	3	8	4	7	10	13	6	1	16	11	15	12	5	2
255	6	6	8	3	14	9	13	10	7	4	11	16	1	6	2	5	12	15
255	6	7	15	6	4	9	12	1	7	14	5	16	10	3	2	11	13	8
255	6	8	9	4	6	15	14	7	1	12	3	10	16	5	8	13	11	2
255	6	21	2	5	12	15	11	16	1	6	13	10	7	4	8	3	14	9
256	6	2	15	12	5	2	4	6	11	13	1	7	10	16	14	9	8	3
256	6	3	3	16	13	2	8	10	11	5	9	7	6	12	14	1	4	15
256	6	4	2	13	16	3	5	11	10	8	12	6	7	9	15	4	1	14
256	6	5	14	9	8	3	1	7	10	16	4	6	11	13	15	12	5	2
256	6	6	3	8	9	14	16	10	7	1	13	11	6	4	2	5	12	15
256	6	7	15	4	1	14	12	6	7	9	5	11	10	8	2	13	16	3
256	6	8	14	1	4	15	9	7	6	12	8	10	11	5	3	16	13	2
256	6	22	2	5	12	15	13	11	6	4	16	10	7	1	3	8	9	14
257	6	2	15	12	5	2	4	1	16	13	6	7	10	11	9	14	3	8
257	6	3	8	11	13	2	3	10	16	5	14	7	1	12	9	6	4	15
257	6	4	2	13	11	8	5	16	10	3	12	1	7	14	15	4	6	9
257	6	5	9	14	3	8	6	7	10	11	4	1	16	13	15	12	5	2
257	6	6	8	3	14	9	11	10	7	6	13	16	1	4	2	5	12	15
257	6	7	15	4	6	9	12	1	7	14	5	16	10	3	2	13	11	8
257	6	8	9	6	4	15	14	7	1	12	3	10	16	5	8	11	13	2
257	6	22	2	5	12	15	13	16	1	4	11	10	7	6	8	3	14	9
258	6	2	15	12	5	2	3	8	9	14	6	13	4	11	10	1	16	7
258	6	3	7	11	14	2	16	4	9	5	1	13	8	12	10	6	3	15
258	6	4	2	14	11	7	5	9	4	16	12	8	13	1	15	3	6	10
258	6	5	10	1	16	7	6	13	4	11	3	8	9	14	15	12	5	2
258	6	6	7	16	1	10	11	4	13	6	14	9	8	3	2	5	12	15
258	6	7	15	3	6	10	12	8	13	1	5	9	4	16	2	14	11	7
258	6	8	10	6	3	15	1	13	8	12	16	4	9	5	7	11	14	2
258	6	22	2	5	12	15	14	9	8	3	11	4	13	6	7	16	1	10
260	6	2	15	12	5	2	1	6	11	16	10	13	4	7	8	3	14	9
260	6	3	9	7	16	2	14	4	11	5	3	13	6	12	8	10	1	15
260	6	4	2	16	7	9	5	11	4	14	12	6	13	3	15	1	10	8
260	6	5	8	3	14	9	10	13	4	7	1	6	11	16	15	12	5	2
260	6	6	9	14	3	8	7	4	13	10	16	11	6	1	2	5	12	15
260	6	7	15	1	10	8	12	6	13	3	5	11	4	14	2	16	7	9
260	6	8	8	10	1	15	3	13	6	12	14	4	11	5	9	7	16	2
260	6	21	2	5	12	15	16	11	6	1	7	4	13	10	9	14	3	8
261	6	2	15	12	5	2	1	6	11	16	4	7	10	13	14	9	8	3
261	6	3	3	13	16	2	8	10	11	5	9	7	6	12	14	4	1	15
261	6	4	2	16	13	3	5	11	10	8	12	6	7	9	15	1	4	14
261	6	5	14	9	8	3	4	7	10	13	1	6	11	16	15	12	5	2
261	6	6	3	8	9	14	13	10	7	4	16	11	6	1	2	5	12	15
261	6	7	15	1	4	14	12	6	7	9	5	11	10	8	2	16	13	3
261	6	8	14	4	1	15	9	7	6	12	8	10	11	5	3	13	16	2
261	6	21	2	5	12	15	16	11	6	1	13	10	7	4	3	8	9	14
283	6	2	15	10	7	2	9	5	12	8	6	16	1	11	4	3	14	13
283	6	3	13	11	8	2	14	1	12	7	3	16	5	10	4	6	9	15
283	6	4	2	8	11	13	7	12	1	14	10	5	16	3	15	9	6	4
283	6	5	4	3	14	13	6	16	1	11	9	5	12	8	15	10	7	2
283	6	6	13	14	3	4	11	1	16	6	8	12	5	9	2	7	10	15
283	6	7	15	9	6	4	10	5	16	3	7	12	1	14	2	8	11	13
283	6	8	4	6	9	15	3	16	5	10	14	1	12	7	13	11	8	2
283	6	22	2	7	10	15	8	12	5	9	11	1	16	6	13	14	3	4
284	6	2	15	10	7	2	6	5	12	11	9	16	1	8	4	3	14	13
284	6	3	13	8	11	2	14	1	12	7	3	16	5	10	4	9	6	15
284	6	4	2	11	8	13	7	12	1	14	10	5	16	3	15	6	9	4
284	6	5	4	3	14	13	9	16	1	8	6	5	12	11	15	10	7	2
284	6	6	13	14	3	4	8	1	16	9	11	12	5	6	2	7	10	15
284	6	7	15	6	9	4	10	5	16	3	7	12	1	14	2	11	8	13
284	6	8	4	9	6	15	3	16	5	10	14	1	12	7	13	8	11	2
284	6	22	2	7	10	15	11	12	5	6	8	1	16	9	13	14	3	4
285	6	2	14	11	7	2	12	1	13	8	5	16	4	9	3	6	10	15
285	6	3	15	9	8	2	10	4	13	7	6	16	1	11	3	5	12	14
285	6	4	2	8	9	15	7	13	4	10	11	1	16	6	14	12	5	3
285	6	5	3	6	10	15	5	16	4	9	12	1	13	8	14	11	7	2
285	6	6	15	10	6	3	9	4	16	5	8	13	1	12	2	7	11	14
285	6	7	14	12	5	3	11	1	16	6	7	13	4	10	2	8	9	15
285	6	8	3	5	12	14	6	16	1	11	10	4	13	7	15	9	8	2
285	6	12	2	7	11	14	8	13	1	12	9	4	16	5	15	10	6	3
286	6	2	14	11	7	2	5	4	16	9	12	13	1	8	3	6	10	15
286	6	3	15	8	9	2	10	1	16	7	6	13	4	11	3	12	5	14
286	6	4	2	9	8	15	7	16	1	10	11	4	13	6	14	5	12	3
286	6	5	3	6	10	15	12	13	1	8	5	4	16	9	14	11	7	2
286	6	6	15	10	6	3	8	1	13	12	9	16	4	5	2	7	11	14
286	6	7	14	5	12	3	11	4	13	6	7	16	1	10	2	9	8	15
286	6	8	3	12	5	14	6	13	4	11	10	1	16	7	15	8	9	2
286	6	11	2	7	11	14	9	16	4	5	8	1	13	12	15	10	6	3
287	6	2	14	11	7	2	8	1	13	12	9	16	4	5	3	6	10	15
287	6	3	15	5	12	2	10	4	13	7	6	16	1	11	3	9	8	14
287	6	4	2	12	5	15	7	13	4	10	11	1	16	6	14	8	9	3
287	6	5	3	6	10	15	9	16	4	5	8	1	13	12	14	11	7	2
287	6	6	15	10	6	3	5	4	16	9	12	13	1	8	2	7	11	14
287	6	7	14	8	9	3	11	1	16	6	7	13	4	10	2	12	5	15
287	6	8	3	9	8	14	6	16	1	11	10	4	13	7	15	5	12	2
287	6	11	2	7	11	14	12	13	1	8	5	4	16	9	15	10	6	3
294	6	2	12	13	7	2	14	1	11	8	3	16	6	9	5	4	10	15
294	6	3	15	9	8	2	10	6	11	7	4	16	1	13	5	3	14	12
294	6	4	2	8	9	15	7	11	6	10	13	1	16	4	12	14	3	5
294	6	5	5	4	10	15	3	16	6	9	14	1	11	8	12	13	7	2
294	6	6	15	10	4	5	9	6	16	3	8	11	1	14	2	7	13	12
294	6	7	12	14	3	5	13	1	16	4	7	11	6	10	2	8	9	15
294	6	8	5	3	14	12	4	16	1	13	10	6	11	7	15	9	8	2
294	6	12	2	7	13	12	8	11	1	14	9	6	16	3	15	10	4	5
295	6	2	12	13	7	2	3	6	16	9	14	11	1	8	5	4	10	15
295	6	3	15	8	9	2	10	1	16	7	4	11	6	13	5	14	3	12
295	6	4	2	9	8	15	7	16	1	10	13	6	11	4	12	3	14	5
295	6	5	5	4	10	15	14	11	1	8	3	6	16	9	12	13	7	2
295	6	6	15	10	4	5	8	1	11	14	9	16	6	3	2	7	13	12
295	6	7	12	3	14	5	13	6	11	4	7	16	1	10	2	9	8	15
295	6	8	5	14	3	12	4	11	6	13	10	1	16	7	15	8	9	2
295	6	11	2	7	13	12	9	16	6	3	8	1	11	14	15	10	4	5
297	6	2	12	13	7	2	8	1	11	14	9	16	6	3	5	4	10	15
297	6	3	15	3	14	2	10	6	11	7	4	16	1	13	5	9	8	12
297	6	4	2	14	3	15	7	11	6	10	13	1	16	4	12	8	9	5
297	6	5	5	4	10	15	9	16	6	3	8	1	11	14	12	13	7	2
297	6	6	15	10	4	5	3	6	16	9	14	11	1	8	2	7	13	12
297	6	7	12	8	9	5	13	1	16	4	7	11	6	10	2	14	3	15
297	6	8	5	9	8	12	4	16	1	13	10	6	11	7	15	3	14	2
297	6	11	2	7	13	12	14	11	1	8	3	6	16	9	15	10	4	5
306	6	2	9	16	7	2	3	6	13	12	14	11	4	5	8	1	10	15
306	6	3	15	5	12	2	10	4	13	7	1	11	6	16	8	14	3	9
306	6	4	2	12	5	15	7	13	4	10	16	6	11	1	9	3	14	8
306	6	5	8	1	10	15	14	11	4	5	3	6	13	12	9	16	7	2
306	6	6	15	10	1	8	5	4	11	14	12	13	6	3	2	7	16	9
306	6	7	9	3	14	8	16	6	11	1	7	13	4	10	2	12	5	15
306	6	8	8	14	3	9	1	11	6	16	10	4	13	7	15	5	12	2
306	6	11	2	7	16	9	12	13	6	3	5	4	11	14	15	10	1	8
308	6	2	9	16	7	2	5	4	11	14	12	13	6	3	8	1	10	15
308	6	3	15	3	14	2	10	6	11	7	1	13	4	16	8	12	5	9
308	6	4	2	14	3	15	7	11	6	10	16	4	13	1	9	5	12	8
308	6	5	8	1	10	15	12	13	6	3	5	4	11	14	9	16	7	2
308	6	6	15	10	1	8	3	6	13	12	14	11	4	5	2	7	16	9
308	6	7	9	5	12	8	16	4	13	1	7	11	6	10	2	14	3	15
308	6	8	8	12	5	9	1	13	4	16	10	6	11	7	15	3	14	2
308	6	11	2	7	16	9	14	11	4	5	3	6	13	12	15	10	1	8
309	6	2	15	9	8	2	6	4	13	11	10	16	1	7	3	5	12	14
309	6	3	14	7	11	2	12	1	13	8	5	16	4	9	3	10	6	15
309	6	4	2	11	7	14	8	13	1	12	9	4	16	5	15	6	10	3
309	6	5	3	5	12	14	10	16	1	7	6	4	13	11	15	9	8	2
309	6	6	14	12	5	3	7	1	16	10	11	13	4	6	2	8	9	15
309	6	7	15	6	10	3	9	4	16	5	8	13	1	12	2	11	7	14
309	6	8	3	10	6	15	5	16	4	9	12	1	13	8	14	7	11	2
309	6	21	2	8	9	15	11	13	4	6	7	1	16	10	14	12	5	3
310	6	2	15	9	8	2	6	4	13	11	1	7	10	16	12	14	3	5
310	6	3	5	16	11	2	3	10	13	8	14	7	4	9	12	1	6	15
310	6	4	2	11	16	5	8	13	10	3	9	4	7	14	15	6	1	12
310	6	5	12	14	3	5	1	7	10	16	6	4	13	11	15	9	8	2
310	6	6	5	3	14	12	16	10	7	1	11	13	4	6	2	8	9	15
310	6	7	15	6	1	12	9	4	7	14	8	13	10	3	2	11	16	5
310	6	8	12	1	6	15	14	7	4	9	3	10	13	8	5	16	11	2
310	6	21	2	8	9	15	11	13	4	6	16	10	7	1	5	3	14	12
311	6	2	15	9	8	2	4	6	11	13	10	16	1	7	5	3	14	12
311	6	3	12	7	13	2	14	1	11	8	3	16	6	9	5	10	4	15
311	6	4	2	13	7	12	8	11	1	14	9	6	16	3	15	4	10	5
311	6	5	5	3	14	12	10	16	1	7	4	6	11	13	15	9	8	2
311	6	6	12	14	3	5	7	1	16	10	13	11	6	4	2	8	9	15
311	6	7	15	4	10	5	9	6	16	3	8	11	1	14	2	13	7	12
311	6	8	5	10	4	15	3	16	6	9	14	1	11	8	12	7	13	2
311	6	21	2	8	9	15	13	11	6	4	7	1	16	10	12	14	3	5
312	6	2	15	9	8	2	4	6	11	13	1	7	10	16	14	12	5	3
312	6	3	3	16	13	2	5	10	11	8	12	7	6	9	14	1	4	15
312	6	4	2	13	16	3	8	11	10	5	9	6	7	12	15	4	1	14
312	6	5	14	12	5	3	1	7	10	16	4	6	11	13	15	9	8	2
312	6	6	3	5	12	14	16	10	7	1	13	11	6	4	2	8	9	15
312	6	7	15	4	1	14	9	6	7	12	8	11	10	5	2	13	16	3
312	6	8	14	1	4	15	12	7	6	9	5	10	11	8	3	16	13	2
312	6	21	2	8	9	15	13	11	6	4	16	10	7	1	3	5	12	14
313	6	2	15	9	8	2	1	6	11	16	4	7	10	13	14	12	5	3
313	6	3	3	13	16	2	5	10	11	8	12	7	6	9	14	4	1	15
313	6	4	2	16	13	3	8	11	10	5	9	6	7	12	15	1	4	14
313	6	5	14	12	5	3	4	7	10	13	1	6	11	16	15	9	8	2
313	6	6	3	5	12	14	13	10	7	4	16	11	6	1	2	8	9	15
313	6	7	15	1	4	14	9	6	7	12	8	11	10	5	2	16	13	3
313	6	8	14	4	1	15	12	7	6	9	5	10	11	8	3	13	16	2
313	6	22	2	8	9	15	16	11	6	1	13	10	7	4	3	5	12	14
314	6	2	15	9	8	2	1	4	13	16	6	7	10	11	12	14	3	5
314	6	3	5	11	16	2	3	10	13	8	14	7	4	9	12	6	1	15
314	6	4	2	16	11	5	8	13	10	3	9	4	7	14	15	1	6	12
314	6	5	12	14	3	5	6	7	10	11	1	4	13	16	15	9	8	2
314	6	6	5	3	14	12	11	10	7	6	16	13	4	1	2	8	9	15
314	6	7	15	1	6	12	9	4	7	14	8	13	10	3	2	16	11	5
314	6	8	12	6	1	15	14	7	4	9	3	10	13	8	5	11	16	2
314	6	22	2	8	9	15	16	13	4	1	11	10	7	6	5	3	14	12
317	6	2	13	11	8	2	3	5	16	10	14	12	1	7	4	6	9	15
317	6	3	15	7	10	2	9	1	16	8	6	12	5	11	4	14	3	13
317	6	4	2	10	7	15	8	16	1	9	11	5	12	6	13	3	14	4
317	6	5	4	6	9	15	14	12	1	7	3	5	16	10	13	11	8	2
317	6	6	15	9	6	4	7	1	12	14	10	16	5	3	2	8	11	13
317	6	7	13	3	14	4	11	5	12	6	8	16	1	9	2	10	7	15
317	6	8	4	14	3	13	6	12	5	11	9	1	16	8	15	7	10	2
317	6	12	2	8	11	13	10	16	5	3	7	1	12	14	15	9	6	4
319	6	2	13	11	8	2	7	1	12	14	10	16	5	3	4	6	9	15
319	6	3	15	3	14	2	9	5	12	8	6	16	1	11	4	10	7	13
319	6	4	2	14	3	15	8	12	5	9	11	1	16	6	13	7	10	4
319	6	5	4	6	9	15	10	16	5	3	7	1	12	14	13	11	8	2
319	6	6	15	9	6	4	3	5	16	10	14	12	1	7	2	8	11	13
319	6	7	13	7	10	4	11	1	16	6	8	12	5	9	2	14	3	15
319	6	8	4	10	7	13	6	16	1	11	9	5	12	8	15	3	14	2
319	6	12	2	8	11	13	14	12	1	7	3	5	16	10	15	9	6	4
335	6	2	15	8	9	2	6	10	7	11	1	13	4	16	12	3	14	5
335	6	3	5	16	11	2	14	4	7	9	3	13	10	8	12	1	6	15
335	6	4	2	11	16	5	9	7	4	14	8	10	13	3	15	6	1	12
335	6	5	12	3	14	5	1	13	4	16	6	10	7	11	15	8	9	2
335	6	6	5	14	3	12	16	4	13	1	11	7	10	6	2	9	8	15
335	6	7	15	6	1	12	8	10	13	3	9	7	4	14	2	11	16	5
335	6	8	12	1	6	15	3	13	10	8	14	4	7	9	5	16	11	2
335	6	22	2	9	8	15	11	7	10	6	16	4	13	1	5	14	3	12
336	6	2	15	8	9	2	6	1	16	11	10	13	4	7	3	12	5	14
336	6	3	14	7	11	2	5	4	16	9	12	13	1	8	3	10	6	15
336	6	4	2	11	7	14	9	16	4	5	8	1	13	12	15	6	10	3
336	6	5	3	12	5	14	10	13	4	7	6	1	16	11	15	8	9	2
336	6	6	14	5	12	3	7	4	13	10	11	16	1	6	2	9	8	15
336	6	7	15	6	10	3	8	1	13	12	9	16	4	5	2	11	7	14
336	6	8	3	10	6	15	12	13	1	8	5	4	16	9	14	7	11	2
336	6	22	2	9	8	15	11	16	1	6	7	4	13	10	14	5	12	3
337	6	2	15	8	9	2	4	10	7	13	1	11	6	16	14	5	12	3
337	6	3	3	16	13	2	12	6	7	9	5	11	10	8	14	1	4	15
337	6	4	2	13	16	3	9	7	6	12	8	10	11	5	15	4	1	14
337	6	5	14	5	12	3	1	11	6	16	4	10	7	13	15	8	9	2
337	6	6	3	12	5	14	16	6	11	1	13	7	10	4	2	9	8	15
337	6	7	15	4	1	14	8	10	11	5	9	7	6	12	2	13	16	3
337	6	8	14	1	4	15	5	11	10	8	12	6	7	9	3	16	13	2
337	6	22	2	9	8	15	13	7	10	4	16	6	11	1	3	12	5	14
338	6	2	15	8	9	2	4	1	16	13	10	11	6	7	5	14	3	12
338	6	3	12	7	13	2	3	6	16	9	14	11	1	8	5	10	4	15
338	6	4	2	13	7	12	9	16	6	3	8	1	11	14	15	4	10	5
338	6	5	5	14	3	12	10	11	6	7	4	1	16	13	15	8	9	2
338	6	6	12	3	14	5	7	6	11	10	13	16	1	4	2	9	8	15
338	6	7	15	4	10	5	8	1	11	14	9	16	6	3	2	13	7	12
338	6	8	5	10	4	15	14	11	1	8	3	6	16	9	12	7	13	2
338	6	22	2	9	8	15	13	16	1	4	7	6	11	10	12	3	14	5
340	6	2	15	8	9	2	1	10	7	16	6	13	4	11	12	3	14	5
340	6	3	5	11	16	2	14	4	7	9	3	13	10	8	12	6	1	15
340	6	4	2	16	11	5	9	7	4	14	8	10	13	3	15	1	6	12
340	6	5	12	3	14	5	6	13	4	11	1	10	7	16	15	8	9	2
340	6	6	5	14	3	12	11	4	13	6	16	7	10	1	2	9	8	15
340	6	7	15	1	6	12	8	10	13	3	9	7	4	14	2	16	11	5
340	6	8	12	6	1	15	3	13	10	8	14	4	7	9	5	11	16	2
340	6	21	2	9	8	15	16	7	10	1	11	4	13	6	5	14	3	12
341	6	2	15	8	9	2	1	10	7	16	4	11	6	13	14	5	12	3
341	6	3	3	13	16	2	12	6	7	9	5	11	10	8	14	4	1	15
341	6	4	2	16	13	3	9	7	6	12	8	10	11	5	15	1	4	14
341	6	5	14	5	12	3	4	11	6	13	1	10	7	16	15	8	9	2
341	6	6	3	12	5	14	13	6	11	4	16	7	10	1	2	9	8	15
341	6	7	15	1	4	14	8	10	11	5	9	7	6	12	2	16	13	3
341	6	8	14	4	1	15	5	11	10	8	12	6	7	9	3	13	16	2
341	6	21	2	9	8	15	16	7	10	1	13	6	11	4	3	12	5	14
351	6	2	15	7	10	2	6	1	16	11	9	12	5	8	4	14	3	13
351	6	3	13	8	11	2	3	5	16	10	14	12	1	7	4	9	6	15
351	6	4	2	11	8	13	10	16	5	3	7	1	12	14	15	6	9	4
351	6	5	4	14	3	13	9	12	5	8	6	1	16	11	15	7	10	2
351	6	6	13	3	14	4	8	5	12	9	11	16	1	6	2	10	7	15
351	6	7	15	6	9	4	7	1	12	14	10	16	5	3	2	11	8	13
351	6	8	4	9	6	15	14	12	1	7	3	5	16	10	13	8	11	2
351	6	22	2	10	7	15	11	16	1	6	8	5	12	9	13	3	14	4
358	6	2	14	7	11	2	8	1	13	12	9	16	4	5	3	10	6	15
358	6	3	15	5	12	2	6	4	13	11	10	16	1	7	3	9	8	14
358	6	4	2	12	5	15	11	13	4	6	7	1	16	10	14	8	9	3
358	6	5	3	10	6	15	9	16	4	5	8	1	13	12	14	7	11	2
358	6	6	15	6	10	3	5	4	16	9	12	13	1	8	2	11	7	14
358	6	7	14	8	9	3	7	1	16	10	11	13	4	6	2	12	5	15
358	6	8	3	9	8	14	10	16	1	7	6	4	13	11	15	5	12	2
358	6	12	2	11	7	14	12	13	1	8	5	4	16	9	15	6	10	3
362	6	2	13	8	11	2	7	1	12	14	10	16	5	3	4	9	6	15
362	6	3	15	3	14	2	6	5	12	11	9	16	1	8	4	10	7	13
362	6	4	2	14	3	15	11	12	5	6	8	1	16	9	13	7	10	4
362	6	5	4	9	6	15	10	16	5	3	7	1	12	14	13	8	11	2
362	6	6	15	6	9	4	3	5	16	10	14	12	1	7	2	11	8	13
362	6	7	13	7	10	4	8	1	16	9	11	12	5	6	2	14	3	15
362	6	8	4	10	7	13	9	16	1	8	6	5	12	11	15	3	14	2
362	6	12	2	11	8	13	14	12	1	7	3	5	16	10	15	6	9	4
365	6	2	8	13	11	2	14	1	7	12	3	16	10	5	9	4	6	15
365	6	3	15	5	12	2	6	10	7	11	4	16	1	13	9	3	14	8
365	6	4	2	12	5	15	11	7	10	6	13	1	16	4	8	14	3	9
365	6	5	9	4	6	15	3	16	10	5	14	1	7	12	8	13	11	2
365	6	6	15	6	4	9	5	10	16	3	12	7	1	14	2	11	13	8
365	6	7	8	14	3	9	13	1	16	4	11	7	10	6	2	12	5	15
365	6	8	9	3	14	8	4	16	1	13	6	10	7	11	15	5	12	2
365	6	12	2	11	13	8	12	7	1	14	5	10	16	3	15	6	4	9
366	6	2	8	13	11	2	12	1	7	14	5	16	10	3	9	4	6	15
366	6	3	15	3	14	2	6	10	7	11	4	16	1	13	9	5	12	8
366	6	4	2	14	3	15	11	7	10	6	13	1	16	4	8	12	5	9
366	6	5	9	4	6	15	5	16	10	3	12	1	7	14	8	13	11	2
366	6	6	15	6	4	9	3	10	16	5	14	7	1	12	2	11	13	8
366	6	7	8	12	5	9	13	1	16	4	11	7	10	6	2	14	3	15
366	6	8	9	5	12	8	4	16	1	13	6	10	7	11	15	3	14	2
366	6	11	2	11	13	8	14	7	1	12	3	10	16	5	15	6	4	9
369	6	2	7	14	11	2	1	8	13	12	16	9	4	5	10	3	6	15
369	6	3	15	5	12	2	6	4	13	11	3	9	8	14	10	16	1	7
369	6	4	2	12	5	15	11	13	4	6	14	8	9	3	7	1	16	10
369	6	5	10	3	6	15	16	9	4	5	1	8	13	12	7	14	11	2
369	6	6	15	6	3	10	5	4	9	16	12	13	8	1	2	11	14	7
369	6	7	7	1	16	10	14	8	9	3	11	13	4	6	2	12	5	15
369	6	8	10	16	1	7	3	9	8	14	6	4	13	11	15	5	12	2
369	6	12	2	11	14	7	12	13	8	1	5	4	9	16	15	6	3	10
375	6	2	7	14	11	2	5	4	9	16	12	13	8	1	10	3	6	15
375	6	3	15	1	16	2	6	8	9	11	3	13	4	14	10	12	5	7
375	6	4	2	16	1	15	11	9	8	6	14	4	13	3	7	5	12	10
375	6	5	10	3	6	15	12	13	8	1	5	4	9	16	7	14	11	2
375	6	6	15	6	3	10	1	8	13	12	16	9	4	5	2	11	14	7
375	6	7	7	5	12	10	14	4	13	3	11	9	8	6	2	16	1	15
375	6	8	10	12	5	7	3	13	4	14	6	8	9	11	15	1	16	2
375	6	12	2	11	14	7	16	9	4	5	1	8	13	12	15	6	3	10
377	6	2	5	16	11	2	9	4	7	14	8	13	10	3	12	1	6	15
377	6	3	15	3	14	2	6	10	7	11	1	13	4	16	12	8	9	5
377	6	4	2	14	3	15	11	7	10	6	16	4	13	1	5	9	8	12
377	6	5	12	1	6	15	8	13	10	3	9	4	7	14	5	16	11	2
377	6	6	15	6	1	12	3	10	13	8	14	7	4	9	2	11	16	5
377	6	7	5	9	8	12	16	4	13	1	11	7	10	6	2	14	3	15
377	6	8	12	8	9	5	1	13	4	16	6	10	7	11	15	3	14	2
377	6	11	2	11	16	5	14	7	4	9	3	10	13	8	15	6	1	12
378	6	2	15	5	12	2	4	10	7	13	6	16	1	11	9	3	14	8
378	6	3	8	11	13	2	14	1	7	12	3	16	10	5	9	6	4	15
378	6	4	2	13	11	8	12	7	1	14	5	10	16	3	15	4	6	9
378	6	5	9	3	14	8	6	16	1	11	4	10	7	13	15	5	12	2
378	6	6	8	14	3	9	11	1	16	6	13	7	10	4	2	12	5	15
378	6	7	15	4	6	9	5	10	16	3	12	7	1	14	2	13	11	8
378	6	8	9	6	4	15	3	16	10	5	14	1	7	12	8	11	13	2
378	6	21	2	12	5	15	13	7	10	4	11	1	16	6	8	14	3	9
379	6	2	15	5	12	2	4	10	7	13	1	11	6	16	14	8	9	3
379	6	3	3	16	13	2	9	6	7	12	8	11	10	5	14	1	4	15
379	6	4	2	13	16	3	12	7	6	9	5	10	11	8	15	4	1	14
379	6	5	14	8	9	3	1	11	6	16	4	10	7	13	15	5	12	2
379	6	6	3	9	8	14	16	6	11	1	13	7	10	4	2	12	5	15
379	6	7	15	4	1	14	5	10	11	8	12	7	6	9	2	13	16	3
379	6	8	14	1	4	15	8	11	10	5	9	6	7	12	3	16	13	2
379	6	21	2	12	5	15	13	7	10	4	16	6	11	1	3	9	8	14
380	6	2	15	5	12	2	3	4	13	14	6	9	8	11	10	16	1	7
380	6	3	7	11	14	2	1	8	13	12	16	9	4	5	10	6	3	15
380	6	4	2	14	11	7	12	13	8	1	5	4	9	16	15	3	6	10
380	6	5	10	16	1	7	6	9	8	11	3	4	13	14	15	5	12	2
380	6	6	7	1	16	10	11	8	9	6	14	13	4	3	2	12	5	15
380	6	7	15	3	6	10	5	4	9	16	12	13	8	1	2	14	11	7
380	6	8	10	6	3	15	16	9	4	5	1	8	13	12	7	11	14	2
380	6	22	2	12	5	15	14	13	4	3	11	8	9	6	7	1	16	10
381	6	2	15	5	12	2	1	10	7	16	4	11	6	13	14	8	9	3
381	6	3	3	13	16	2	9	6	7	12	8	11	10	5	14	4	1	15
381	6	4	2	16	13	3	12	7	6	9	5	10	11	8	15	1	4	14
381	6	5	14	8	9	3	4	11	6	13	1	10	7	16	15	5	12	2
381	6	6	3	9	8	14	13	6	11	4	16	7	10	1	2	12	5	15
381	6	7	15	1	4	14	5	10	11	8	12	7	6	9	2	16	13	3
381	6	8	14	4	1	15	8	11	10	5	9	6	7	12	3	13	16	2
381	6	22	2	12	5	15	16	7	10	1	13	6	11	4	3	9	8	14
382	6	2	15	5	12	2	1	4	13	16	10	11	6	7	8	14	3	9
382	6	3	9	7	16	2	3	6	13	12	14	11	4	5	8	10	1	15
382	6	4	2	16	7	9	12	13	6	3	5	4	11	14	15	1	10	8
382	6	5	8	14	3	9	10	11	6	7	1	4	13	16	15	5	12	2
382	6	6	9	3	14	8	7	6	11	10	16	13	4	1	2	12	5	15
382	6	7	15	1	10	8	5	4	11	14	12	13	6	3	2	16	7	9
382	6	8	8	10	1	15	14	11	4	5	3	6	13	12	9	7	16	2
382	6	22	2	12	5	15	16	13	4	1	7	6	11	10	9	3	14	8
390	6	2	12	7	13	2	8	1	11	14	9	16	6	3	5	10	4	15
390	6	3	15	3	14	2	4	6	11	13	10	16	1	7	5	9	8	12
390	6	4	2	14	3	15	13	11	6	4	7	1	16	10	12	8	9	5
390	6	5	5	10	4	15	9	16	6	3	8	1	11	14	12	7	13	2
390	6	6	15	4	10	5	3	6	16	9	14	11	1	8	2	13	7	12
390	6	7	12	8	9	5	7	1	16	10	13	11	6	4	2	14	3	15
390	6	8	5	9	8	12	10	16	1	7	4	6	11	13	15	3	14	2
390	6	12	2	13	7	12	14	11	1	8	3	6	16	9	15	4	10	5
393	6	2	8	11	13	2	12	1	7	14	5	16	10	3	9	6	4	15
393	6	3	15	3	14	2	4	10	7	13	6	16	1	11	9	5	12	8
393	6	4	2	14	3	15	13	7	10	4	11	1	16	6	8	12	5	9
393	6	5	9	6	4	15	5	16	10	3	12	1	7	14	8	11	13	2
393	6	6	15	4	6	9	3	10	16	5	14	7	1	12	2	13	11	8
393	6	7	8	12	5	9	11	1	16	6	13	7	10	4	2	14	3	15
393	6	8	9	5	12	8	6	16	1	11	4	10	7	13	15	3	14	2
393	6	12	2	13	11	8	14	7	1	12	3	10	16	5	15	4	6	9
396	6	2	15	3	14	2	1	10	7	16	6	13	4	11	12	8	9	5
396	6	3	5	11	16	2	9	4	7	14	8	13	10	3	12	6	1	15
396	6	4	2	16	11	5	14	7	4	9	3	10	13	8	15	1	6	12
396	6	5	12	8	9	5	6	13	4	11	1	10	7	16	15	3	14	2
396	6	6	5	9	8	12	11	4	13	6	16	7	10	1	2	14	3	15
396	6	7	15	1	6	12	3	10	13	8	14	7	4	9	2	16	11	5
396	6	8	12	6	1	15	8	13	10	3	9	4	7	14	5	11	16	2
396	6	22	2	14	3	15	16	7	10	1	11	4	13	6	5	9	8	12
397	6	2	15	3	14	2	1	6	11	16	10	13	4	7	8	12	5	9
397	6	3	9	7	16	2	5	4	11	14	12	13	6	3	8	10	1	15
397	6	4	2	16	7	9	14	11	4	5	3	6	13	12	15	1	10	8
397	6	5	8	12	5	9	10	13	4	7	1	6	11	16	15	3	14	2
397	6	6	9	5	12	8	7	4	13	10	16	11	6	1	2	14	3	15
397	6	7	15	1	10	8	3	6	13	12	14	11	4	5	2	16	7	9
397	6	8	8	10	1	15	12	13	6	3	5	4	11	14	9	7	16	2
397	6	22	2	14	3	15	16	11	6	1	7	4	13	10	9	5	12	8
403	6	2	7	11	14	2	5	4	9	16	12	13	8	1	10	6	3	15
403	6	3	15	1	16	2	3	8	9	14	6	13	4	11	10	12	5	7
403	6	4	2	16	1	15	14	9	8	3	11	4	13	6	7	5	12	10
403	6	5	10	6	3	15	12	13	8	1	5	4	9	16	7	11	14	2
403	6	6	15	3	6	10	1	8	13	12	16	9	4	5	2	14	11	7
403	6	7	7	5	12	10	11	4	13	6	14	9	8	3	2	16	1	15
403	6	8	10	12	5	7	6	13	4	11	3	8	9	14	15	1	16	2
403	6	12	2	14	11	7	16	9	4	5	1	8	13	12	15	3	6	10
426	6	2	14	15	2	3	11	4	13	6	1	10	7	16	8	5	12	9
426	6	3	9	16	6	3	12	7	13	2	5	10	4	15	8	1	11	14
426	6	4	3	6	16	9	2	13	7	12	15	4	10	5	14	11	1	8
426	6	5	8	5	12	9	1	10	7	16	11	4	13	6	14	15	2	3
426	6	6	9	12	5	8	16	7	10	1	6	13	4	11	3	2	15	14
426	6	7	14	11	1	8	15	4	10	5	2	13	7	12	3	6	16	9
426	6	8	8	1	11	14	5	10	4	15	12	7	13	2	9	16	6	3
426	6	22	3	2	15	14	6	13	4	11	16	7	10	1	9	12	5	8
427	6	2	14	15	2	3	11	1	16	6	4	10	7	13	5	8	9	12
427	6	3	12	13	6	3	9	7	16	2	8	10	1	15	5	4	11	14
427	6	4	3	6	13	12	2	16	7	9	15	1	10	8	14	11	4	5
427	6	5	5	8	9	12	4	10	7	13	11	1	16	6	14	15	2	3
427	6	6	12	9	8	5	13	7	10	4	6	16	1	11	3	2	15	14
427	6	7	14	11	4	5	15	1	10	8	2	16	7	9	3	6	13	12
427	6	8	5	4	11	14	8	10	1	15	9	7	16	2	12	13	6	3
427	6	22	3	2	15	14	6	16	1	11	13	7	10	4	12	9	8	5
428	6	2	14	15	2	3	7	4	13	10	1	6	11	16	12	9	8	5
428	6	3	5	16	10	3	8	11	13	2	9	6	4	15	12	1	7	14
428	6	4	3	10	16	5	2	13	11	8	15	4	6	9	14	7	1	12
428	6	5	12	9	8	5	1	6	11	16	7	4	13	10	14	15	2	3
428	6	6	5	8	9	12	16	11	6	1	10	13	4	7	3	2	15	14
428	6	7	14	7	1	12	15	4	6	9	2	13	11	8	3	10	16	5
428	6	8	12	1	7	14	9	6	4	15	8	11	13	2	5	16	10	3
428	6	22	3	2	15	14	10	13	4	7	16	11	6	1	5	8	9	12
429	6	2	14	15	2	3	7	1	16	10	4	6	11	13	9	12	5	8
429	6	3	8	13	10	3	5	11	16	2	12	6	1	15	9	4	7	14
429	6	4	3	10	13	8	2	16	11	5	15	1	6	12	14	7	4	9
429	6	5	9	12	5	8	4	6	11	13	7	1	16	10	14	15	2	3
429	6	6	8	5	12	9	13	11	6	4	10	16	1	7	3	2	15	14
429	6	7	14	7	4	9	15	1	6	12	2	16	11	5	3	10	13	8
429	6	8	9	4	7	14	12	6	1	15	5	11	16	2	8	13	10	3
429	6	22	3	2	15	14	10	16	1	7	13	11	6	4	8	5	12	9
431	6	2	14	15	2	3	4	1	16	13	11	10	7	6	5	8	9	12
431	6	3	12	6	13	3	9	7	16	2	8	10	1	15	5	11	4	14
431	6	4	3	13	6	12	2	16	7	9	15	1	10	8	14	4	11	5
431	6	5	5	8	9	12	11	10	7	6	4	1	16	13	14	15	2	3
431	6	6	12	9	8	5	6	7	10	11	13	16	1	4	3	2	15	14
431	6	7	14	4	11	5	15	1	10	8	2	16	7	9	3	13	6	12
431	6	8	5	11	4	14	8	10	1	15	9	7	16	2	12	6	13	3
431	6	21	3	2	15	14	13	16	1	4	6	7	10	11	12	9	8	5
432	6	2	14	15	2	3	4	1	16	13	7	6	11	10	9	12	5	8
432	6	3	8	10	13	3	5	11	16	2	12	6	1	15	9	7	4	14
432	6	4	3	13	10	8	2	16	11	5	15	1	6	12	14	4	7	9
432	6	5	9	12	5	8	7	6	11	10	4	1	16	13	14	15	2	3
432	6	6	8	5	12	9	10	11	6	7	13	16	1	4	3	2	15	14
432	6	7	14	4	7	9	15	1	6	12	2	16	11	5	3	13	10	8
432	6	8	9	7	4	14	12	6	1	15	5	11	16	2	8	10	13	3
432	6	21	3	2	15	14	13	16	1	4	10	11	6	7	8	5	12	9
434	6	2	14	15	2	3	1	4	13	16	11	10	7	6	8	5	12	9
434	6	3	9	6	16	3	12	7	13	2	5	10	4	15	8	11	1	14
434	6	4	3	16	6	9	2	13	7	12	15	4	10	5	14	1	11	8
434	6	5	8	5	12	9	11	10	7	6	1	4	13	16	14	15	2	3
434	6	6	9	12	5	8	6	7	10	11	16	13	4	1	3	2	15	14
434	6	7	14	1	11	8	15	4	10	5	2	13	7	12	3	16	6	9
434	6	8	8	11	1	14	5	10	4	15	12	7	13	2	9	6	16	3
434	6	21	3	2	15	14	16	13	4	1	6	7	10	11	9	12	5	8
435	6	2	14	15	2	3	1	4	13	16	7	6	11	10	12	9	8	5
435	6	3	5	10	16	3	8	11	13	2	9	6	4	15	12	7	1	14
435	6	4	3	16	10	5	2	13	11	8	15	4	6	9	14	1	7	12
435	6	5	12	9	8	5	7	6	11	10	1	4	13	16	14	15	2	3
435	6	6	5	8	9	12	10	11	6	7	16	13	4	1	3	2	15	14
435	6	7	14	1	7	12	15	4	6	9	2	13	11	8	3	16	10	5
435	6	8	12	7	1	14	9	6	4	15	8	11	13	2	5	10	16	3
435	6	21	3	2	15	14	16	13	4	1	10	11	6	7	5	8	9	12
446	6	2	14	13	4	3	11	1	16	6	2	8	9	15	7	12	5	10
446	6	3	10	15	6	3	5	9	16	4	12	8	1	13	7	2	11	14
446	6	4	3	6	15	10	4	16	9	5	13	1	8	12	14	11	2	7
446	6	5	7	12	5	10	2	8	9	15	11	1	16	6	14	13	4	3
446	6	6	10	5	12	7	15	9	8	2	6	16	1	11	3	4	13	14
446	6	7	14	11	2	7	13	1	8	12	4	16	9	5	3	6	15	10
446	6	8	7	2	11	14	12	8	1	13	5	9	16	4	10	15	6	3
446	6	22	3	4	13	14	6	16	1	11	15	9	8	2	10	5	12	7
447	6	2	14	13	4	3	2	1	16	15	11	8	9	6	7	12	5	10
447	6	3	10	6	15	3	5	9	16	4	12	8	1	13	7	11	2	14
447	6	4	3	15	6	10	4	16	9	5	13	1	8	12	14	2	11	7
447	6	5	7	12	5	10	11	8	9	6	2	1	16	15	14	13	4	3
447	6	6	10	5	12	7	6	9	8	11	15	16	1	2	3	4	13	14
447	6	7	14	2	11	7	13	1	8	12	4	16	9	5	3	15	6	10
447	6	8	7	11	2	14	12	8	1	13	5	9	16	4	10	6	15	3
447	6	22	3	4	13	14	15	16	1	2	6	9	8	11	10	5	12	7
451	6	2	14	12	5	3	11	7	10	6	1	13	4	16	8	2	15	9
451	6	3	9	16	6	3	15	4	10	5	2	13	7	12	8	1	11	14
451	6	4	3	6	16	9	5	10	4	15	12	7	13	2	14	11	1	8
451	6	5	8	2	15	9	1	13	4	16	11	7	10	6	14	12	5	3
451	6	6	9	15	2	8	16	4	13	1	6	10	7	11	3	5	12	14
451	6	7	14	11	1	8	12	7	13	2	5	10	4	15	3	6	16	9
451	6	8	8	1	11	14	2	13	7	12	15	4	10	5	9	16	6	3
451	6	22	3	5	12	14	6	10	7	11	16	4	13	1	9	15	2	8
453	6	2	14	12	5	3	11	1	16	6	2	8	9	15	7	13	4	10
453	6	3	10	15	6	3	4	9	16	5	13	8	1	12	7	2	11	14
453	6	4	3	6	15	10	5	16	9	4	12	1	8	13	14	11	2	7
453	6	5	7	13	4	10	2	8	9	15	11	1	16	6	14	12	5	3
453	6	6	10	4	13	7	15	9	8	2	6	16	1	11	3	5	12	14
453	6	7	14	11	2	7	12	1	8	13	5	16	9	4	3	6	15	10
453	6	8	7	2	11	14	13	8	1	12	4	9	16	5	10	15	6	3
453	6	22	3	5	12	14	6	16	1	11	15	9	8	2	10	4	13	7
455	6	2	14	12	5	3	7	1	16	10	4	6	11	13	9	15	2	8
455	6	3	8	13	10	3	2	11	16	5	15	6	1	12	9	4	7	14
455	6	4	3	10	13	8	5	16	11	2	12	1	6	15	14	7	4	9
455	6	5	9	15	2	8	4	6	11	13	7	1	16	10	14	12	5	3
455	6	6	8	2	15	9	13	11	6	4	10	16	1	7	3	5	12	14
455	6	7	14	7	4	9	12	1	6	15	5	16	11	2	3	10	13	8
455	6	8	9	4	7	14	15	6	1	12	2	11	16	5	8	13	10	3
455	6	21	3	5	12	14	10	16	1	7	13	11	6	4	8	2	15	9
456	6	2	14	12	5	3	4	1	16	13	7	6	11	10	9	15	2	8
456	6	3	8	10	13	3	2	11	16	5	15	6	1	12	9	7	4	14
456	6	4	3	13	10	8	5	16	11	2	12	1	6	15	14	4	7	9
456	6	5	9	15	2	8	7	6	11	10	4	1	16	13	14	12	5	3
456	6	6	8	2	15	9	10	11	6	7	13	16	1	4	3	5	12	14
456	6	7	14	4	7	9	12	1	6	15	5	16	11	2	3	13	10	8
456	6	8	9	7	4	14	15	6	1	12	2	11	16	5	8	10	13	3
456	6	22	3	5	12	14	13	16	1	4	10	11	6	7	8	2	15	9
457	6	2	14	12	5	3	2	1	16	15	11	8	9	6	7	13	4	10
457	6	3	10	6	15	3	4	9	16	5	13	8	1	12	7	11	2	14
457	6	4	3	15	6	10	5	16	9	4	12	1	8	13	14	2	11	7
457	6	5	7	13	4	10	11	8	9	6	2	1	16	15	14	12	5	3
457	6	6	10	4	13	7	6	9	8	11	15	16	1	2	3	5	12	14
457	6	7	14	2	11	7	12	1	8	13	5	16	9	4	3	15	6	10
457	6	8	7	11	2	14	13	8	1	12	4	9	16	5	10	6	15	3
457	6	22	3	5	12	14	15	16	1	2	6	9	8	11	10	4	13	7
458	6	2	14	12	5	3	1	7	10	16	11	13	4	6	8	2	15	9
458	6	3	9	6	16	3	15	4	10	5	2	13	7	12	8	11	1	14
458	6	4	3	16	6	9	5	10	4	15	12	7	13	2	14	1	11	8
458	6	5	8	2	15	9	11	13	4	6	1	7	10	16	14	12	5	3
458	6	6	9	15	2	8	6	4	13	11	16	10	7	1	3	5	12	14
458	6	7	14	1	11	8	12	7	13	2	5	10	4	15	3	16	6	9
458	6	8	8	11	1	14	2	13	7	12	15	4	10	5	9	6	16	3
458	6	21	3	5	12	14	16	10	7	1	6	4	13	11	9	15	2	8
473	6	2	12	13	6	3	15	1	10	8	2	16	7	9	5	4	11	14
473	6	3	14	9	8	3	11	7	10	6	4	16	1	13	5	2	15	12
473	6	4	3	8	9	14	6	10	7	11	13	1	16	4	12	15	2	5
473	6	5	5	4	11	14	2	16	7	9	15	1	10	8	12	13	6	3
473	6	6	14	11	4	5	9	7	16	2	8	10	1	15	3	6	13	12
473	6	7	12	15	2	5	13	1	16	4	6	10	7	11	3	8	9	14
473	6	8	5	2	15	12	4	16	1	13	11	7	10	6	14	9	8	3
473	6	12	3	6	13	12	8	10	1	15	9	7	16	2	14	11	4	5
474	6	2	12	13	6	3	2	7	16	9	15	10	1	8	5	4	11	14
474	6	3	14	8	9	3	11	1	16	6	4	10	7	13	5	15	2	12
474	6	4	3	9	8	14	6	16	1	11	13	7	10	4	12	2	15	5
474	6	5	5	4	11	14	15	10	1	8	2	7	16	9	12	13	6	3
474	6	6	14	11	4	5	8	1	10	15	9	16	7	2	3	6	13	12
474	6	7	12	2	15	5	13	7	10	4	6	16	1	11	3	9	8	14
474	6	8	5	15	2	12	4	10	7	13	11	1	16	6	14	8	9	3
474	6	11	3	6	13	12	9	16	7	2	8	1	10	15	14	11	4	5
476	6	2	12	13	6	3	8	1	10	15	9	16	7	2	5	4	11	14
476	6	3	14	2	15	3	11	7	10	6	4	16	1	13	5	9	8	12
476	6	4	3	15	2	14	6	10	7	11	13	1	16	4	12	8	9	5
476	6	5	5	4	11	14	9	16	7	2	8	1	10	15	12	13	6	3
476	6	6	14	11	4	5	2	7	16	9	15	10	1	8	3	6	13	12
476	6	7	12	8	9	5	13	1	16	4	6	10	7	11	3	15	2	14
476	6	8	5	9	8	12	4	16	1	13	11	7	10	6	14	2	15	3
476	6	11	3	6	13	12	15	10	1	8	2	7	16	9	14	11	4	5
479	6	2	10	15	6	3	13	1	8	12	4	16	9	5	7	2	11	14
479	6	3	14	5	12	3	11	9	8	6	2	16	1	15	7	4	13	10
479	6	4	3	12	5	14	6	8	9	11	15	1	16	2	10	13	4	7
479	6	5	7	2	11	14	4	16	9	5	13	1	8	12	10	15	6	3
479	6	6	14	11	2	7	5	9	16	4	12	8	1	13	3	6	15	10
479	6	7	10	13	4	7	15	1	16	2	6	8	9	11	3	12	5	14
479	6	8	7	4	13	10	2	16	1	15	11	9	8	6	14	5	12	3
479	6	12	3	6	15	10	12	8	1	13	5	9	16	4	14	11	2	7
481	6	2	10	15	6	3	12	1	8	13	5	16	9	4	7	2	11	14
481	6	3	14	4	13	3	11	9	8	6	2	16	1	15	7	5	12	10
481	6	4	3	13	4	14	6	8	9	11	15	1	16	2	10	12	5	7
481	6	5	7	2	11	14	5	16	9	4	12	1	8	13	10	15	6	3
481	6	6	14	11	2	7	4	9	16	5	13	8	1	12	3	6	15	10
481	6	7	10	12	5	7	15	1	16	2	6	8	9	11	3	13	4	14
481	6	8	7	5	12	10	2	16	1	15	11	9	8	6	14	4	13	3
481	6	12	3	6	15	10	13	8	1	12	4	9	16	5	14	11	2	7
487	6	2	9	16	6	3	2	7	13	12	15	10	4	5	8	1	11	14
487	6	3	14	5	12	3	11	4	13	6	1	10	7	16	8	15	2	9
487	6	4	3	12	5	14	6	13	4	11	16	7	10	1	9	2	15	8
487	6	5	8	1	11	14	15	10	4	5	2	7	13	12	9	16	6	3
487	6	6	14	11	1	8	5	4	10	15	12	13	7	2	3	6	16	9
487	6	7	9	2	15	8	16	7	10	1	6	13	4	11	3	12	5	14
487	6	8	8	15	2	9	1	10	7	16	11	4	13	6	14	5	12	3
487	6	11	3	6	16	9	12	13	7	2	5	4	10	15	14	11	1	8
489	6	2	9	16	6	3	5	4	10	15	12	13	7	2	8	1	11	14
489	6	3	14	2	15	3	11	7	10	6	1	13	4	16	8	12	5	9
489	6	4	3	15	2	14	6	10	7	11	16	4	13	1	9	5	12	8
489	6	5	8	1	11	14	12	13	7	2	5	4	10	15	9	16	6	3
489	6	6	14	11	1	8	2	7	13	12	15	10	4	5	3	6	16	9
489	6	7	9	5	12	8	16	4	13	1	6	10	7	11	3	15	2	14
489	6	8	8	12	5	9	1	13	4	16	11	7	10	6	14	2	15	3
489	6	11	3	6	16	9	15	10	4	5	2	7	13	12	14	11	1	8
497	6	2	14	9	8	3	7	4	13	10	1	6	11	16	12	15	2	5
497	6	3	5	16	10	3	2	11	13	8	15	6	4	9	12	1	7	14
497	6	4	3	10	16	5	8	13	11	2	9	4	6	15	14	7	1	12
497	6	5	12	15	2	5	1	6	11	16	7	4	13	10	14	9	8	3
497	6	6	5	2	15	12	16	11	6	1	10	13	4	7	3	8	9	14
497	6	7	14	7	1	12	9	4	6	15	8	13	11	2	3	10	16	5
497	6	8	12	1	7	14	15	6	4	9	2	11	13	8	5	16	10	3
497	6	21	3	8	9	14	10	13	4	7	16	11	6	1	5	2	15	12
498	6	2	14	9	8	3	4	7	10	13	11	16	1	6	5	2	15	12
498	6	3	12	6	13	3	15	1	10	8	2	16	7	9	5	11	4	14
498	6	4	3	13	6	12	8	10	1	15	9	7	16	2	14	4	11	5
498	6	5	5	2	15	12	11	16	1	6	4	7	10	13	14	9	8	3
498	6	6	12	15	2	5	6	1	16	11	13	10	7	4	3	8	9	14
498	6	7	14	4	11	5	9	7	16	2	8	10	1	15	3	13	6	12
498	6	8	5	11	4	14	2	16	7	9	15	1	10	8	12	6	13	3
498	6	21	3	8	9	14	13	10	7	4	6	1	16	11	12	15	2	5
501	6	2	14	9	8	3	1	4	13	16	7	6	11	10	12	15	2	5
501	6	3	5	10	16	3	2	11	13	8	15	6	4	9	12	7	1	14
501	6	4	3	16	10	5	8	13	11	2	9	4	6	15	14	1	7	12
501	6	5	12	15	2	5	7	6	11	10	1	4	13	16	14	9	8	3
501	6	6	5	2	15	12	10	11	6	7	16	13	4	1	3	8	9	14
501	6	7	14	1	7	12	9	4	6	15	8	13	11	2	3	16	10	5
501	6	8	12	7	1	14	15	6	4	9	2	11	13	8	5	10	16	3
501	6	22	3	8	9	14	16	13	4	1	10	11	6	7	5	2	15	12
515	6	2	14	8	9	3	7	11	6	10	1	13	4	16	12	2	15	5
515	6	3	5	16	10	3	15	4	6	9	2	13	11	8	12	1	7	14
515	6	4	3	10	16	5	9	6	4	15	8	11	13	2	14	7	1	12
515	6	5	12	2	15	5	1	13	4	16	7	11	6	10	14	8	9	3
515	6	6	5	15	2	12	16	4	13	1	10	6	11	7	3	9	8	14
515	6	7	14	7	1	12	8	11	13	2	9	6	4	15	3	10	16	5
515	6	8	12	1	7	14	2	13	11	8	15	4	6	9	5	16	10	3
515	6	22	3	9	8	14	10	6	11	7	16	4	13	1	5	15	2	12
519	6	2	14	8	9	3	4	1	16	13	11	10	7	6	5	15	2	12
519	6	3	12	6	13	3	2	7	16	9	15	10	1	8	5	11	4	14
519	6	4	3	13	6	12	9	16	7	2	8	1	10	15	14	4	11	5
519	6	5	5	15	2	12	11	10	7	6	4	1	16	13	14	8	9	3
519	6	6	12	2	15	5	6	7	10	11	13	16	1	4	3	9	8	14
519	6	7	14	4	11	5	8	1	10	15	9	16	7	2	3	13	6	12
519	6	8	5	11	4	14	15	10	1	8	2	7	16	9	12	6	13	3
519	6	22	3	9	8	14	13	16	1	4	6	7	10	11	12	2	15	5
520	6	2	14	8	9	3	1	11	6	16	7	13	4	10	12	2	15	5
520	6	3	5	10	16	3	15	4	6	9	2	13	11	8	12	7	1	14
520	6	4	3	16	10	5	9	6	4	15	8	11	13	2	14	1	7	12
520	6	5	12	2	15	5	7	13	4	10	1	11	6	16	14	8	9	3
520	6	6	5	15	2	12	10	4	13	7	16	6	11	1	3	9	8	14
520	6	7	14	1	7	12	8	11	13	2	9	6	4	15	3	16	10	5
520	6	8	12	7	1	14	2	13	11	8	15	4	6	9	5	10	16	3
520	6	21	3	9	8	14	16	6	11	1	10	4	13	7	5	15	2	12
532	6	2	8	13	10	3	15	1	6	12	2	16	11	5	9	4	7	14
532	6	3	14	5	12	3	7	11	6	10	4	16	1	13	9	2	15	8
532	6	4	3	12	5	14	10	6	11	7	13	1	16	4	8	15	2	9
532	6	5	9	4	7	14	2	16	11	5	15	1	6	12	8	13	10	3
532	6	6	14	7	4	9	5	11	16	2	12	6	1	15	3	10	13	8
532	6	7	8	15	2	9	13	1	16	4	10	6	11	7	3	12	5	14
532	6	8	9	2	15	8	4	16	1	13	7	11	6	10	14	5	12	3
532	6	12	3	10	13	8	12	6	1	15	5	11	16	2	14	7	4	9
533	6	2	8	13	10	3	12	1	6	15	5	16	11	2	9	4	7	14
533	6	3	14	2	15	3	7	11	6	10	4	16	1	13	9	5	12	8
533	6	4	3	15	2	14	10	6	11	7	13	1	16	4	8	12	5	9
533	6	5	9	4	7	14	5	16	11	2	12	1	6	15	8	13	10	3
533	6	6	14	7	4	9	2	11	16	5	15	6	1	12	3	10	13	8
533	6	7	8	12	5	9	13	1	16	4	10	6	11	7	3	15	2	14
533	6	8	9	5	12	8	4	16	1	13	7	11	6	10	14	2	15	3
533	6	11	3	10	13	8	15	6	1	12	2	11	16	5	14	7	4	9
539	6	2	5	16	10	3	9	4	6	15	8	13	11	2	12	1	7	14
539	6	3	14	2	15	3	7	11	6	10	1	13	4	16	12	8	9	5
539	6	4	3	15	2	14	10	6	11	7	16	4	13	1	5	9	8	12
539	6	5	12	1	7	14	8	13	11	2	9	4	6	15	5	16	10	3
539	6	6	14	7	1	12	2	11	13	8	15	6	4	9	3	10	16	5
539	6	7	5	9	8	12	16	4	13	1	10	6	11	7	3	15	2	14
539	6	8	12	8	9	5	1	13	4	16	7	11	6	10	14	2	15	3
539	6	11	3	10	16	5	15	6	4	9	2	11	13	8	14	7	1	12
542	6	2	14	5	12	3	4	11	6	13	7	16	1	10	9	2	15	8
542	6	3	8	10	13	3	15	1	6	12	2	16	11	5	9	7	4	14
542	6	4	3	13	10	8	12	6	1	15	5	11	16	2	14	4	7	9
542	6	5	9	2	15	8	7	16	1	10	4	11	6	13	14	5	12	3
542	6	6	8	15	2	9	10	1	16	7	13	6	11	4	3	12	5	14
542	6	7	14	4	7	9	5	11	16	2	12	6	1	15	3	13	10	8
542	6	8	9	7	4	14	2	16	11	5	15	1	6	12	8	10	13	3
542	6	21	3	12	5	14	13	6	11	4	10	1	16	7	8	15	2	9
544	6	2	14	5	12	3	2	9	8	15	11	16	1	6	7	4	13	10
544	6	3	10	6	15	3	13	1	8	12	4	16	9	5	7	11	2	14
544	6	4	3	15	6	10	12	8	1	13	5	9	16	4	14	2	11	7
544	6	5	7	4	13	10	11	16	1	6	2	9	8	15	14	5	12	3
544	6	6	10	13	4	7	6	1	16	11	15	8	9	2	3	12	5	14
544	6	7	14	2	11	7	5	9	16	4	12	8	1	13	3	15	6	10
544	6	8	7	11	2	14	4	16	9	5	13	1	8	12	10	6	15	3
544	6	22	3	12	5	14	15	8	9	2	6	1	16	11	10	13	4	7
546	6	2	14	5	12	3	1	4	13	16	11	10	7	6	8	15	2	9
546	6	3	9	6	16	3	2	7	13	12	15	10	4	5	8	11	1	14
546	6	4	3	16	6	9	12	13	7	2	5	4	10	15	14	1	11	8
546	6	5	8	15	2	9	11	10	7	6	1	4	13	16	14	5	12	3
546	6	6	9	2	15	8	6	7	10	11	16	13	4	1	3	12	5	14
546	6	7	14	1	11	8	5	4	10	15	12	13	7	2	3	16	6	9
546	6	8	8	11	1	14	15	10	4	5	2	7	13	12	9	6	16	3
546	6	22	3	12	5	14	16	13	4	1	6	7	10	11	9	2	15	8
555	6	2	14	4	13	3	2	9	8	15	11	16	1	6	7	5	12	10
555	6	3	10	6	15	3	12	1	8	13	5	16	9	4	7	11	2	14
555	6	4	3	15	6	10	13	8	1	12	4	9	16	5	14	2	11	7
555	6	5	7	5	12	10	11	16	1	6	2	9	8	15	14	4	13	3
555	6	6	10	12	5	7	6	1	16	11	15	8	9	2	3	13	4	14
555	6	7	14	2	11	7	4	9	16	5	13	8	1	12	3	15	6	10
555	6	8	7	11	2	14	5	16	9	4	12	1	8	13	10	6	15	3
555	6	22	3	13	4	14	15	8	9	2	6	1	16	11	10	12	5	7
556	6	2	12	6	13	3	8	1	10	15	9	16	7	2	5	11	4	14
556	6	3	14	2	15	3	4	7	10	13	11	16	1	6	5	9	8	12
556	6	4	3	15	2	14	13	10	7	4	6	1	16	11	12	8	9	5
556	6	5	5	11	4	14	9	16	7	2	8	1	10	15	12	6	13	3
556	6	6	14	4	11	5	2	7	16	9	15	10	1	8	3	13	6	12
556	6	7	12	8	9	5	6	1	16	11	13	10	7	4	3	15	2	14
556	6	8	5	9	8	12	11	16	1	6	4	7	10	13	14	2	15	3
556	6	12	3	13	6	12	15	10	1	8	2	7	16	9	14	4	11	5
560	6	2	8	10	13	3	12	1	6	15	5	16	11	2	9	7	4	14
560	6	3	14	2	15	3	4	11	6	13	7	16	1	10	9	5	12	8
560	6	4	3	15	2	14	13	6	11	4	10	1	16	7	8	12	5	9
560	6	5	9	7	4	14	5	16	11	2	12	1	6	15	8	10	13	3
560	6	6	14	4	7	9	2	11	16	5	15	6	1	12	3	13	10	8
560	6	7	8	12	5	9	10	1	16	7	13	6	11	4	3	15	2	14
560	6	8	9	5	12	8	7	16	1	10	4	11	6	13	14	2	15	3
560	6	12	3	13	10	8	15	6	1	12	2	11	16	5	14	4	7	9
572	6	2	14	2	15	3	1	11	6	16	7	13	4	10	12	8	9	5
572	6	3	5	10	16	3	9	4	6	15	8	13	11	2	12	7	1	14
572	6	4	3	16	10	5	15	6	4	9	2	11	13	8	14	1	7	12
572	6	5	12	8	9	5	7	13	4	10	1	11	6	16	14	2	15	3
572	6	6	5	9	8	12	10	4	13	7	16	6	11	1	3	15	2	14
572	6	7	14	1	7	12	2	11	13	8	15	6	4	9	3	16	10	5
572	6	8	12	7	1	14	8	13	11	2	9	4	6	15	5	10	16	3
572	6	22	3	15	2	14	16	6	11	1	10	4	13	7	5	9	8	12
573	6	2	14	2	15	3	1	7	10	16	11	13	4	6	8	12	5	9
573	6	3	9	6	16	3	5	4	10	15	12	13	7	2	8	11	1	14
573	6	4	3	16	6	9	15	10	4	5	2	7	13	12	14	1	11	8
573	6	5	8	12	5	9	11	13	4	6	1	7	10	16	14	2	15	3
573	6	6	9	5	12	8	6	4	13	11	16	10	7	1	3	15	2	14
573	6	7	14	1	11	8	2	7	13	12	15	10	4	5	3	16	6	9
573	6	8	8	11	1	14	12	13	7	2	5	4	10	15	9	6	16	3
573	6	22	3	15	2	14	16	10	7	1	6	4	13	11	9	5	12	8
592	6	2	13	16	1	4	12	3	14	5	2	9	8	15	7	6	11	10
592	6	3	10	15	5	4	11	8	14	1	6	9	3	16	7	2	12	13
592	6	4	4	5	15	10	1	14	8	11	16	3	9	6	13	12	2	7
592	6	5	7	6	11	10	2	9	8	15	12	3	14	5	13	16	1	4
592	6	6	10	11	6	7	15	8	9	2	5	14	3	12	4	1	16	13
592	6	7	13	12	2	7	16	3	9	6	1	14	8	11	4	5	15	10
592	6	8	7	2	12	13	6	9	3	16	11	8	14	1	10	15	5	4
592	6	22	4	1	16	13	5	14	3	12	15	8	9	2	10	11	6	7
593	6	2	13	16	1	4	12	2	15	5	3	9	8	14	6	7	10	11
593	6	3	11	14	5	4	10	8	15	1	7	9	2	16	6	3	12	13
593	6	4	4	5	14	11	1	15	8	10	16	2	9	7	13	12	3	6
593	6	5	6	7	10	11	3	9	8	14	12	2	15	5	13	16	1	4
593	6	6	11	10	7	6	14	8	9	3	5	15	2	12	4	1	16	13
593	6	7	13	12	3	6	16	2	9	7	1	15	8	10	4	5	14	11
593	6	8	6	3	12	13	7	9	2	16	10	8	15	1	11	14	5	4
593	6	22	4	1	16	13	5	15	2	12	14	8	9	3	11	10	7	6
594	6	2	13	16	1	4	11	5	12	6	2	10	7	15	8	3	14	9
594	6	3	9	15	6	4	14	7	12	1	3	10	5	16	8	2	11	13
594	6	4	4	6	15	9	1	12	7	14	16	5	10	3	13	11	2	8
594	6	5	8	3	14	9	2	10	7	15	11	5	12	6	13	16	1	4
594	6	6	9	14	3	8	15	7	10	2	6	12	5	11	4	1	16	13
594	6	7	13	11	2	8	16	5	10	3	1	12	7	14	4	6	15	9
594	6	8	8	2	11	13	3	10	5	16	14	7	12	1	9	15	6	4
594	6	22	4	1	16	13	6	12	5	11	15	7	10	2	9	14	3	8
595	6	2	13	16	1	4	8	3	14	9	2	5	12	15	11	10	7	6
595	6	3	6	15	9	4	7	12	14	1	10	5	3	16	11	2	8	13
595	6	4	4	9	15	6	1	14	12	7	16	3	5	10	13	8	2	11
595	6	5	11	10	7	6	2	5	12	15	8	3	14	9	13	16	1	4
595	6	6	6	7	10	11	15	12	5	2	9	14	3	8	4	1	16	13
595	6	7	13	8	2	11	16	3	5	10	1	14	12	7	4	9	15	6
595	6	8	11	2	8	13	10	5	3	16	7	12	14	1	6	15	9	4
595	6	22	4	1	16	13	9	14	3	8	15	12	5	2	6	7	10	11
596	6	2	13	16	1	4	8	2	15	9	3	5	12	14	10	11	6	7
596	6	3	7	14	9	4	6	12	15	1	11	5	2	16	10	3	8	13
596	6	4	4	9	14	7	1	15	12	6	16	2	5	11	13	8	3	10
596	6	5	10	11	6	7	3	5	12	14	8	2	15	9	13	16	1	4
596	6	6	7	6	11	10	14	12	5	3	9	15	2	8	4	1	16	13
596	6	7	13	8	3	10	16	2	5	11	1	15	12	6	4	9	14	7
596	6	8	10	3	8	13	11	5	2	16	6	12	15	1	7	14	9	4
596	6	22	4	1	16	13	9	15	2	8	14	12	5	3	7	6	11	10
598	6	2	13	16	1	4	3	2	15	14	12	9	8	5	6	7	10	11
598	6	3	11	5	14	4	10	8	15	1	7	9	2	16	6	12	3	13
598	6	4	4	14	5	11	1	15	8	10	16	2	9	7	13	3	12	6
598	6	5	6	7	10	11	12	9	8	5	3	2	15	14	13	16	1	4
598	6	6	11	10	7	6	5	8	9	12	14	15	2	3	4	1	16	13
598	6	7	13	3	12	6	16	2	9	7	1	15	8	10	4	14	5	11
598	6	8	6	12	3	13	7	9	2	16	10	8	15	1	11	5	14	4
598	6	21	4	1	16	13	14	15	2	3	5	8	9	12	11	10	7	6
599	6	2	13	16	1	4	3	2	15	14	8	5	12	9	10	11	6	7
599	6	3	7	9	14	4	6	12	15	1	11	5	2	16	10	8	3	13
599	6	4	4	14	9	7	1	15	12	6	16	2	5	11	13	3	8	10
599	6	5	10	11	6	7	8	5	12	9	3	2	15	14	13	16	1	4
599	6	6	7	6	11	10	9	12	5	8	14	15	2	3	4	1	16	13
599	6	7	13	3	8	10	16	2	5	11	1	15	12	6	4	14	9	7
599	6	8	10	8	3	13	11	5	2	16	6	12	15	1	7	9	14	4
599	6	21	4	1	16	13	14	15	2	3	9	12	5	8	7	6	11	10
601	6	2	13	16	1	4	2	5	12	15	11	10	7	6	8	3	14	9
601	6	3	9	6	15	4	14	7	12	1	3	10	5	16	8	11	2	13
601	6	4	4	15	6	9	1	12	7	14	16	5	10	3	13	2	11	8
601	6	5	8	3	14	9	11	10	7	6	2	5	12	15	13	16	1	4
601	6	6	9	14	3	8	6	7	10	11	15	12	5	2	4	1	16	13
601	6	7	13	2	11	8	16	5	10	3	1	12	7	14	4	15	6	9
601	6	8	8	11	2	13	3	10	5	16	14	7	12	1	9	6	15	4
601	6	22	4	1	16	13	15	12	5	2	6	7	10	11	9	14	3	8
602	6	2	13	16	1	4	2	3	14	15	12	9	8	5	7	6	11	10
602	6	3	10	5	15	4	11	8	14	1	6	9	3	16	7	12	2	13
602	6	4	4	15	5	10	1	14	8	11	16	3	9	6	13	2	12	7
602	6	5	7	6	11	10	12	9	8	5	2	3	14	15	13	16	1	4
602	6	6	10	11	6	7	5	8	9	12	15	14	3	2	4	1	16	13
602	6	7	13	2	12	7	16	3	9	6	1	14	8	11	4	15	5	10
602	6	8	7	12	2	13	6	9	3	16	11	8	14	1	10	5	15	4
602	6	21	4	1	16	13	15	14	3	2	5	8	9	12	10	11	6	7
603	6	2	13	16	1	4	2	3	14	15	8	5	12	9	11	10	7	6
603	6	3	6	9	15	4	7	12	14	1	10	5	3	16	11	8	2	13
603	6	4	4	15	9	6	1	14	12	7	16	3	5	10	13	2	8	11
603	6	5	11	10	7	6	8	5	12	9	2	3	14	15	13	16	1	4
603	6	6	6	7	10	11	9	12	5	8	15	14	3	2	4	1	16	13
603	6	7	13	2	8	11	16	3	5	10	1	14	12	7	4	15	9	6
603	6	8	11	8	2	13	10	5	3	16	7	12	14	1	6	9	15	4
603	6	21	4	1	16	13	15	14	3	2	9	12	5	8	6	7	10	11
608	6	2	13	15	2	4	12	1	16	5	3	8	9	14	6	10	7	11
608	6	3	11	14	5	4	7	9	16	2	10	8	1	15	6	3	12	13
608	6	4	4	5	14	11	2	16	9	7	15	1	8	10	13	12	3	6
608	6	5	6	10	7	11	3	8	9	14	12	1	16	5	13	15	2	4
608	6	6	11	7	10	6	14	9	8	3	5	16	1	12	4	2	15	13
608	6	7	13	12	3	6	15	1	8	10	2	16	9	7	4	5	14	11
608	6	8	6	3	12	13	10	8	1	15	7	9	16	2	11	14	5	4
608	6	22	4	2	15	13	5	16	1	12	14	9	8	3	11	7	10	6
609	6	2	13	15	2	4	10	1	16	7	3	6	11	14	8	12	5	9
609	6	3	9	14	7	4	5	11	16	2	12	6	1	15	8	3	10	13
609	6	4	4	7	14	9	2	16	11	5	15	1	6	12	13	10	3	8
609	6	5	8	12	5	9	3	6	11	14	10	1	16	7	13	15	2	4
609	6	6	9	5	12	8	14	11	6	3	7	16	1	10	4	2	15	13
609	6	7	13	10	3	8	15	1	6	12	2	16	11	5	4	7	14	9
609	6	8	8	3	10	13	12	6	1	15	5	11	16	2	9	14	7	4
609	6	22	4	2	15	13	7	16	1	10	14	11	6	3	9	5	12	8
610	6	2	13	15	2	4	3	1	16	14	12	8	9	5	6	10	7	11
610	6	3	11	5	14	4	7	9	16	2	10	8	1	15	6	12	3	13
610	6	4	4	14	5	11	2	16	9	7	15	1	8	10	13	3	12	6
610	6	5	6	10	7	11	12	8	9	5	3	1	16	14	13	15	2	4
610	6	6	11	7	10	6	5	9	8	12	14	16	1	3	4	2	15	13
610	6	7	13	3	12	6	15	1	8	10	2	16	9	7	4	14	5	11
610	6	8	6	12	3	13	10	8	1	15	7	9	16	2	11	5	14	4
610	6	22	4	2	15	13	14	16	1	3	5	9	8	12	11	7	10	6
611	6	2	13	15	2	4	3	1	16	14	10	6	11	7	8	12	5	9
611	6	3	9	7	14	4	5	11	16	2	12	6	1	15	8	10	3	13
611	6	4	4	14	7	9	2	16	11	5	15	1	6	12	13	3	10	8
611	6	5	8	12	5	9	10	6	11	7	3	1	16	14	13	15	2	4
611	6	6	9	5	12	8	7	11	6	10	14	16	1	3	4	2	15	13
611	6	7	13	3	10	8	15	1	6	12	2	16	11	5	4	14	7	9
611	6	8	8	10	3	13	12	6	1	15	5	11	16	2	9	7	14	4
611	6	22	4	2	15	13	14	16	1	3	7	11	6	10	9	5	12	8
613	6	2	13	14	3	4	12	2	15	5	1	7	10	16	8	11	6	9
613	6	3	9	16	5	4	6	10	15	3	11	7	2	14	8	1	12	13
613	6	4	4	5	16	9	3	15	10	6	14	2	7	11	13	12	1	8
613	6	5	8	11	6	9	1	7	10	16	12	2	15	5	13	14	3	4
613	6	6	9	6	11	8	16	10	7	1	5	15	2	12	4	3	14	13
613	6	7	13	12	1	8	14	2	7	11	3	15	10	6	4	5	16	9
613	6	8	8	1	12	13	11	7	2	14	6	10	15	3	9	16	5	4
613	6	22	4	3	14	13	5	15	2	12	16	10	7	1	9	6	11	8
614	6	2	13	14	3	4	11	7	10	6	2	12	5	15	8	1	16	9
614	6	3	9	15	6	4	16	5	10	3	1	12	7	14	8	2	11	13
614	6	4	4	6	15	9	3	10	5	16	14	7	12	1	13	11	2	8
614	6	5	8	1	16	9	2	12	5	15	11	7	10	6	13	14	3	4
614	6	6	9	16	1	8	15	5	12	2	6	10	7	11	4	3	14	13
614	6	7	13	11	2	8	14	7	12	1	3	10	5	16	4	6	15	9
614	6	8	8	2	11	13	1	12	7	14	16	5	10	3	9	15	6	4
614	6	22	4	3	14	13	6	10	7	11	15	5	12	2	9	16	1	8
616	6	2	13	14	3	4	2	7	10	15	11	12	5	6	8	1	16	9
616	6	3	9	6	15	4	16	5	10	3	1	12	7	14	8	11	2	13
616	6	4	4	15	6	9	3	10	5	16	14	7	12	1	13	2	11	8
616	6	5	8	1	16	9	11	12	5	6	2	7	10	15	13	14	3	4
616	6	6	9	16	1	8	6	5	12	11	15	10	7	2	4	3	14	13
616	6	7	13	2	11	8	14	7	12	1	3	10	5	16	4	15	6	9
616	6	8	8	11	2	13	1	12	7	14	16	5	10	3	9	6	15	4
616	6	22	4	3	14	13	15	10	7	2	6	5	12	11	9	16	1	8
618	6	2	13	14	3	4	1	2	15	16	12	7	10	5	8	11	6	9
618	6	3	9	5	16	4	6	10	15	3	11	7	2	14	8	12	1	13
618	6	4	4	16	5	9	3	15	10	6	14	2	7	11	13	1	12	8
618	6	5	8	11	6	9	12	7	10	5	1	2	15	16	13	14	3	4
618	6	6	9	6	11	8	5	10	7	12	16	15	2	1	4	3	14	13
618	6	7	13	1	12	8	14	2	7	11	3	15	10	6	4	16	5	9
618	6	8	8	12	1	13	11	7	2	14	6	10	15	3	9	5	16	4
618	6	22	4	3	14	13	16	15	2	1	5	10	7	12	9	6	11	8
623	6	2	13	12	5	4	10	1	16	7	3	6	11	14	8	15	2	9
623	6	3	9	14	7	4	2	11	16	5	15	6	1	12	8	3	10	13
623	6	4	4	7	14	9	5	16	11	2	12	1	6	15	13	10	3	8
623	6	5	8	15	2	9	3	6	11	14	10	1	16	7	13	12	5	4
623	6	6	9	2	15	8	14	11	6	3	7	16	1	10	4	5	12	13
623	6	7	13	10	3	8	12	1	6	15	5	16	11	2	4	7	14	9
623	6	8	8	3	10	13	15	6	1	12	2	11	16	5	9	14	7	4
623	6	22	4	5	12	13	7	16	1	10	14	11	6	3	9	2	15	8
624	6	2	13	12	5	4	3	1	16	14	10	6	11	7	8	15	2	9
624	6	3	9	7	14	4	2	11	16	5	15	6	1	12	8	10	3	13
624	6	4	4	14	7	9	5	16	11	2	12	1	6	15	13	3	10	8
624	6	5	8	15	2	9	10	6	11	7	3	1	16	14	13	12	5	4
624	6	6	9	2	15	8	7	11	6	10	14	16	1	3	4	5	12	13
624	6	7	13	3	10	8	12	1	6	15	5	16	11	2	4	14	7	9
624	6	8	8	10	3	13	15	6	1	12	2	11	16	5	9	7	14	4
624	6	22	4	5	12	13	14	16	1	3	7	11	6	10	9	2	15	8
625	6	2	11	14	5	4	16	2	9	7	1	15	8	10	6	3	12	13
625	6	3	13	10	7	4	12	8	9	5	3	15	2	14	6	1	16	11
625	6	4	4	7	10	13	5	9	8	12	14	2	15	3	11	16	1	6
625	6	5	6	3	12	13	1	15	8	10	16	2	9	7	11	14	5	4
625	6	6	13	12	3	6	10	8	15	1	7	9	2	16	4	5	14	11
625	6	7	11	16	1	6	14	2	15	3	5	9	8	12	4	7	10	13
625	6	8	6	1	16	11	3	15	2	14	12	8	9	5	13	10	7	4
625	6	12	4	5	14	11	7	9	2	16	10	8	15	1	13	12	3	6
626	6	2	11	14	5	4	2	9	16	7	15	8	1	10	6	3	12	13
626	6	3	13	10	7	4	12	1	16	5	3	8	9	14	6	15	2	11
626	6	4	4	7	10	13	5	16	1	12	14	9	8	3	11	2	15	6
626	6	5	6	3	12	13	15	8	1	10	2	9	16	7	11	14	5	4
626	6	6	13	12	3	6	10	1	8	15	7	16	9	2	4	5	14	11
626	6	7	11	2	15	6	14	9	8	3	5	16	1	12	4	7	10	13
626	6	8	6	15	2	11	3	8	9	14	12	1	16	5	13	10	7	4
626	6	12	4	5	14	11	7	16	9	2	10	1	8	15	13	12	3	6
628	6	2	11	14	5	4	15	1	8	10	2	16	9	7	6	3	12	13
628	6	3	13	7	10	4	12	9	8	5	3	16	1	14	6	2	15	11
628	6	4	4	10	7	13	5	8	9	12	14	1	16	3	11	15	2	6
628	6	5	6	3	12	13	2	16	9	7	15	1	8	10	11	14	5	4
628	6	6	13	12	3	6	7	9	16	2	10	8	1	15	4	5	14	11
628	6	7	11	15	2	6	14	1	16	3	5	8	9	12	4	10	7	13
628	6	8	6	2	15	11	3	16	1	14	12	9	8	5	13	7	10	4
628	6	12	4	5	14	11	10	8	1	15	7	9	16	2	13	12	3	6
629	6	2	11	14	5	4	1	8	15	10	16	9	2	7	6	3	12	13
629	6	3	13	7	10	4	12	2	15	5	3	9	8	14	6	16	1	11
629	6	4	4	10	7	13	5	15	2	12	14	8	9	3	11	1	16	6
629	6	5	6	3	12	13	16	9	2	7	1	8	15	10	11	14	5	4
629	6	6	13	12	3	6	7	2	9	16	10	15	8	1	4	5	14	11
629	6	7	11	1	16	6	14	8	9	3	5	15	2	12	4	10	7	13
629	6	8	6	16	1	11	3	9	8	14	12	2	15	5	13	7	10	4
629	6	11	4	5	14	11	10	15	8	1	7	2	9	16	13	12	3	6
630	6	2	11	14	5	4	10	1	8	15	7	16	9	2	6	3	12	13
630	6	3	13	2	15	4	12	9	8	5	3	16	1	14	6	7	10	11
630	6	4	4	15	2	13	5	8	9	12	14	1	16	3	11	10	7	6
630	6	5	6	3	12	13	7	16	9	2	10	1	8	15	11	14	5	4
630	6	6	13	12	3	6	2	9	16	7	15	8	1	10	4	5	14	11
630	6	7	11	10	7	6	14	1	16	3	5	8	9	12	4	15	2	13
630	6	8	6	7	10	11	3	16	1	14	12	9	8	5	13	2	15	4
630	6	12	4	5	14	11	15	8	1	10	2	9	16	7	13	12	3	6
632	6	2	11	14	5	4	7	2	9	16	10	15	8	1	6	3	12	13
632	6	3	13	1	16	4	12	8	9	5	3	15	2	14	6	10	7	11
632	6	4	4	16	1	13	5	9	8	12	14	2	15	3	11	7	10	6
632	6	5	6	3	12	13	10	15	8	1	7	2	9	16	11	14	5	4
632	6	6	13	12	3	6	1	8	15	10	16	9	2	7	4	5	14	11
632	6	7	11	7	10	6	14	2	15	3	5	9	8	12	4	16	1	13
632	6	8	6	10	7	11	3	15	2	14	12	8	9	5	13	1	16	4
632	6	11	4	5	14	11	16	9	2	7	1	8	15	10	13	12	3	6
633	6	2	10	15	5	4	16	3	9	6	1	14	8	11	7	2	12	13
633	6	3	13	11	6	4	12	8	9	5	2	14	3	15	7	1	16	10
633	6	4	4	6	11	13	5	9	8	12	15	3	14	2	10	16	1	7
633	6	5	7	2	12	13	1	14	8	11	16	3	9	6	10	15	5	4
633	6	6	13	12	2	7	11	8	14	1	6	9	3	16	4	5	15	10
633	6	7	10	16	1	7	15	3	14	2	5	9	8	12	4	6	11	13
633	6	8	7	1	16	10	2	14	3	15	12	8	9	5	13	11	6	4
633	6	12	4	5	15	10	6	9	3	16	11	8	14	1	13	12	2	7
635	6	2	10	15	5	4	1	8	14	11	16	9	3	6	7	2	12	13
635	6	3	13	6	11	4	12	3	14	5	2	9	8	15	7	16	1	10
635	6	4	4	11	6	13	5	14	3	12	15	8	9	2	10	1	16	7
635	6	5	7	2	12	13	16	9	3	6	1	8	14	11	10	15	5	4
635	6	6	13	12	2	7	6	3	9	16	11	14	8	1	4	5	15	10
635	6	7	10	1	16	7	15	8	9	2	5	14	3	12	4	11	6	13
635	6	8	7	16	1	10	2	9	8	15	12	3	14	5	13	6	11	4
635	6	11	4	5	15	10	11	14	8	1	6	3	9	16	13	12	2	7
637	6	2	10	15	5	4	6	3	9	16	11	14	8	1	7	2	12	13
637	6	3	13	1	16	4	12	8	9	5	2	14	3	15	7	11	6	10
637	6	4	4	16	1	13	5	9	8	12	15	3	14	2	10	6	11	7
637	6	5	7	2	12	13	11	14	8	1	6	3	9	16	10	15	5	4
637	6	6	13	12	2	7	1	8	14	11	16	9	3	6	4	5	15	10
637	6	7	10	6	11	7	15	3	14	2	5	9	8	12	4	16	1	13
637	6	8	7	11	6	10	2	14	3	15	12	8	9	5	13	1	16	4
637	6	11	4	5	15	10	16	9	3	6	1	8	14	11	13	12	2	7
638	6	2	9	16	5	4	3	10	15	6	14	7	2	11	8	1	12	13
638	6	3	13	11	6	4	12	2	15	5	1	7	10	16	8	14	3	9
638	6	4	4	6	11	13	5	15	2	12	16	10	7	1	9	3	14	8
638	6	5	8	1	12	13	14	7	2	11	3	10	15	6	9	16	5	4
638	6	6	13	12	1	8	11	2	7	14	6	15	10	3	4	5	16	9
638	6	7	9	3	14	8	16	10	7	1	5	15	2	12	4	6	11	13
638	6	8	8	14	3	9	1	7	10	16	12	2	15	5	13	11	6	4
638	6	12	4	5	16	9	6	15	10	3	11	2	7	14	13	12	1	8
640	6	2	9	16	5	4	14	2	7	11	3	15	10	6	8	1	12	13
640	6	3	13	6	11	4	12	10	7	5	1	15	2	16	8	3	14	9
640	6	4	4	11	6	13	5	7	10	12	16	2	15	1	9	14	3	8
640	6	5	8	1	12	13	3	15	10	6	14	2	7	11	9	16	5	4
640	6	6	13	12	1	8	6	10	15	3	11	7	2	14	4	5	16	9
640	6	7	9	14	3	8	16	2	15	1	5	7	10	12	4	11	6	13
640	6	8	8	3	14	9	1	15	2	16	12	10	7	5	13	6	11	4
640	6	12	4	5	16	9	11	7	2	14	6	10	15	3	13	12	1	8
644	6	2	9	16	5	4	11	2	7	14	6	15	10	3	8	1	12	13
644	6	3	13	3	14	4	12	10	7	5	1	15	2	16	8	6	11	9
644	6	4	4	14	3	13	5	7	10	12	16	2	15	1	9	11	6	8
644	6	5	8	1	12	13	6	15	10	3	11	2	7	14	9	16	5	4
644	6	6	13	12	1	8	3	10	15	6	14	7	2	11	4	5	16	9
644	6	7	9	11	6	8	16	2	15	1	5	7	10	12	4	14	3	13
644	6	8	8	6	11	9	1	15	2	16	12	10	7	5	13	3	14	4
644	6	12	4	5	16	9	14	7	2	11	3	10	15	6	13	12	1	8
650	6	2	13	11	6	4	8	2	15	9	3	5	12	14	10	16	1	7
650	6	3	7	14	9	4	1	12	15	6	16	5	2	11	10	3	8	13
650	6	4	4	9	14	7	6	15	12	1	11	2	5	16	13	8	3	10
650	6	5	10	16	1	7	3	5	12	14	8	2	15	9	13	11	6	4
650	6	6	7	1	16	10	14	12	5	3	9	15	2	8	4	6	11	13
650	6	7	13	8	3	10	11	2	5	16	6	15	12	1	4	9	14	7
650	6	8	10	3	8	13	16	5	2	11	1	12	15	6	7	14	9	4
650	6	21	4	6	11	13	9	15	2	8	14	12	5	3	7	1	16	10
652	6	2	13	11	6	4	3	2	15	14	8	5	12	9	10	16	1	7
652	6	3	7	9	14	4	1	12	15	6	16	5	2	11	10	8	3	13
652	6	4	4	14	9	7	6	15	12	1	11	2	5	16	13	3	8	10
652	6	5	10	16	1	7	8	5	12	9	3	2	15	14	13	11	6	4
652	6	6	7	1	16	10	9	12	5	8	14	15	2	3	4	6	11	13
652	6	7	13	3	8	10	11	2	5	16	6	15	12	1	4	14	9	7
652	6	8	10	8	3	13	16	5	2	11	1	12	15	6	7	9	14	4
652	6	22	4	6	11	13	14	15	2	3	9	12	5	8	7	1	16	10
653	6	2	13	11	6	4	2	8	9	15	12	14	3	5	7	1	16	10
653	6	3	10	5	15	4	16	3	9	6	1	14	8	11	7	12	2	13
653	6	4	4	15	5	10	6	9	3	16	11	8	14	1	13	2	12	7
653	6	5	7	1	16	10	12	14	3	5	2	8	9	15	13	11	6	4
653	6	6	10	16	1	7	5	3	14	12	15	9	8	2	4	6	11	13
653	6	7	13	2	12	7	11	8	14	1	6	9	3	16	4	15	5	10
653	6	8	7	12	2	13	1	14	8	11	16	3	9	6	10	5	15	4
653	6	21	4	6	11	13	15	9	8	2	5	3	14	12	10	16	1	7
655	6	2	13	11	6	4	1	2	15	16	12	7	10	5	8	14	3	9
655	6	3	9	5	16	4	3	10	15	6	14	7	2	11	8	12	1	13
655	6	4	4	16	5	9	6	15	10	3	11	2	7	14	13	1	12	8
655	6	5	8	14	3	9	12	7	10	5	1	2	15	16	13	11	6	4
655	6	6	9	3	14	8	5	10	7	12	16	15	2	1	4	6	11	13
655	6	7	13	1	12	8	11	2	7	14	6	15	10	3	4	16	5	9
655	6	8	8	12	1	13	14	7	2	11	3	10	15	6	9	5	16	4
655	6	22	4	6	11	13	16	15	2	1	5	10	7	12	9	3	14	8
664	6	2	9	15	6	4	1	7	12	14	16	10	5	3	8	2	11	13
664	6	3	13	3	14	4	11	5	12	6	2	10	7	15	8	16	1	9
664	6	4	4	14	3	13	6	12	5	11	15	7	10	2	9	1	16	8
664	6	5	8	2	11	13	16	10	5	3	1	7	12	14	9	15	6	4
664	6	6	13	11	2	8	3	5	10	16	14	12	7	1	4	6	15	9
664	6	7	9	1	16	8	15	7	10	2	6	12	5	11	4	14	3	13
664	6	8	8	16	1	9	2	10	7	15	11	5	12	6	13	3	14	4
664	6	12	4	6	15	9	14	12	7	1	3	5	10	16	13	11	2	8
666	6	2	9	15	6	4	3	5	10	16	14	12	7	1	8	2	11	13
666	6	3	13	1	16	4	11	7	10	6	2	12	5	15	8	14	3	9
666	6	4	4	16	1	13	6	10	7	11	15	5	12	2	9	3	14	8
666	6	5	8	2	11	13	14	12	7	1	3	5	10	16	9	15	6	4
666	6	6	13	11	2	8	1	7	12	14	16	10	5	3	4	6	15	9
666	6	7	9	3	14	8	15	5	12	2	6	10	7	11	4	16	1	13
666	6	8	8	14	3	9	2	12	5	15	11	7	10	6	13	1	16	4
666	6	12	4	6	15	9	16	10	5	3	1	7	12	14	13	11	2	8
669	6	2	13	10	7	4	8	3	14	9	2	5	12	15	11	16	1	6
669	6	3	6	15	9	4	1	12	14	7	16	5	3	10	11	2	8	13
669	6	4	4	9	15	6	7	14	12	1	10	3	5	16	13	8	2	11
669	6	5	11	16	1	6	2	5	12	15	8	3	14	9	13	10	7	4
669	6	6	6	1	16	11	15	12	5	2	9	14	3	8	4	7	10	13
669	6	7	13	8	2	11	10	3	5	16	7	14	12	1	4	9	15	6
669	6	8	11	2	8	13	16	5	3	10	1	12	14	7	6	15	9	4
669	6	21	4	7	10	13	9	14	3	8	15	12	5	2	6	1	16	11
670	6	2	13	10	7	4	3	8	9	14	12	15	2	5	6	1	16	11
670	6	3	11	5	14	4	16	2	9	7	1	15	8	10	6	12	3	13
670	6	4	4	14	5	11	7	9	2	16	10	8	15	1	13	3	12	6
670	6	5	6	1	16	11	12	15	2	5	3	8	9	14	13	10	7	4
670	6	6	11	16	1	6	5	2	15	12	14	9	8	3	4	7	10	13
670	6	7	13	3	12	6	10	8	15	1	7	9	2	16	4	14	5	11
670	6	8	6	12	3	13	1	15	8	10	16	2	9	7	11	5	14	4
670	6	21	4	7	10	13	14	9	8	3	5	2	15	12	11	16	1	6
671	6	2	13	10	7	4	3	1	16	14	12	8	9	5	6	15	2	11
671	6	3	11	5	14	4	2	9	16	7	15	8	1	10	6	12	3	13
671	6	4	4	14	5	11	7	16	9	2	10	1	8	15	13	3	12	6
671	6	5	6	15	2	11	12	8	9	5	3	1	16	14	13	10	7	4
671	6	6	11	2	15	6	5	9	8	12	14	16	1	3	4	7	10	13
671	6	7	13	3	12	6	10	1	8	15	7	16	9	2	4	14	5	11
671	6	8	6	12	3	13	15	8	1	10	2	9	16	7	11	5	14	4
671	6	22	4	7	10	13	14	16	1	3	5	9	8	12	11	2	15	6
672	6	2	13	10	7	4	2	3	14	15	8	5	12	9	11	16	1	6
672	6	3	6	9	15	4	1	12	14	7	16	5	3	10	11	8	2	13
672	6	4	4	15	9	6	7	14	12	1	10	3	5	16	13	2	8	11
672	6	5	11	16	1	6	8	5	12	9	2	3	14	15	13	10	7	4
672	6	6	6	1	16	11	9	12	5	8	15	14	3	2	4	7	10	13
672	6	7	13	2	8	11	10	3	5	16	7	14	12	1	4	15	9	6
672	6	8	11	8	2	13	16	5	3	10	1	12	14	7	6	9	15	4
672	6	22	4	7	10	13	15	14	3	2	9	12	5	8	6	1	16	11
679	6	2	9	14	7	4	15	1	6	12	2	16	11	5	8	3	10	13
679	6	3	13	5	12	4	10	11	6	7	3	16	1	14	8	2	15	9
679	6	4	4	12	5	13	7	6	11	10	14	1	16	3	9	15	2	8
679	6	5	8	3	10	13	2	16	11	5	15	1	6	12	9	14	7	4
679	6	6	13	10	3	8	5	11	16	2	12	6	1	15	4	7	14	9
679	6	7	9	15	2	8	14	1	16	3	7	6	11	10	4	12	5	13
679	6	8	8	2	15	9	3	16	1	14	10	11	6	7	13	5	12	4
679	6	12	4	7	14	9	12	6	1	15	5	11	16	2	13	10	3	8
682	6	2	9	14	7	4	12	1	6	15	5	16	11	2	8	3	10	13
682	6	3	13	2	15	4	10	11	6	7	3	16	1	14	8	5	12	9
682	6	4	4	15	2	13	7	6	11	10	14	1	16	3	9	12	5	8
682	6	5	8	3	10	13	5	16	11	2	12	1	6	15	9	14	7	4
682	6	6	13	10	3	8	2	11	16	5	15	6	1	12	4	7	14	9
682	6	7	9	12	5	8	14	1	16	3	7	6	11	10	4	15	2	13
682	6	8	8	5	12	9	3	16	1	14	10	11	6	7	13	2	15	4
682	6	12	4	7	14	9	15	6	1	12	2	11	16	5	13	10	3	8
693	6	2	7	14	9	4	16	2	5	11	1	15	12	6	10	3	8	13
693	6	3	13	6	11	4	8	12	5	9	3	15	2	14	10	1	16	7
693	6	4	4	11	6	13	9	5	12	8	14	2	15	3	7	16	1	10
693	6	5	10	3	8	13	1	15	12	6	16	2	5	11	7	14	9	4
693	6	6	13	8	3	10	6	12	15	1	11	5	2	16	4	9	14	7
693	6	7	7	16	1	10	14	2	15	3	9	5	12	8	4	11	6	13
693	6	8	10	1	16	7	3	15	2	14	8	12	5	9	13	6	11	4
693	6	12	4	9	14	7	11	5	2	16	6	12	15	1	13	8	3	10
695	6	2	7	14	9	4	11	2	5	16	6	15	12	1	10	3	8	13
695	6	3	13	1	16	4	8	12	5	9	3	15	2	14	10	6	11	7
695	6	4	4	16	1	13	9	5	12	8	14	2	15	3	7	11	6	10
695	6	5	10	3	8	13	6	15	12	1	11	2	5	16	7	14	9	4
695	6	6	13	8	3	10	1	12	15	6	16	5	2	11	4	9	14	7
695	6	7	7	11	6	10	14	2	15	3	9	5	12	8	4	16	1	13
695	6	8	10	6	11	7	3	15	2	14	8	12	5	9	13	1	16	4
695	6	11	4	9	14	7	16	5	2	11	1	12	15	6	13	8	3	10
696	6	2	6	15	9	4	16	3	5	10	1	14	12	7	11	2	8	13
696	6	3	13	7	10	4	8	12	5	9	2	14	3	15	11	1	16	6
696	6	4	4	10	7	13	9	5	12	8	15	3	14	2	6	16	1	11
696	6	5	11	2	8	13	1	14	12	7	16	3	5	10	6	15	9	4
696	6	6	13	8	2	11	7	12	14	1	10	5	3	16	4	9	15	6
696	6	7	6	16	1	11	15	3	14	2	9	5	12	8	4	10	7	13
696	6	8	11	1	16	6	2	14	3	15	8	12	5	9	13	7	10	4
696	6	12	4	9	15	6	10	5	3	16	7	12	14	1	13	8	2	11
698	6	2	6	15	9	4	10	3	5	16	7	14	12	1	11	2	8	13
698	6	3	13	1	16	4	8	12	5	9	2	14	3	15	11	7	10	6
698	6	4	4	16	1	13	9	5	12	8	15	3	14	2	6	10	7	11
698	6	5	11	2	8	13	7	14	12	1	10	3	5	16	6	15	9	4
698	6	6	13	8	2	11	1	12	14	7	16	5	3	10	4	9	15	6
698	6	7	6	10	7	11	15	3	14	2	9	5	12	8	4	16	1	13
698	6	8	11	7	10	6	2	14	3	15	8	12	5	9	13	1	16	4
698	6	11	4	9	15	6	16	5	3	10	1	12	14	7	13	8	2	11
705	6	2	13	7	10	4	3	9	8	14	12	16	1	5	6	2	15	11
705	6	3	11	5	14	4	15	1	8	10	2	16	9	7	6	12	3	13
705	6	4	4	14	5	11	10	8	1	15	7	9	16	2	13	3	12	6
705	6	5	6	2	15	11	12	16	1	5	3	9	8	14	13	7	10	4
705	6	6	11	15	2	6	5	1	16	12	14	8	9	3	4	10	7	13
705	6	7	13	3	12	6	7	9	16	2	10	8	1	15	4	14	5	11
705	6	8	6	12	3	13	2	16	9	7	15	1	8	10	11	5	14	4
705	6	22	4	10	7	13	14	8	9	3	5	1	16	12	11	15	2	6
706	6	2	13	7	10	4	3	2	15	14	12	9	8	5	6	16	1	11
706	6	3	11	5	14	4	1	8	15	10	16	9	2	7	6	12	3	13
706	6	4	4	14	5	11	10	15	8	1	7	2	9	16	13	3	12	6
706	6	5	6	16	1	11	12	9	8	5	3	2	15	14	13	7	10	4
706	6	6	11	1	16	6	5	8	9	12	14	15	2	3	4	10	7	13
706	6	7	13	3	12	6	7	2	9	16	10	15	8	1	4	14	5	11
706	6	8	6	12	3	13	16	9	2	7	1	8	15	10	11	5	14	4
706	6	22	4	10	7	13	14	15	2	3	5	8	9	12	11	1	16	6
707	6	2	13	7	10	4	2	12	5	15	8	14	3	9	11	1	16	6
707	6	3	6	9	15	4	16	3	5	10	1	14	12	7	11	8	2	13
707	6	4	4	15	9	6	10	5	3	16	7	12	14	1	13	2	8	11
707	6	5	11	1	16	6	8	14	3	9	2	12	5	15	13	7	10	4
707	6	6	6	16	1	11	9	3	14	8	15	5	12	2	4	10	7	13
707	6	7	13	2	8	11	7	12	14	1	10	5	3	16	4	15	9	6
707	6	8	11	8	2	13	1	14	12	7	16	3	5	10	6	9	15	4
707	6	21	4	10	7	13	15	5	12	2	9	3	14	8	6	16	1	11
715	6	2	13	6	11	4	3	12	5	14	8	15	2	9	10	1	16	7
715	6	3	7	9	14	4	16	2	5	11	1	15	12	6	10	8	3	13
715	6	4	4	14	9	7	11	5	2	16	6	12	15	1	13	3	8	10
715	6	5	10	1	16	7	8	15	2	9	3	12	5	14	13	6	11	4
715	6	6	7	16	1	10	9	2	15	8	14	5	12	3	4	11	6	13
715	6	7	13	3	8	10	6	12	15	1	11	5	2	16	4	14	9	7
715	6	8	10	8	3	13	1	15	12	6	16	2	5	11	7	9	14	4
715	6	21	4	11	6	13	14	5	12	3	9	2	15	8	7	16	1	10
717	6	2	13	6	11	4	2	3	14	15	12	9	8	5	7	16	1	10
717	6	3	10	5	15	4	1	8	14	11	16	9	3	6	7	12	2	13
717	6	4	4	15	5	10	11	14	8	1	6	3	9	16	13	2	12	7
717	6	5	7	16	1	10	12	9	8	5	2	3	14	15	13	6	11	4
717	6	6	10	1	16	7	5	8	9	12	15	14	3	2	4	11	6	13
717	6	7	13	2	12	7	6	3	9	16	11	14	8	1	4	15	5	10
717	6	8	7	12	2	13	16	9	3	6	1	8	14	11	10	5	15	4
717	6	22	4	11	6	13	15	14	3	2	5	8	9	12	10	1	16	7
718	6	2	13	6	11	4	1	10	7	16	12	15	2	5	8	3	14	9
718	6	3	9	5	16	4	14	2	7	11	3	15	10	6	8	12	1	13
718	6	4	4	16	5	9	11	7	2	14	6	10	15	3	13	1	12	8
718	6	5	8	3	14	9	12	15	2	5	1	10	7	16	13	6	11	4
718	6	6	9	14	3	8	5	2	15	12	16	7	10	1	4	11	6	13
718	6	7	13	1	12	8	6	10	15	3	11	7	2	14	4	16	5	9
718	6	8	8	12	1	13	3	15	10	6	14	2	7	11	9	5	16	4
718	6	22	4	11	6	13	16	7	10	1	5	2	15	12	9	14	3	8
724	6	2	13	5	12	4	3	11	6	14	10	16	1	7	8	2	15	9
724	6	3	9	7	14	4	15	1	6	12	2	16	11	5	8	10	3	13
724	6	4	4	14	7	9	12	6	1	15	5	11	16	2	13	3	10	8
724	6	5	8	2	15	9	10	16	1	7	3	11	6	14	13	5	12	4
724	6	6	9	15	2	8	7	1	16	10	14	6	11	3	4	12	5	13
724	6	7	13	3	10	8	5	11	16	2	12	6	1	15	4	14	7	9
724	6	8	8	10	3	13	2	16	11	5	15	1	6	12	9	7	14	4
724	6	22	4	12	5	13	14	6	11	3	7	1	16	10	9	15	2	8
738	6	2	13	3	14	4	2	5	12	15	11	10	7	6	8	16	1	9
738	6	3	9	6	15	4	1	7	12	14	16	10	5	3	8	11	2	13
738	6	4	4	15	6	9	14	12	7	1	3	5	10	16	13	2	11	8
738	6	5	8	16	1	9	11	10	7	6	2	5	12	15	13	3	14	4
738	6	6	9	1	16	8	6	7	10	11	15	12	5	2	4	14	3	13
738	6	7	13	2	11	8	3	5	10	16	14	12	7	1	4	15	6	9
738	6	8	8	11	2	13	16	10	5	3	1	7	12	14	9	6	15	4
738	6	22	4	14	3	13	15	12	5	2	6	7	10	11	9	1	16	8
739	6	2	13	3	14	4	1	10	7	16	12	15	2	5	8	6	11	9
739	6	3	9	5	16	4	11	2	7	14	6	15	10	3	8	12	1	13
739	6	4	4	16	5	9	14	7	2	11	3	10	15	6	13	1	12	8
739	6	5	8	6	11	9	12	15	2	5	1	10	7	16	13	3	14	4
739	6	6	9	11	6	8	5	2	15	12	16	7	10	1	4	14	3	13
739	6	7	13	1	12	8	3	10	15	6	14	7	2	11	4	16	5	9
739	6	8	8	12	1	13	6	15	10	3	11	2	7	14	9	5	16	4
739	6	22	4	14	3	13	16	7	10	1	5	2	15	12	9	11	6	8
741	6	2	11	5	14	4	10	1	8	15	7	16	9	2	6	12	3	13
741	6	3	13	2	15	4	3	9	8	14	12	16	1	5	6	7	10	11
741	6	4	4	15	2	13	14	8	9	3	5	1	16	12	11	10	7	6
741	6	5	6	12	3	13	7	16	9	2	10	1	8	15	11	5	14	4
741	6	6	13	3	12	6	2	9	16	7	15	8	1	10	4	14	5	11
741	6	7	11	10	7	6	5	1	16	12	14	8	9	3	4	15	2	13
741	6	8	6	7	10	11	12	16	1	5	3	9	8	14	13	2	15	4
741	6	12	4	14	5	11	15	8	1	10	2	9	16	7	13	3	12	6
742	6	2	11	5	14	4	7	2	9	16	10	15	8	1	6	12	3	13
742	6	3	13	1	16	4	3	8	9	14	12	15	2	5	6	10	7	11
742	6	4	4	16	1	13	14	9	8	3	5	2	15	12	11	7	10	6
742	6	5	6	12	3	13	10	15	8	1	7	2	9	16	11	5	14	4
742	6	6	13	3	12	6	1	8	15	10	16	9	2	7	4	14	5	11
742	6	7	11	7	10	6	5	2	15	12	14	9	8	3	4	16	1	13
742	6	8	6	10	7	11	12	15	2	5	3	8	9	14	13	1	16	4
742	6	12	4	14	5	11	16	9	2	7	1	8	15	10	13	3	12	6
744	6	2	9	7	14	4	12	1	6	15	5	16	11	2	8	10	3	13
744	6	3	13	2	15	4	3	11	6	14	10	16	1	7	8	5	12	9
744	6	4	4	15	2	13	14	6	11	3	7	1	16	10	9	12	5	8
744	6	5	8	10	3	13	5	16	11	2	12	1	6	15	9	7	14	4
744	6	6	13	3	10	8	2	11	16	5	15	6	1	12	4	14	7	9
744	6	7	9	12	5	8	7	1	16	10	14	6	11	3	4	15	2	13
744	6	8	8	5	12	9	10	16	1	7	3	11	6	14	13	2	15	4
744	6	12	4	14	7	9	15	6	1	12	2	11	16	5	13	3	10	8
746	6	2	7	9	14	4	11	2	5	16	6	15	12	1	10	8	3	13
746	6	3	13	1	16	4	3	12	5	14	8	15	2	9	10	6	11	7
746	6	4	4	16	1	13	14	5	12	3	9	2	15	8	7	11	6	10
746	6	5	10	8	3	13	6	15	12	1	11	2	5	16	7	9	14	4
746	6	6	13	3	8	10	1	12	15	6	16	5	2	11	4	14	9	7
746	6	7	7	11	6	10	9	2	15	8	14	5	12	3	4	16	1	13
746	6	8	10	6	11	7	8	15	2	9	3	12	5	14	13	1	16	4
746	6	12	4	14	9	7	16	5	2	11	1	12	15	6	13	3	8	10
749	6	2	10	5	15	4	6	3	9	16	11	14	8	1	7	12	2	13
749	6	3	13	1	16	4	2	8	9	15	12	14	3	5	7	11	6	10
749	6	4	4	16	1	13	15	9	8	2	5	3	14	12	10	6	11	7
749	6	5	7	12	2	13	11	14	8	1	6	3	9	16	10	5	15	4
749	6	6	13	2	12	7	1	8	14	11	16	9	3	6	4	15	5	10
749	6	7	10	6	11	7	5	3	14	12	15	9	8	2	4	16	1	13
749	6	8	7	11	6	10	12	14	3	5	2	8	9	15	13	1	16	4
749	6	12	4	15	5	10	16	9	3	6	1	8	14	11	13	2	12	7
750	6	2	9	6	15	4	3	5	10	16	14	12	7	1	8	11	2	13
750	6	3	13	1	16	4	2	7	10	15	11	12	5	6	8	14	3	9
750	6	4	4	16	1	13	15	10	7	2	6	5	12	11	9	3	14	8
750	6	5	8	11	2	13	14	12	7	1	3	5	10	16	9	6	15	4
750	6	6	13	2	11	8	1	7	12	14	16	10	5	3	4	15	6	9
750	6	7	9	3	14	8	6	5	12	11	15	10	7	2	4	16	1	13
750	6	8	8	14	3	9	11	12	5	6	2	7	10	15	13	1	16	4
750	6	12	4	15	6	9	16	10	5	3	1	7	12	14	13	2	11	8
751	6	2	6	9	15	4	10	3	5	16	7	14	12	1	11	8	2	13
751	6	3	13	1	16	4	2	12	5	15	8	14	3	9	11	7	10	6
751	6	4	4	16	1	13	15	5	12	2	9	3	14	8	6	10	7	11
751	6	5	11	8	2	13	7	14	12	1	10	3	5	16	6	9	15	4
751	6	6	13	2	8	11	1	12	14	7	16	5	3	10	4	15	9	6
751	6	7	6	10	7	11	9	3	14	8	15	5	12	2	4	16	1	13
751	6	8	11	7	10	6	8	14	3	9	2	12	5	15	13	1	16	4
751	6	12	4	15	9	6	16	5	3	10	1	12	14	7	13	2	8	11
754	6	2	12	15	2	5	14	4	13	3	1	9	8	16	7	6	11	10
754	6	3	10	16	3	5	11	8	13	2	6	9	4	15	7	1	14	12
754	6	4	5	3	16	10	2	13	8	11	15	4	9	6	12	14	1	7
754	6	5	7	6	11	10	1	9	8	16	14	4	13	3	12	15	2	5
754	6	6	10	11	6	7	16	8	9	1	3	13	4	14	5	2	15	12
754	6	7	12	14	1	7	15	4	9	6	2	13	8	11	5	3	16	10
754	6	8	7	1	14	12	6	9	4	15	11	8	13	2	10	16	3	5
754	6	22	5	2	15	12	3	13	4	14	16	8	9	1	10	11	6	7
755	6	2	12	15	2	5	13	6	11	4	1	10	7	16	8	3	14	9
755	6	3	9	16	4	5	14	7	11	2	3	10	6	15	8	1	13	12
755	6	4	5	4	16	9	2	11	7	14	15	6	10	3	12	13	1	8
755	6	5	8	3	14	9	1	10	7	16	13	6	11	4	12	15	2	5
755	6	6	9	14	3	8	16	7	10	1	4	11	6	13	5	2	15	12
755	6	7	12	13	1	8	15	6	10	3	2	11	7	14	5	4	16	9
755	6	8	8	1	13	12	3	10	6	15	14	7	11	2	9	16	4	5
755	6	22	5	2	15	12	4	11	6	13	16	7	10	1	9	14	3	8
759	6	2	12	15	2	5	7	1	16	10	6	4	13	11	9	14	3	8
759	6	3	8	11	10	5	3	13	16	2	14	4	1	15	9	6	7	12
759	6	4	5	10	11	8	2	16	13	3	15	1	4	14	12	7	6	9
759	6	5	9	14	3	8	6	4	13	11	7	1	16	10	12	15	2	5
759	6	6	8	3	14	9	11	13	4	6	10	16	1	7	5	2	15	12
759	6	7	12	7	6	9	15	1	4	14	2	16	13	3	5	10	11	8
759	6	8	9	6	7	12	14	4	1	15	3	13	16	2	8	11	10	5
759	6	22	5	2	15	12	10	16	1	7	11	13	4	6	8	3	14	9
760	6	2	12	15	2	5	6	1	16	11	7	4	13	10	9	14	3	8
760	6	3	8	10	11	5	3	13	16	2	14	4	1	15	9	7	6	12
760	6	4	5	11	10	8	2	16	13	3	15	1	4	14	12	6	7	9
760	6	5	9	14	3	8	7	4	13	10	6	1	16	11	12	15	2	5
760	6	6	8	3	14	9	10	13	4	7	11	16	1	6	5	2	15	12
760	6	7	12	6	7	9	15	1	4	14	2	16	13	3	5	11	10	8
760	6	8	9	7	6	12	14	4	1	15	3	13	16	2	8	10	11	5
760	6	21	5	2	15	12	11	16	1	6	10	13	4	7	8	3	14	9
762	6	2	12	15	2	5	1	6	11	16	13	10	7	4	8	3	14	9
762	6	3	9	4	16	5	14	7	11	2	3	10	6	15	8	13	1	12
762	6	4	5	16	4	9	2	11	7	14	15	6	10	3	12	1	13	8
762	6	5	8	3	14	9	13	10	7	4	1	6	11	16	12	15	2	5
762	6	6	9	14	3	8	4	7	10	13	16	11	6	1	5	2	15	12
762	6	7	12	1	13	8	15	6	10	3	2	11	7	14	5	16	4	9
762	6	8	8	13	1	12	3	10	6	15	14	7	11	2	9	4	16	5
762	6	21	5	2	15	12	16	11	6	1	4	7	10	13	9	14	3	8
763	6	2	12	15	2	5	1	4	13	16	14	9	8	3	7	6	11	10
763	6	3	10	3	16	5	11	8	13	2	6	9	4	15	7	14	1	12
763	6	4	5	16	3	10	2	13	8	11	15	4	9	6	12	1	14	7
763	6	5	7	6	11	10	14	9	8	3	1	4	13	16	12	15	2	5
763	6	6	10	11	6	7	3	8	9	14	16	13	4	1	5	2	15	12
763	6	7	12	1	14	7	15	4	9	6	2	13	8	11	5	16	3	10
763	6	8	7	14	1	12	6	9	4	15	11	8	13	2	10	3	16	5
763	6	22	5	2	15	12	16	13	4	1	3	8	9	14	10	11	6	7
768	6	2	12	14	3	5	13	7	10	4	1	11	6	16	8	2	15	9
768	6	3	9	16	4	5	15	6	10	3	2	11	7	14	8	1	13	12
768	6	4	5	4	16	9	3	10	6	15	14	7	11	2	12	13	1	8
768	6	5	8	2	15	9	1	11	6	16	13	7	10	4	12	14	3	5
768	6	6	9	15	2	8	16	6	11	1	4	10	7	13	5	3	14	12
768	6	7	12	13	1	8	14	7	11	2	3	10	6	15	5	4	16	9
768	6	8	8	1	13	12	2	11	7	14	15	6	10	3	9	16	4	5
768	6	22	5	3	14	12	4	10	7	13	16	6	11	1	9	15	2	8
770	6	2	12	14	3	5	7	1	16	10	6	4	13	11	9	15	2	8
770	6	3	8	11	10	5	2	13	16	3	15	4	1	14	9	6	7	12
770	6	4	5	10	11	8	3	16	13	2	14	1	4	15	12	7	6	9
770	6	5	9	15	2	8	6	4	13	11	7	1	16	10	12	14	3	5
770	6	6	8	2	15	9	11	13	4	6	10	16	1	7	5	3	14	12
770	6	7	12	7	6	9	14	1	4	15	3	16	13	2	5	10	11	8
770	6	8	9	6	7	12	15	4	1	14	2	13	16	3	8	11	10	5
770	6	21	5	3	14	12	10	16	1	7	11	13	4	6	8	2	15	9
771	6	2	12	14	3	5	6	1	16	11	7	4	13	10	9	15	2	8
771	6	3	8	10	11	5	2	13	16	3	15	4	1	14	9	7	6	12
771	6	4	5	11	10	8	3	16	13	2	14	1	4	15	12	6	7	9
771	6	5	9	15	2	8	7	4	13	10	6	1	16	11	12	14	3	5
771	6	6	8	2	15	9	10	13	4	7	11	16	1	6	5	3	14	12
771	6	7	12	6	7	9	14	1	4	15	3	16	13	2	5	11	10	8
771	6	8	9	7	6	12	15	4	1	14	2	13	16	3	8	10	11	5
771	6	22	5	3	14	12	11	16	1	6	10	13	4	7	8	2	15	9
773	6	2	12	14	3	5	1	7	10	16	13	11	6	4	8	2	15	9
773	6	3	9	4	16	5	15	6	10	3	2	11	7	14	8	13	1	12
773	6	4	5	16	4	9	3	10	6	15	14	7	11	2	12	1	13	8
773	6	5	8	2	15	9	13	11	6	4	1	7	10	16	12	14	3	5
773	6	6	9	15	2	8	4	6	11	13	16	10	7	1	5	3	14	12
773	6	7	12	1	13	8	14	7	11	2	3	10	6	15	5	16	4	9
773	6	8	8	13	1	12	2	11	7	14	15	6	10	3	9	4	16	5
773	6	21	5	3	14	12	16	10	7	1	4	6	11	13	9	15	2	8
775	6	2	10	16	3	5	15	4	9	6	2	13	8	11	7	1	14	12
775	6	3	12	11	6	5	14	8	9	3	1	13	4	16	7	2	15	10
775	6	4	5	6	11	12	3	9	8	14	16	4	13	1	10	15	2	7
775	6	5	7	1	14	12	2	13	8	11	15	4	9	6	10	16	3	5
775	6	6	12	14	1	7	11	8	13	2	6	9	4	15	5	3	16	10
775	6	7	10	15	2	7	16	4	13	1	3	9	8	14	5	6	11	12
775	6	8	7	2	15	10	1	13	4	16	14	8	9	3	12	11	6	5
775	6	12	5	3	16	10	6	9	4	15	11	8	13	2	12	14	1	7
776	6	2	10	16	3	5	2	8	13	11	15	9	4	6	7	1	14	12
776	6	3	12	6	11	5	14	4	13	3	1	9	8	16	7	15	2	10
776	6	4	5	11	6	12	3	13	4	14	16	8	9	1	10	2	15	7
776	6	5	7	1	14	12	15	9	4	6	2	8	13	11	10	16	3	5
776	6	6	12	14	1	7	6	4	9	15	11	13	8	2	5	3	16	10
776	6	7	10	2	15	7	16	8	9	1	3	13	4	14	5	11	6	12
776	6	8	7	15	2	10	1	9	8	16	14	4	13	3	12	6	11	5
776	6	12	5	3	16	10	11	13	8	2	6	4	9	15	12	14	1	7
779	6	2	10	16	3	5	6	4	9	15	11	13	8	2	7	1	14	12
779	6	3	12	2	15	5	14	8	9	3	1	13	4	16	7	11	6	10
779	6	4	5	15	2	12	3	9	8	14	16	4	13	1	10	6	11	7
779	6	5	7	1	14	12	11	13	8	2	6	4	9	15	10	16	3	5
779	6	6	12	14	1	7	2	8	13	11	15	9	4	6	5	3	16	10
779	6	7	10	6	11	7	16	4	13	1	3	9	8	14	5	15	2	12
779	6	8	7	11	6	10	1	13	4	16	14	8	9	3	12	2	15	5
779	6	12	5	3	16	10	15	9	4	6	2	8	13	11	12	14	1	7
790	6	2	9	16	4	5	2	7	11	14	15	10	6	3	8	1	13	12
790	6	3	12	3	14	5	13	6	11	4	1	10	7	16	8	15	2	9
790	6	4	5	14	3	12	4	11	6	13	16	7	10	1	9	2	15	8
790	6	5	8	1	13	12	15	10	6	3	2	7	11	14	9	16	4	5
790	6	6	12	13	1	8	3	6	10	15	14	11	7	2	5	4	16	9
790	6	7	9	2	15	8	16	7	10	1	4	11	6	13	5	14	3	12
790	6	8	8	15	2	9	1	10	7	16	13	6	11	4	12	3	14	5
790	6	11	5	4	16	9	14	11	7	2	3	6	10	15	12	13	1	8
791	6	2	9	16	4	5	3	6	10	15	14	11	7	2	8	1	13	12
791	6	3	12	2	15	5	13	7	10	4	1	11	6	16	8	14	3	9
791	6	4	5	15	2	12	4	10	7	13	16	6	11	1	9	3	14	8
791	6	5	8	1	13	12	14	11	7	2	3	6	10	15	9	16	4	5
791	6	6	12	13	1	8	2	7	11	14	15	10	6	3	5	4	16	9
791	6	7	9	3	14	8	16	6	11	1	4	10	7	13	5	15	2	12
791	6	8	8	14	3	9	1	11	6	16	13	7	10	4	12	2	15	5
791	6	11	5	4	16	9	15	10	6	3	2	7	11	14	12	13	1	8
792	6	2	12	11	6	5	1	8	9	16	14	13	4	3	7	2	15	10
792	6	3	10	3	16	5	15	4	9	6	2	13	8	11	7	14	1	12
792	6	4	5	16	3	10	6	9	4	15	11	8	13	2	12	1	14	7
792	6	5	7	2	15	10	14	13	4	3	1	8	9	16	12	11	6	5
792	6	6	10	15	2	7	3	4	13	14	16	9	8	1	5	6	11	12
792	6	7	12	1	14	7	11	8	13	2	6	9	4	15	5	16	3	10
792	6	8	7	14	1	12	2	13	8	11	15	4	9	6	10	3	16	5
792	6	22	5	6	11	12	16	9	8	1	3	4	13	14	10	15	2	7
800	6	2	8	11	10	5	15	1	4	14	2	16	13	3	9	6	7	12
800	6	3	12	3	14	5	7	13	4	10	6	16	1	11	9	2	15	8
800	6	4	5	14	3	12	10	4	13	7	11	1	16	6	8	15	2	9
800	6	5	9	6	7	12	2	16	13	3	15	1	4	14	8	11	10	5
800	6	6	12	7	6	9	3	13	16	2	14	4	1	15	5	10	11	8
800	6	7	8	15	2	9	11	1	16	6	10	4	13	7	5	14	3	12
800	6	8	9	2	15	8	6	16	1	11	7	13	4	10	12	3	14	5
800	6	12	5	10	11	8	14	4	1	15	3	13	16	2	12	7	6	9
801	6	2	8	11	10	5	14	1	4	15	3	16	13	2	9	6	7	12
801	6	3	12	2	15	5	7	13	4	10	6	16	1	11	9	3	14	8
801	6	4	5	15	2	12	10	4	13	7	11	1	16	6	8	14	3	9
801	6	5	9	6	7	12	3	16	13	2	14	1	4	15	8	11	10	5
801	6	6	12	7	6	9	2	13	16	3	15	4	1	14	5	10	11	8
801	6	7	8	14	3	9	11	1	16	6	10	4	13	7	5	15	2	12
801	6	8	9	3	14	8	6	16	1	11	7	13	4	10	12	2	15	5
801	6	11	5	10	11	8	15	4	1	14	2	13	16	3	12	7	6	9
803	6	2	12	6	11	5	1	4	13	16	14	9	8	3	7	15	2	10
803	6	3	10	3	16	5	2	8	13	11	15	9	4	6	7	14	1	12
803	6	4	5	16	3	10	11	13	8	2	6	4	9	15	12	1	14	7
803	6	5	7	15	2	10	14	9	8	3	1	4	13	16	12	6	11	5
803	6	6	10	2	15	7	3	8	9	14	16	13	4	1	5	11	6	12
803	6	7	12	1	14	7	6	4	9	15	11	13	8	2	5	16	3	10
803	6	8	7	14	1	12	15	9	4	6	2	8	13	11	10	3	16	5
803	6	22	5	11	6	12	16	13	4	1	3	8	9	14	10	2	15	7
805	6	2	8	10	11	5	15	1	4	14	2	16	13	3	9	7	6	12
805	6	3	12	3	14	5	6	13	4	11	7	16	1	10	9	2	15	8
805	6	4	5	14	3	12	11	4	13	6	10	1	16	7	8	15	2	9
805	6	5	9	7	6	12	2	16	13	3	15	1	4	14	8	10	11	5
805	6	6	12	6	7	9	3	13	16	2	14	4	1	15	5	11	10	8
805	6	7	8	15	2	9	10	1	16	7	11	4	13	6	5	14	3	12
805	6	8	9	2	15	8	7	16	1	10	6	13	4	11	12	3	14	5
805	6	11	5	11	10	8	14	4	1	15	3	13	16	2	12	6	7	9
806	6	2	8	10	11	5	14	1	4	15	3	16	13	2	9	7	6	12
806	6	3	12	2	15	5	6	13	4	11	7	16	1	10	9	3	14	8
806	6	4	5	15	2	12	11	4	13	6	10	1	16	7	8	14	3	9
806	6	5	9	7	6	12	3	16	13	2	14	1	4	15	8	10	11	5
806	6	6	12	6	7	9	2	13	16	3	15	4	1	14	5	11	10	8
806	6	7	8	14	3	9	10	1	16	7	11	4	13	6	5	15	2	12
806	6	8	9	3	14	8	7	16	1	10	6	13	4	11	12	2	15	5
806	6	12	5	11	10	8	15	4	1	14	2	13	16	3	12	6	7	9
812	6	2	12	3	14	5	1	6	11	16	13	10	7	4	8	15	2	9
812	6	3	9	4	16	5	2	7	11	14	15	10	6	3	8	13	1	12
812	6	4	5	16	4	9	14	11	7	2	3	6	10	15	12	1	13	8
812	6	5	8	15	2	9	13	10	7	4	1	6	11	16	12	3	14	5
812	6	6	9	2	15	8	4	7	10	13	16	11	6	1	5	14	3	12
812	6	7	12	1	13	8	3	6	10	15	14	11	7	2	5	16	4	9
812	6	8	8	13	1	12	15	10	6	3	2	7	11	14	9	4	16	5
812	6	22	5	14	3	12	16	11	6	1	4	7	10	13	9	2	15	8
814	6	2	12	2	15	5	1	8	9	16	14	13	4	3	7	11	6	10
814	6	3	10	3	16	5	6	4	9	15	11	13	8	2	7	14	1	12
814	6	4	5	16	3	10	15	9	4	6	2	8	13	11	12	1	14	7
814	6	5	7	11	6	10	14	13	4	3	1	8	9	16	12	2	15	5
814	6	6	10	6	11	7	3	4	13	14	16	9	8	1	5	15	2	12
814	6	7	12	1	14	7	2	8	13	11	15	9	4	6	5	16	3	10
814	6	8	7	14	1	12	11	13	8	2	6	4	9	15	10	3	16	5
814	6	22	5	15	2	12	16	9	8	1	3	4	13	14	10	6	11	7
815	6	2	12	2	15	5	1	7	10	16	13	11	6	4	8	14	3	9
815	6	3	9	4	16	5	3	6	10	15	14	11	7	2	8	13	1	12
815	6	4	5	16	4	9	15	10	6	3	2	7	11	14	12	1	13	8
815	6	5	8	14	3	9	13	11	6	4	1	7	10	16	12	2	15	5
815	6	6	9	3	14	8	4	6	11	13	16	10	7	1	5	15	2	12
815	6	7	12	1	13	8	2	7	11	14	15	10	6	3	5	16	4	9
815	6	8	8	13	1	12	14	11	7	2	3	6	10	15	9	4	16	5
815	6	22	5	15	2	12	16	10	7	1	4	6	11	13	9	3	14	8
818	6	2	11	16	1	6	14	5	12	3	2	9	8	15	7	4	13	10
818	6	3	10	15	3	6	13	8	12	1	4	9	5	16	7	2	14	11
818	6	4	6	3	15	10	1	12	8	13	16	5	9	4	11	14	2	7
818	6	5	7	4	13	10	2	9	8	15	14	5	12	3	11	16	1	6
818	6	6	10	13	4	7	15	8	9	2	3	12	5	14	6	1	16	11
818	6	7	11	14	2	7	16	5	9	4	1	12	8	13	6	3	15	10
818	6	8	7	2	14	11	4	9	5	16	13	8	12	1	10	15	3	6
818	6	22	6	1	16	11	3	12	5	14	15	8	9	2	10	13	4	7
820	6	2	11	16	1	6	8	2	15	9	5	3	14	12	10	13	4	7
820	6	3	7	12	9	6	4	14	15	1	13	3	2	16	10	5	8	11
820	6	4	6	9	12	7	1	15	14	4	16	2	3	13	11	8	5	10
820	6	5	10	13	4	7	5	3	14	12	8	2	15	9	11	16	1	6
820	6	6	7	4	13	10	12	14	3	5	9	15	2	8	6	1	16	11
820	6	7	11	8	5	10	16	2	3	13	1	15	14	4	6	9	12	7
820	6	8	10	5	8	11	13	3	2	16	4	14	15	1	7	12	9	6
820	6	22	6	1	16	11	9	15	2	8	12	14	3	5	7	4	13	10
821	6	2	11	16	1	6	5	2	15	12	8	3	14	9	10	13	4	7
821	6	3	7	9	12	6	4	14	15	1	13	3	2	16	10	8	5	11
821	6	4	6	12	9	7	1	15	14	4	16	2	3	13	11	5	8	10
821	6	5	10	13	4	7	8	3	14	9	5	2	15	12	11	16	1	6
821	6	6	7	4	13	10	9	14	3	8	12	15	2	5	6	1	16	11
821	6	7	11	5	8	10	16	2	3	13	1	15	14	4	6	12	9	7
821	6	8	10	8	5	11	13	3	2	16	4	14	15	1	7	9	12	6
821	6	21	6	1	16	11	12	15	2	5	9	14	3	8	7	4	13	10
823	6	2	11	16	1	6	2	5	12	15	14	9	8	3	7	4	13	10
823	6	3	10	3	15	6	13	8	12	1	4	9	5	16	7	14	2	11
823	6	4	6	15	3	10	1	12	8	13	16	5	9	4	11	2	14	7
823	6	5	7	4	13	10	14	9	8	3	2	5	12	15	11	16	1	6
823	6	6	10	13	4	7	3	8	9	14	15	12	5	2	6	1	16	11
823	6	7	11	2	14	7	16	5	9	4	1	12	8	13	6	15	3	10
823	6	8	7	14	2	11	4	9	5	16	13	8	12	1	10	3	15	6
823	6	21	6	1	16	11	15	12	5	2	3	8	9	14	10	13	4	7
824	6	2	11	15	2	6	10	1	16	7	5	4	13	12	8	14	3	9
824	6	3	9	12	7	6	3	13	16	2	14	4	1	15	8	5	10	11
824	6	4	6	7	12	9	2	16	13	3	15	1	4	14	11	10	5	8
824	6	5	8	14	3	9	5	4	13	12	10	1	16	7	11	15	2	6
824	6	6	9	3	14	8	12	13	4	5	7	16	1	10	6	2	15	11
824	6	7	11	10	5	8	15	1	4	14	2	16	13	3	6	7	12	9
824	6	8	8	5	10	11	14	4	1	15	3	13	16	2	9	12	7	6
824	6	22	6	2	15	11	7	16	1	10	12	13	4	5	9	3	14	8
825	6	2	11	15	2	6	5	1	16	12	10	4	13	7	8	14	3	9
825	6	3	9	7	12	6	3	13	16	2	14	4	1	15	8	10	5	11
825	6	4	6	12	7	9	2	16	13	3	15	1	4	14	11	5	10	8
825	6	5	8	14	3	9	10	4	13	7	5	1	16	12	11	15	2	6
825	6	6	9	3	14	8	7	13	4	10	12	16	1	5	6	2	15	11
825	6	7	11	5	10	8	15	1	4	14	2	16	13	3	6	12	7	9
825	6	8	8	10	5	11	14	4	1	15	3	13	16	2	9	7	12	6
825	6	22	6	2	15	11	12	16	1	5	7	13	4	10	9	3	14	8
829	6	2	11	14	3	6	10	1	16	7	5	4	13	12	8	15	2	9
829	6	3	9	12	7	6	2	13	16	3	15	4	1	14	8	5	10	11
829	6	4	6	7	12	9	3	16	13	2	14	1	4	15	11	10	5	8
829	6	5	8	15	2	9	5	4	13	12	10	1	16	7	11	14	3	6
829	6	6	9	2	15	8	12	13	4	5	7	16	1	10	6	3	14	11
829	6	7	11	10	5	8	14	1	4	15	3	16	13	2	6	7	12	9
829	6	8	8	5	10	11	15	4	1	14	2	13	16	3	9	12	7	6
829	6	22	6	3	14	11	7	16	1	10	12	13	4	5	9	2	15	8
831	6	2	11	14	3	6	5	1	16	12	10	4	13	7	8	15	2	9
831	6	3	9	7	12	6	2	13	16	3	15	4	1	14	8	10	5	11
831	6	4	6	12	7	9	3	16	13	2	14	1	4	15	11	5	10	8
831	6	5	8	15	2	9	10	4	13	7	5	1	16	12	11	14	3	6
831	6	6	9	2	15	8	7	13	4	10	12	16	1	5	6	3	14	11
831	6	7	11	5	10	8	14	1	4	15	3	16	13	2	6	12	7	9
831	6	8	8	10	5	11	15	4	1	14	2	13	16	3	9	7	12	6
831	6	22	6	3	14	11	12	16	1	5	7	13	4	10	9	2	15	8
832	6	2	10	15	3	6	16	5	9	4	1	12	8	13	7	2	14	11
832	6	3	11	13	4	6	14	8	9	3	2	12	5	15	7	1	16	10
832	6	4	6	4	13	11	3	9	8	14	15	5	12	2	10	16	1	7
832	6	5	7	2	14	11	1	12	8	13	16	5	9	4	10	15	3	6
832	6	6	11	14	2	7	13	8	12	1	4	9	5	16	6	3	15	10
832	6	7	10	16	1	7	15	5	12	2	3	9	8	14	6	4	13	11
832	6	8	7	1	16	10	2	12	5	15	14	8	9	3	11	13	4	6
832	6	12	6	3	15	10	4	9	5	16	13	8	12	1	11	14	2	7
835	6	2	10	15	3	6	1	8	12	13	16	9	5	4	7	2	14	11
835	6	3	11	4	13	6	14	5	12	3	2	9	8	15	7	16	1	10
835	6	4	6	13	4	11	3	12	5	14	15	8	9	2	10	1	16	7
835	6	5	7	2	14	11	16	9	5	4	1	8	12	13	10	15	3	6
835	6	6	11	14	2	7	4	5	9	16	13	12	8	1	6	3	15	10
835	6	7	10	1	16	7	15	8	9	2	3	12	5	14	6	13	4	11
835	6	8	7	16	1	10	2	9	8	15	14	5	12	3	11	4	13	6
835	6	11	6	3	15	10	13	12	8	1	4	5	9	16	11	14	2	7
836	6	2	10	15	3	6	4	5	9	16	13	12	8	1	7	2	14	11
836	6	3	11	1	16	6	14	8	9	3	2	12	5	15	7	13	4	10
836	6	4	6	16	1	11	3	9	8	14	15	5	12	2	10	4	13	7
836	6	5	7	2	14	11	13	12	8	1	4	5	9	16	10	15	3	6
836	6	6	11	14	2	7	1	8	12	13	16	9	5	4	6	3	15	10
836	6	7	10	4	13	7	15	5	12	2	3	9	8	14	6	16	1	11
836	6	8	7	13	4	10	2	12	5	15	14	8	9	3	11	1	16	6
836	6	11	6	3	15	10	16	9	5	4	1	8	12	13	11	14	2	7
839	6	2	11	13	4	6	8	2	15	9	5	3	14	12	10	16	1	7
839	6	3	7	12	9	6	1	14	15	4	16	3	2	13	10	5	8	11
839	6	4	6	9	12	7	4	15	14	1	13	2	3	16	11	8	5	10
839	6	5	10	16	1	7	5	3	14	12	8	2	15	9	11	13	4	6
839	6	6	7	1	16	10	12	14	3	5	9	15	2	8	6	4	13	11
839	6	7	11	8	5	10	13	2	3	16	4	15	14	1	6	9	12	7
839	6	8	10	5	8	11	16	3	2	13	1	14	15	4	7	12	9	6
839	6	21	6	4	13	11	9	15	2	8	12	14	3	5	7	1	16	10
840	6	2	11	13	4	6	5	2	15	12	8	3	14	9	10	16	1	7
840	6	3	7	9	12	6	1	14	15	4	16	3	2	13	10	8	5	11
840	6	4	6	12	9	7	4	15	14	1	13	2	3	16	11	5	8	10
840	6	5	10	16	1	7	8	3	14	9	5	2	15	12	11	13	4	6
840	6	6	7	1	16	10	9	14	3	8	12	15	2	5	6	4	13	11
840	6	7	11	5	8	10	13	2	3	16	4	15	14	1	6	12	9	7
840	6	8	10	8	5	11	16	3	2	13	1	14	15	4	7	9	12	6
840	6	22	6	4	13	11	12	15	2	5	9	14	3	8	7	1	16	10
841	6	2	11	13	4	6	2	8	9	15	14	12	5	3	7	1	16	10
841	6	3	10	3	15	6	16	5	9	4	1	12	8	13	7	14	2	11
841	6	4	6	15	3	10	4	9	5	16	13	8	12	1	11	2	14	7
841	6	5	7	1	16	10	14	12	5	3	2	8	9	15	11	13	4	6
841	6	6	10	16	1	7	3	5	12	14	15	9	8	2	6	4	13	11
841	6	7	11	2	14	7	13	8	12	1	4	9	5	16	6	15	3	10
841	6	8	7	14	2	11	1	12	8	13	16	5	9	4	10	3	15	6
841	6	21	6	4	13	11	15	9	8	2	3	5	12	14	10	16	1	7
845	6	2	9	12	7	6	15	1	4	14	2	16	13	3	8	5	10	11
845	6	3	11	3	14	6	10	13	4	7	5	16	1	12	8	2	15	9
845	6	4	6	14	3	11	7	4	13	10	12	1	16	5	9	15	2	8
845	6	5	8	5	10	11	2	16	13	3	15	1	4	14	9	12	7	6
845	6	6	11	10	5	8	3	13	16	2	14	4	1	15	6	7	12	9
845	6	7	9	15	2	8	12	1	16	5	7	4	13	10	6	14	3	11
845	6	8	8	2	15	9	5	16	1	12	10	13	4	7	11	3	14	6
845	6	12	6	7	12	9	14	4	1	15	3	13	16	2	11	10	5	8
847	6	2	9	12	7	6	14	1	4	15	3	16	13	2	8	5	10	11
847	6	3	11	2	15	6	10	13	4	7	5	16	1	12	8	3	14	9
847	6	4	6	15	2	11	7	4	13	10	12	1	16	5	9	14	3	8
847	6	5	8	5	10	11	3	16	13	2	14	1	4	15	9	12	7	6
847	6	6	11	10	5	8	2	13	16	3	15	4	1	14	6	7	12	9
847	6	7	9	14	3	8	12	1	16	5	7	4	13	10	6	15	2	11
847	6	8	8	3	14	9	5	16	1	12	10	13	4	7	11	2	15	6
847	6	12	6	7	12	9	15	4	1	14	2	13	16	3	11	10	5	8
848	6	2	7	12	9	6	16	2	3	13	1	15	14	4	10	5	8	11
848	6	3	11	4	13	6	8	14	3	9	5	15	2	12	10	1	16	7
848	6	4	6	13	4	11	9	3	14	8	12	2	15	5	7	16	1	10
848	6	5	10	5	8	11	1	15	14	4	16	2	3	13	7	12	9	6
848	6	6	11	8	5	10	4	14	15	1	13	3	2	16	6	9	12	7
848	6	7	7	16	1	10	12	2	15	5	9	3	14	8	6	13	4	11
848	6	8	10	1	16	7	5	15	2	12	8	14	3	9	11	4	13	6
848	6	12	6	9	12	7	13	3	2	16	4	14	15	1	11	8	5	10
850	6	2	7	12	9	6	13	2	3	16	4	15	14	1	10	5	8	11
850	6	3	11	1	16	6	8	14	3	9	5	15	2	12	10	4	13	7
850	6	4	6	16	1	11	9	3	14	8	12	2	15	5	7	13	4	10
850	6	5	10	5	8	11	4	15	14	1	13	2	3	16	7	12	9	6
850	6	6	11	8	5	10	1	14	15	4	16	3	2	13	6	9	12	7
850	6	7	7	13	4	10	12	2	15	5	9	3	14	8	6	16	1	11
850	6	8	10	4	13	7	5	15	2	12	8	14	3	9	11	1	16	6
850	6	11	6	9	12	7	16	3	2	13	1	14	15	4	11	8	5	10
855	6	2	9	7	12	6	15	1	4	14	2	16	13	3	8	10	5	11
855	6	3	11	3	14	6	5	13	4	12	10	16	1	7	8	2	15	9
855	6	4	6	14	3	11	12	4	13	5	7	1	16	10	9	15	2	8
855	6	5	8	10	5	11	2	16	13	3	15	1	4	14	9	7	12	6
855	6	6	11	5	10	8	3	13	16	2	14	4	1	15	6	12	7	9
855	6	7	9	15	2	8	7	1	16	10	12	4	13	5	6	14	3	11
855	6	8	8	2	15	9	10	16	1	7	5	13	4	12	11	3	14	6
855	6	12	6	12	7	9	14	4	1	15	3	13	16	2	11	5	10	8
856	6	2	9	7	12	6	14	1	4	15	3	16	13	2	8	10	5	11
856	6	3	11	2	15	6	5	13	4	12	10	16	1	7	8	3	14	9
856	6	4	6	15	2	11	12	4	13	5	7	1	16	10	9	14	3	8
856	6	5	8	10	5	11	3	16	13	2	14	1	4	15	9	7	12	6
856	6	6	11	5	10	8	2	13	16	3	15	4	1	14	6	12	7	9
856	6	7	9	14	3	8	7	1	16	10	12	4	13	5	6	15	2	11
856	6	8	8	3	14	9	10	16	1	7	5	13	4	12	11	2	15	6
856	6	12	6	12	7	9	15	4	1	14	2	13	16	3	11	5	10	8
858	6	2	7	9	12	6	16	2	3	13	1	15	14	4	10	8	5	11
858	6	3	11	4	13	6	5	14	3	12	8	15	2	9	10	1	16	7
858	6	4	6	13	4	11	12	3	14	5	9	2	15	8	7	16	1	10
858	6	5	10	8	5	11	1	15	14	4	16	2	3	13	7	9	12	6
858	6	6	11	5	8	10	4	14	15	1	13	3	2	16	6	12	9	7
858	6	7	7	16	1	10	9	2	15	8	12	3	14	5	6	13	4	11
858	6	8	10	1	16	7	8	15	2	9	5	14	3	12	11	4	13	6
858	6	11	6	12	9	7	13	3	2	16	4	14	15	1	11	5	8	10
860	6	2	7	9	12	6	13	2	3	16	4	15	14	1	10	8	5	11
860	6	3	11	1	16	6	5	14	3	12	8	15	2	9	10	4	13	7
860	6	4	6	16	1	11	12	3	14	5	9	2	15	8	7	13	4	10
860	6	5	10	8	5	11	4	15	14	1	13	2	3	16	7	9	12	6
860	6	6	11	5	8	10	1	14	15	4	16	3	2	13	6	12	9	7
860	6	7	7	13	4	10	9	2	15	8	12	3	14	5	6	16	1	11
860	6	8	10	4	13	7	8	15	2	9	5	14	3	12	11	1	16	6
860	6	12	6	12	9	7	16	3	2	13	1	14	15	4	11	5	8	10
861	6	2	11	4	13	6	2	5	12	15	14	9	8	3	7	16	1	10
861	6	3	10	3	15	6	1	8	12	13	16	9	5	4	7	14	2	11
861	6	4	6	15	3	10	13	12	8	1	4	5	9	16	11	2	14	7
861	6	5	7	16	1	10	14	9	8	3	2	5	12	15	11	4	13	6
861	6	6	10	1	16	7	3	8	9	14	15	12	5	2	6	13	4	11
861	6	7	11	2	14	7	4	5	9	16	13	12	8	1	6	15	3	10
861	6	8	7	14	2	11	16	9	5	4	1	8	12	13	10	3	15	6
861	6	22	6	13	4	11	15	12	5	2	3	8	9	14	10	1	16	7
863	6	2	10	3	15	6	4	5	9	16	13	12	8	1	7	14	2	11
863	6	3	11	1	16	6	2	8	9	15	14	12	5	3	7	13	4	10
863	6	4	6	16	1	11	15	9	8	2	3	5	12	14	10	4	13	7
863	6	5	7	14	2	11	13	12	8	1	4	5	9	16	10	3	15	6
863	6	6	11	2	14	7	1	8	12	13	16	9	5	4	6	15	3	10
863	6	7	10	4	13	7	3	5	12	14	15	9	8	2	6	16	1	11
863	6	8	7	13	4	10	14	12	5	3	2	8	9	15	11	1	16	6
863	6	12	6	15	3	10	16	9	5	4	1	8	12	13	11	2	14	7
267	7	1	2	5	16	11	8	12	1	13	9	7	14	4	15	10	3	6
267	7	2	11	16	5	2	13	1	12	8	4	14	7	9	6	3	10	15
267	7	3	15	9	8	2	10	7	12	5	3	14	1	16	6	4	13	11
267	7	4	2	8	9	15	5	12	7	10	16	1	14	3	11	13	4	6
267	7	5	6	3	10	15	4	14	7	9	13	1	12	8	11	16	5	2
267	7	6	15	10	3	6	9	7	14	4	8	12	1	13	2	5	16	11
267	7	7	11	13	4	6	16	1	14	3	5	12	7	10	2	8	9	15
267	7	8	6	4	13	11	3	14	1	16	10	7	12	5	15	9	8	2
270	7	1	2	5	16	11	13	12	1	8	4	7	14	9	15	10	3	6
270	7	2	11	16	5	2	8	1	12	13	9	14	7	4	6	3	10	15
270	7	3	15	4	13	2	10	7	12	5	3	14	1	16	6	9	8	11
270	7	4	2	13	4	15	5	12	7	10	16	1	14	3	11	8	9	6
270	7	5	6	3	10	15	9	14	7	4	8	1	12	13	11	16	5	2
270	7	6	15	10	3	6	4	7	14	9	13	12	1	8	2	5	16	11
270	7	7	11	8	9	6	16	1	14	3	5	12	7	10	2	13	4	15
270	7	8	6	9	8	11	3	14	1	16	10	7	12	5	15	4	13	2
299	7	1	2	7	14	11	8	10	3	13	9	5	16	4	15	12	1	6
299	7	2	11	14	7	2	13	3	10	8	4	16	5	9	6	1	12	15
299	7	3	15	9	8	2	12	5	10	7	1	16	3	14	6	4	13	11
299	7	4	2	8	9	15	7	10	5	12	14	3	16	1	11	13	4	6
299	7	5	6	1	12	15	4	16	5	9	13	3	10	8	11	14	7	2
299	7	6	15	12	1	6	9	5	16	4	8	10	3	13	2	7	14	11
299	7	7	11	13	4	6	14	3	16	1	7	10	5	12	2	8	9	15
299	7	8	6	4	13	11	1	16	3	14	12	5	10	7	15	9	8	2
302	7	1	2	7	14	11	13	10	3	8	4	5	16	9	15	12	1	6
302	7	2	11	14	7	2	8	3	10	13	9	16	5	4	6	1	12	15
302	7	3	15	4	13	2	12	5	10	7	1	16	3	14	6	9	8	11
302	7	4	2	13	4	15	7	10	5	12	14	3	16	1	11	8	9	6
302	7	5	6	1	12	15	9	16	5	4	8	3	10	13	11	14	7	2
302	7	6	15	12	1	6	4	5	16	9	13	10	3	8	2	7	14	11
302	7	7	11	8	9	6	14	3	16	1	7	10	5	12	2	13	4	15
302	7	8	6	9	8	11	1	16	3	14	12	5	10	7	15	4	13	2
345	7	1	2	9	16	7	12	8	1	13	5	11	14	4	15	6	3	10
345	7	2	7	16	9	2	13	1	8	12	4	14	11	5	10	3	6	15
345	7	3	15	5	12	2	6	11	8	9	3	14	1	16	10	4	13	7
345	7	4	2	12	5	15	9	8	11	6	16	1	14	3	7	13	4	10
345	7	5	10	3	6	15	4	14	11	5	13	1	8	12	7	16	9	2
345	7	6	15	6	3	10	5	11	14	4	12	8	1	13	2	9	16	7
345	7	7	7	13	4	10	16	1	14	3	9	8	11	6	2	12	5	15
345	7	8	10	4	13	7	3	14	1	16	6	11	8	9	15	5	12	2
346	7	1	2	9	16	7	13	8	1	12	4	11	14	5	15	6	3	10
346	7	2	7	16	9	2	12	1	8	13	5	14	11	4	10	3	6	15
346	7	3	15	4	13	2	6	11	8	9	3	14	1	16	10	5	12	7
346	7	4	2	13	4	15	9	8	11	6	16	1	14	3	7	12	5	10
346	7	5	10	3	6	15	5	14	11	4	12	1	8	13	7	16	9	2
346	7	6	15	6	3	10	4	11	14	5	13	8	1	12	2	9	16	7
346	7	7	7	12	5	10	16	1	14	3	9	8	11	6	2	13	4	15
346	7	8	10	5	12	7	3	14	1	16	6	11	8	9	15	4	13	2
368	7	1	2	11	14	7	12	6	3	13	5	9	16	4	15	8	1	10
368	7	2	7	14	11	2	13	3	6	12	4	16	9	5	10	1	8	15
368	7	3	15	5	12	2	8	9	6	11	1	16	3	14	10	4	13	7
368	7	4	2	12	5	15	11	6	9	8	14	3	16	1	7	13	4	10
368	7	5	10	1	8	15	4	16	9	5	13	3	6	12	7	14	11	2
368	7	6	15	8	1	10	5	9	16	4	12	6	3	13	2	11	14	7
368	7	7	7	13	4	10	14	3	16	1	11	6	9	8	2	12	5	15
368	7	8	10	4	13	7	1	16	3	14	8	9	6	11	15	5	12	2
370	7	1	2	11	14	7	13	6	3	12	4	9	16	5	15	8	1	10
370	7	2	7	14	11	2	12	3	6	13	5	16	9	4	10	1	8	15
370	7	3	15	4	13	2	8	9	6	11	1	16	3	14	10	5	12	7
370	7	4	2	13	4	15	11	6	9	8	14	3	16	1	7	12	5	10
370	7	5	10	1	8	15	5	16	9	4	12	3	6	13	7	14	11	2
370	7	6	15	8	1	10	4	9	16	5	13	6	3	12	2	11	14	7
370	7	7	7	12	5	10	14	3	16	1	11	6	9	8	2	13	4	15
370	7	8	10	5	12	7	1	16	3	14	8	9	6	11	15	4	13	2
437	7	1	3	2	16	13	8	15	1	10	9	6	12	7	14	11	5	4
437	7	2	13	16	2	3	10	1	15	8	7	12	6	9	4	5	11	14
437	7	3	14	9	8	3	11	6	15	2	5	12	1	16	4	7	10	13
437	7	4	3	8	9	14	2	15	6	11	16	1	12	5	13	10	7	4
437	7	5	4	5	11	14	7	12	6	9	10	1	15	8	13	16	2	3
437	7	6	14	11	5	4	9	6	12	7	8	15	1	10	3	2	16	13
437	7	7	13	10	7	4	16	1	12	5	2	15	6	11	3	8	9	14
437	7	8	4	7	10	13	5	12	1	16	11	6	15	2	14	9	8	3
438	7	1	3	2	16	13	10	15	1	8	7	6	12	9	14	11	5	4
438	7	2	13	16	2	3	8	1	15	10	9	12	6	7	4	5	11	14
438	7	3	14	7	10	3	11	6	15	2	5	12	1	16	4	9	8	13
438	7	4	3	10	7	14	2	15	6	11	16	1	12	5	13	8	9	4
438	7	5	4	5	11	14	9	12	6	7	8	1	15	10	13	16	2	3
438	7	6	14	11	5	4	7	6	12	9	10	15	1	8	3	2	16	13
438	7	7	13	8	9	4	16	1	12	5	2	15	6	11	3	10	7	14
438	7	8	4	9	8	13	5	12	1	16	11	6	15	2	14	7	10	3
452	7	2	3	5	12	14	6	11	8	9	15	2	13	4	10	16	1	7
452	7	2	14	12	5	3	9	8	11	6	4	13	2	15	7	1	16	10
452	7	3	10	15	6	3	16	2	11	5	1	13	8	12	7	4	9	14
452	7	4	3	6	15	10	5	11	2	16	12	8	13	1	14	9	4	7
452	7	5	7	1	16	10	4	13	2	15	9	8	11	6	14	12	5	3
452	7	6	10	16	1	7	15	2	13	4	6	11	8	9	3	5	12	14
452	7	7	14	9	4	7	12	8	13	1	5	11	2	16	3	6	15	10
452	7	8	7	4	9	14	1	13	8	12	16	2	11	5	10	15	6	3
454	7	2	3	5	12	14	8	9	6	11	13	4	15	2	10	16	1	7
454	7	2	14	12	5	3	11	6	9	8	2	15	4	13	7	1	16	10
454	7	3	10	13	8	3	16	4	9	5	1	15	6	12	7	2	11	14
454	7	4	3	8	13	10	5	9	4	16	12	6	15	1	14	11	2	7
454	7	5	7	1	16	10	2	15	4	13	11	6	9	8	14	12	5	3
454	7	6	10	16	1	7	13	4	15	2	8	9	6	11	3	5	12	14
454	7	7	14	11	2	7	12	6	15	1	5	9	4	16	3	8	13	10
454	7	8	7	2	11	14	1	15	6	12	16	4	9	5	10	13	8	3
469	7	1	3	6	12	13	8	11	5	10	9	2	16	7	14	15	1	4
469	7	2	13	12	6	3	10	5	11	8	7	16	2	9	4	1	15	14
469	7	3	14	9	8	3	15	2	11	6	1	16	5	12	4	7	10	13
469	7	4	3	8	9	14	6	11	2	15	12	5	16	1	13	10	7	4
469	7	5	4	1	15	14	7	16	2	9	10	5	11	8	13	12	6	3
469	7	6	14	15	1	4	9	2	16	7	8	11	5	10	3	6	12	13
469	7	7	13	10	7	4	12	5	16	1	6	11	2	15	3	8	9	14
469	7	8	4	7	10	13	1	16	5	12	15	2	11	6	14	9	8	3
471	7	1	3	6	12	13	10	11	5	8	7	2	16	9	14	15	1	4
471	7	2	13	12	6	3	8	5	11	10	9	16	2	7	4	1	15	14
471	7	3	14	7	10	3	15	2	11	6	1	16	5	12	4	9	8	13
471	7	4	3	10	7	14	6	11	2	15	12	5	16	1	13	8	9	4
471	7	5	4	1	15	14	9	16	2	7	8	5	11	10	13	12	6	3
471	7	6	14	15	1	4	7	2	16	9	10	11	5	8	3	6	12	13
471	7	7	13	8	9	4	12	5	16	1	6	11	2	15	3	10	7	14
471	7	8	4	9	8	13	1	16	5	12	15	2	11	6	14	7	10	3
485	7	1	3	6	15	10	16	11	2	5	1	8	13	12	14	9	4	7
485	7	2	10	15	6	3	5	2	11	16	12	13	8	1	7	4	9	14
485	7	3	14	1	16	3	9	8	11	6	4	13	2	15	7	12	5	10
485	7	4	3	16	1	14	6	11	8	9	15	2	13	4	10	5	12	7
485	7	5	7	4	9	14	12	13	8	1	5	2	11	16	10	15	6	3
485	7	6	14	9	4	7	1	8	13	12	16	11	2	5	3	6	15	10
485	7	7	10	5	12	7	15	2	13	4	6	11	8	9	3	16	1	14
485	7	8	7	12	5	10	4	13	2	15	9	8	11	6	14	1	16	3
509	7	1	3	8	13	10	16	9	4	5	1	6	15	12	14	11	2	7
509	7	2	10	13	8	3	5	4	9	16	12	15	6	1	7	2	11	14
509	7	3	14	1	16	3	11	6	9	8	2	15	4	13	7	12	5	10
509	7	4	3	16	1	14	8	9	6	11	13	4	15	2	10	5	12	7
509	7	5	7	2	11	14	12	15	6	1	5	4	9	16	10	13	8	3
509	7	6	14	11	2	7	1	6	15	12	16	9	4	5	3	8	13	10
509	7	7	10	5	12	7	13	4	15	2	8	9	6	11	3	16	1	14
509	7	8	7	12	5	10	2	15	4	13	11	6	9	8	14	1	16	3
516	7	2	3	9	8	14	10	7	12	5	15	2	13	4	6	16	1	11
516	7	2	14	8	9	3	5	12	7	10	4	13	2	15	11	1	16	6
516	7	3	6	15	10	3	16	2	7	9	1	13	12	8	11	4	5	14
516	7	4	3	10	15	6	9	7	2	16	8	12	13	1	14	5	4	11
516	7	5	11	1	16	6	4	13	2	15	5	12	7	10	14	8	9	3
516	7	6	6	16	1	11	15	2	13	4	10	7	12	5	3	9	8	14
516	7	7	14	5	4	11	8	12	13	1	9	7	2	16	3	10	15	6
516	7	8	11	4	5	14	1	13	12	8	16	2	7	9	6	15	10	3
517	7	2	3	9	8	14	12	5	10	7	13	4	15	2	6	16	1	11
517	7	2	14	8	9	3	7	10	5	12	2	15	4	13	11	1	16	6
517	7	3	6	13	12	3	16	4	5	9	1	15	10	8	11	2	7	14
517	7	4	3	12	13	6	9	5	4	16	8	10	15	1	14	7	2	11
517	7	5	11	1	16	6	2	15	4	13	7	10	5	12	14	8	9	3
517	7	6	6	16	1	11	13	4	15	2	12	5	10	7	3	9	8	14
517	7	7	14	7	2	11	8	10	15	1	9	5	4	16	3	12	13	6
517	7	8	11	2	7	14	1	15	10	8	16	4	5	9	6	13	12	3
524	7	1	3	9	16	6	10	8	1	15	7	13	12	2	14	4	5	11
524	7	2	6	16	9	3	15	1	8	10	2	12	13	7	11	5	4	14
524	7	3	14	7	10	3	4	13	8	9	5	12	1	16	11	2	15	6
524	7	4	3	10	7	14	9	8	13	4	16	1	12	5	6	15	2	11
524	7	5	11	5	4	14	2	12	13	7	15	1	8	10	6	16	9	3
524	7	6	14	4	5	11	7	13	12	2	10	8	1	15	3	9	16	6
524	7	7	6	15	2	11	16	1	12	5	9	8	13	4	3	10	7	14
524	7	8	11	2	15	6	5	12	1	16	4	13	8	9	14	7	10	3
528	7	1	3	9	16	6	15	8	1	10	2	13	12	7	14	4	5	11
528	7	2	6	16	9	3	10	1	8	15	7	12	13	2	11	5	4	14
528	7	3	14	2	15	3	4	13	8	9	5	12	1	16	11	7	10	6
528	7	4	3	15	2	14	9	8	13	4	16	1	12	5	6	10	7	11
528	7	5	11	5	4	14	7	12	13	2	10	1	8	15	6	16	9	3
528	7	6	14	4	5	11	2	13	12	7	15	8	1	10	3	9	16	6
528	7	7	6	10	7	11	16	1	12	5	9	8	13	4	3	15	2	14
528	7	8	11	7	10	6	5	12	1	16	4	13	8	9	14	2	15	3
530	7	2	3	10	7	14	13	4	9	8	12	5	16	1	6	15	2	11
530	7	2	14	7	10	3	8	9	4	13	1	16	5	12	11	2	15	6
530	7	3	6	12	13	3	15	5	4	10	2	16	9	7	11	1	8	14
530	7	4	3	13	12	6	10	4	5	15	7	9	16	2	14	8	1	11
530	7	5	11	2	15	6	1	16	5	12	8	9	4	13	14	7	10	3
530	7	6	6	15	2	11	12	5	16	1	13	4	9	8	3	10	7	14
530	7	7	14	8	1	11	7	9	16	2	10	4	5	15	3	13	12	6
530	7	8	11	1	8	14	2	16	9	7	15	5	4	10	6	12	13	3
537	7	1	3	10	15	6	16	7	2	9	1	12	13	8	14	5	4	11
537	7	2	6	15	10	3	9	2	7	16	8	13	12	1	11	4	5	14
537	7	3	14	1	16	3	5	12	7	10	4	13	2	15	11	8	9	6
537	7	4	3	16	1	14	10	7	12	5	15	2	13	4	6	9	8	11
537	7	5	11	4	5	14	8	13	12	1	9	2	7	16	6	15	10	3
537	7	6	14	5	4	11	1	12	13	8	16	7	2	9	3	10	15	6
537	7	7	6	9	8	11	15	2	13	4	10	7	12	5	3	16	1	14
537	7	8	11	8	9	6	4	13	2	15	5	12	7	10	14	1	16	3
551	7	1	3	12	13	6	16	5	4	9	1	10	15	8	14	7	2	11
551	7	2	6	13	12	3	9	4	5	16	8	15	10	1	11	2	7	14
551	7	3	14	1	16	3	7	10	5	12	2	15	4	13	11	8	9	6
551	7	4	3	16	1	14	12	5	10	7	13	4	15	2	6	9	8	11
551	7	5	11	2	7	14	8	15	10	1	9	4	5	16	6	13	12	3
551	7	6	14	7	2	11	1	10	15	8	16	5	4	9	3	12	13	6
551	7	7	6	9	8	11	13	4	15	2	12	5	10	7	3	16	1	14
551	7	8	11	8	9	6	2	15	4	13	7	10	5	12	14	1	16	3
563	7	1	3	13	12	6	15	4	5	10	2	9	16	7	14	8	1	11
563	7	2	6	12	13	3	10	5	4	15	7	16	9	2	11	1	8	14
563	7	3	14	2	15	3	8	9	4	13	1	16	5	12	11	7	10	6
563	7	4	3	15	2	14	13	4	9	8	12	5	16	1	6	10	7	11
563	7	5	11	1	8	14	7	16	9	2	10	5	4	15	6	12	13	3
563	7	6	14	8	1	11	2	9	16	7	15	4	5	10	3	13	12	6
563	7	7	6	10	7	11	12	5	16	1	13	4	9	8	3	15	2	14
563	7	8	11	7	10	6	1	16	5	12	8	9	4	13	14	2	15	3
691	7	2	4	9	8	13	10	7	14	3	15	2	11	6	5	16	1	12
691	7	2	13	8	9	4	3	14	7	10	6	11	2	15	12	1	16	5
691	7	3	5	15	10	4	16	2	7	9	1	11	14	8	12	6	3	13
691	7	4	4	10	15	5	9	7	2	16	8	14	11	1	13	3	6	12
691	7	5	12	1	16	5	6	11	2	15	3	14	7	10	13	8	9	4
691	7	6	5	16	1	12	15	2	11	6	10	7	14	3	4	9	8	13
691	7	7	13	3	6	12	8	14	11	1	9	7	2	16	4	10	15	5
691	7	8	12	6	3	13	1	11	14	8	16	2	7	9	5	15	10	4
692	7	2	4	9	8	13	14	3	10	7	11	6	15	2	5	16	1	12
692	7	2	13	8	9	4	7	10	3	14	2	15	6	11	12	1	16	5
692	7	3	5	11	14	4	16	6	3	9	1	15	10	8	12	2	7	13
692	7	4	4	14	11	5	9	3	6	16	8	10	15	1	13	7	2	12
692	7	5	12	1	16	5	2	15	6	11	7	10	3	14	13	8	9	4
692	7	6	5	16	1	12	11	6	15	2	14	3	10	7	4	9	8	13
692	7	7	13	7	2	12	8	10	15	1	9	3	6	16	4	14	11	5
692	7	8	12	2	7	13	1	15	10	8	16	6	3	9	5	11	14	4
699	7	1	4	9	16	5	11	8	1	14	6	15	10	3	13	2	7	12
699	7	2	5	16	9	4	14	1	8	11	3	10	15	6	12	7	2	13
699	7	3	13	6	11	4	2	15	8	9	7	10	1	16	12	3	14	5
699	7	4	4	11	6	13	9	8	15	2	16	1	10	7	5	14	3	12
699	7	5	12	7	2	13	3	10	15	6	14	1	8	11	5	16	9	4
699	7	6	13	2	7	12	6	15	10	3	11	8	1	14	4	9	16	5
699	7	7	5	14	3	12	16	1	10	7	9	8	15	2	4	11	6	13
699	7	8	12	3	14	5	7	10	1	16	2	15	8	9	13	6	11	4
702	7	1	4	9	16	5	14	8	1	11	3	15	10	6	13	2	7	12
702	7	2	5	16	9	4	11	1	8	14	6	10	15	3	12	7	2	13
702	7	3	13	3	14	4	2	15	8	9	7	10	1	16	12	6	11	5
702	7	4	4	14	3	13	9	8	15	2	16	1	10	7	5	11	6	12
702	7	5	12	7	2	13	6	10	15	3	11	1	8	14	5	16	9	4
702	7	6	13	2	7	12	3	15	10	6	14	8	1	11	4	9	16	5
702	7	7	5	11	6	12	16	1	10	7	9	8	15	2	4	14	3	13
702	7	8	12	6	11	5	7	10	1	16	2	15	8	9	13	3	14	4
713	7	1	4	10	15	5	16	7	2	9	1	14	11	8	13	3	6	12
713	7	2	5	15	10	4	9	2	7	16	8	11	14	1	12	6	3	13
713	7	3	13	1	16	4	3	14	7	10	6	11	2	15	12	8	9	5
713	7	4	4	16	1	13	10	7	14	3	15	2	11	6	5	9	8	12
713	7	5	12	6	3	13	8	11	14	1	9	2	7	16	5	15	10	4
713	7	6	13	3	6	12	1	14	11	8	16	7	2	9	4	10	15	5
713	7	7	5	9	8	12	15	2	11	6	10	7	14	3	4	16	1	13
713	7	8	12	8	9	5	6	11	2	15	3	14	7	10	13	1	16	4
716	7	2	4	11	6	13	15	2	9	8	10	7	16	1	5	14	3	12
716	7	2	13	6	11	4	8	9	2	15	1	16	7	10	12	3	14	5
716	7	3	5	10	15	4	14	7	2	11	3	16	9	6	12	1	8	13
716	7	4	4	15	10	5	11	2	7	14	6	9	16	3	13	8	1	12
716	7	5	12	3	14	5	1	16	7	10	8	9	2	15	13	6	11	4
716	7	6	5	14	3	12	10	7	16	1	15	2	9	8	4	11	6	13
716	7	7	13	8	1	12	6	9	16	3	11	2	7	14	4	15	10	5
716	7	8	12	1	8	13	3	16	9	6	14	7	2	11	5	10	15	4
737	7	2	4	14	3	13	15	2	9	8	10	7	16	1	5	11	6	12
737	7	2	13	3	14	4	8	9	2	15	1	16	7	10	12	6	11	5
737	7	3	5	10	15	4	11	7	2	14	6	16	9	3	12	1	8	13
737	7	4	4	15	10	5	14	2	7	11	3	9	16	6	13	8	1	12
737	7	5	12	6	11	5	1	16	7	10	8	9	2	15	13	3	14	4
737	7	6	5	11	6	12	10	7	16	1	15	2	9	8	4	14	3	13
737	7	7	13	8	1	12	3	9	16	6	14	2	7	11	4	15	10	5
737	7	8	12	1	8	13	6	16	9	3	11	7	2	14	5	10	15	4
748	7	1	4	14	11	5	16	3	6	9	1	10	15	8	13	7	2	12
748	7	2	5	11	14	4	9	6	3	16	8	15	10	1	12	2	7	13
748	7	3	13	1	16	4	7	10	3	14	2	15	6	11	12	8	9	5
748	7	4	4	16	1	13	14	3	10	7	11	6	15	2	5	9	8	12
748	7	5	12	2	7	13	8	15	10	1	9	6	3	16	5	11	14	4
748	7	6	13	7	2	12	1	10	15	8	16	3	6	9	4	14	11	5
748	7	7	5	9	8	12	11	6	15	2	14	3	10	7	4	16	1	13
748	7	8	12	8	9	5	2	15	6	11	7	10	3	14	13	1	16	4
756	7	2	5	2	15	12	4	13	8	9	14	3	10	7	11	16	1	6
756	7	2	12	15	2	5	9	8	13	4	7	10	3	14	6	1	16	11
756	7	3	11	14	4	5	16	3	13	2	1	10	8	15	6	7	9	12
756	7	4	5	4	14	11	2	13	3	16	15	8	10	1	12	9	7	6
756	7	5	6	1	16	11	7	10	3	14	9	8	13	4	12	15	2	5
756	7	6	11	16	1	6	14	3	10	7	4	13	8	9	5	2	15	12
756	7	7	12	9	7	6	15	8	10	1	2	13	3	16	5	4	14	11
756	7	8	6	7	9	12	1	10	8	15	16	3	13	2	11	14	4	5
757	7	2	5	2	15	12	8	9	4	13	10	7	14	3	11	16	1	6
757	7	2	12	15	2	5	13	4	9	8	3	14	7	10	6	1	16	11
757	7	3	11	10	8	5	16	7	9	2	1	14	4	15	6	3	13	12
757	7	4	5	8	10	11	2	9	7	16	15	4	14	1	12	13	3	6
757	7	5	6	1	16	11	3	14	7	10	13	4	9	8	12	15	2	5
757	7	6	11	16	1	6	10	7	14	3	8	9	4	13	5	2	15	12
757	7	7	12	13	3	6	15	4	14	1	2	9	7	16	5	8	10	11
757	7	8	6	3	13	12	1	14	4	15	16	7	9	2	11	10	8	5
764	7	1	5	2	16	11	4	15	1	14	13	10	8	3	12	7	9	6
764	7	2	11	16	2	5	14	1	15	4	3	8	10	13	6	9	7	12
764	7	3	12	13	4	5	7	10	15	2	9	8	1	16	6	3	14	11
764	7	4	5	4	13	12	2	15	10	7	16	1	8	9	11	14	3	6
764	7	5	6	9	7	12	3	8	10	13	14	1	15	4	11	16	2	5
764	7	6	12	7	9	6	13	10	8	3	4	15	1	14	5	2	16	11
764	7	7	11	14	3	6	16	1	8	9	2	15	10	7	5	4	13	12
764	7	8	6	3	14	11	9	8	1	16	7	10	15	2	12	13	4	5
766	7	1	5	2	16	11	14	15	1	4	3	10	8	13	12	7	9	6
766	7	2	11	16	2	5	4	1	15	14	13	8	10	3	6	9	7	12
766	7	3	12	3	14	5	7	10	15	2	9	8	1	16	6	13	4	11
766	7	4	5	14	3	12	2	15	10	7	16	1	8	9	11	4	13	6
766	7	5	6	9	7	12	13	8	10	3	4	1	15	14	11	16	2	5
766	7	6	12	7	9	6	3	10	8	13	14	15	1	4	5	2	16	11
766	7	7	11	4	13	6	16	1	8	9	2	15	10	7	5	14	3	12
766	7	8	6	13	4	11	9	8	1	16	7	10	15	2	12	3	14	5
774	7	1	5	3	16	10	4	14	1	15	13	11	8	2	12	6	9	7
774	7	2	10	16	3	5	15	1	14	4	2	8	11	13	7	9	6	12
774	7	3	12	13	4	5	6	11	14	3	9	8	1	16	7	2	15	10
774	7	4	5	4	13	12	3	14	11	6	16	1	8	9	10	15	2	7
774	7	5	7	9	6	12	2	8	11	13	15	1	14	4	10	16	3	5
774	7	6	12	6	9	7	13	11	8	2	4	14	1	15	5	3	16	10
774	7	7	10	15	2	7	16	1	8	9	3	14	11	6	5	4	13	12
774	7	8	7	2	15	10	9	8	1	16	6	11	14	3	12	13	4	5
780	7	1	5	3	16	10	15	14	1	4	2	11	8	13	12	6	9	7
780	7	2	10	16	3	5	4	1	14	15	13	8	11	2	7	9	6	12
780	7	3	12	2	15	5	6	11	14	3	9	8	1	16	7	13	4	10
780	7	4	5	15	2	12	3	14	11	6	16	1	8	9	10	4	13	7
780	7	5	7	9	6	12	13	8	11	2	4	1	14	15	10	16	3	5
780	7	6	12	6	9	7	2	11	8	13	15	14	1	4	5	3	16	10
780	7	7	10	4	13	7	16	1	8	9	3	14	11	6	5	15	2	12
780	7	8	7	13	4	10	9	8	1	16	6	11	14	3	12	2	15	5
781	7	2	5	4	13	12	10	7	2	15	8	9	16	1	11	14	3	6
781	7	2	12	13	4	5	15	2	7	10	1	16	9	8	6	3	14	11
781	7	3	11	8	10	5	14	9	7	4	3	16	2	13	6	1	15	12
781	7	4	5	10	8	11	4	7	9	14	13	2	16	3	12	15	1	6
781	7	5	6	3	14	11	1	16	9	8	15	2	7	10	12	13	4	5
781	7	6	11	14	3	6	8	9	16	1	10	7	2	15	5	4	13	12
781	7	7	12	15	1	6	13	2	16	3	4	7	9	14	5	10	8	11
781	7	8	6	1	15	12	3	16	2	13	14	9	7	4	11	8	10	5
782	7	2	5	4	13	12	11	6	3	14	8	9	16	1	10	15	2	7
782	7	2	12	13	4	5	14	3	6	11	1	16	9	8	7	2	15	10
782	7	3	10	8	11	5	15	9	6	4	2	16	3	13	7	1	14	12
782	7	4	5	11	8	10	4	6	9	15	13	3	16	2	12	14	1	7
782	7	5	7	2	15	10	1	16	9	8	14	3	6	11	12	13	4	5
782	7	6	10	15	2	7	8	9	16	1	11	6	3	14	5	4	13	12
782	7	7	12	14	1	7	13	3	16	2	4	6	9	15	5	11	8	10
782	7	8	7	1	14	12	2	16	3	13	15	9	6	4	10	8	11	5
785	7	1	5	4	14	11	16	13	3	2	1	8	10	15	12	9	7	6
785	7	2	11	14	4	5	2	3	13	16	15	10	8	1	6	7	9	12
785	7	3	12	1	16	5	9	8	13	4	7	10	3	14	6	15	2	11
785	7	4	5	16	1	12	4	13	8	9	14	3	10	7	11	2	15	6
785	7	5	6	7	9	12	15	10	8	1	2	3	13	16	11	14	4	5
785	7	6	12	9	7	6	1	8	10	15	16	13	3	2	5	4	14	11
785	7	7	11	2	15	6	14	3	10	7	4	13	8	9	5	16	1	12
785	7	8	6	15	2	11	7	10	3	14	9	8	13	4	12	1	16	5
794	7	1	5	8	10	11	16	9	7	2	1	4	14	15	12	13	3	6
794	7	2	11	10	8	5	2	7	9	16	15	14	4	1	6	3	13	12
794	7	3	12	1	16	5	13	4	9	8	3	14	7	10	6	15	2	11
794	7	4	5	16	1	12	8	9	4	13	10	7	14	3	11	2	15	6
794	7	5	6	3	13	12	15	14	4	1	2	7	9	16	11	10	8	5
794	7	6	12	13	3	6	1	4	14	15	16	9	7	2	5	8	10	11
794	7	7	11	2	15	6	10	7	14	3	8	9	4	13	5	16	1	12
794	7	8	6	15	2	11	3	14	7	10	13	4	9	8	12	1	16	5
798	7	1	5	10	8	11	14	7	9	4	3	2	16	13	12	15	1	6
798	7	2	11	8	10	5	4	9	7	14	13	16	2	3	6	1	15	12
798	7	3	12	3	14	5	15	2	7	10	1	16	9	8	6	13	4	11
798	7	4	5	14	3	12	10	7	2	15	8	9	16	1	11	4	13	6
798	7	5	6	1	15	12	13	16	2	3	4	9	7	14	11	8	10	5
798	7	6	12	15	1	6	3	2	16	13	14	7	9	4	5	10	8	11
798	7	7	11	4	13	6	8	9	16	1	10	7	2	15	5	14	3	12
798	7	8	6	13	4	11	1	16	9	8	15	2	7	10	12	3	14	5
804	7	1	5	11	8	10	15	6	9	4	2	3	16	13	12	14	1	7
804	7	2	10	8	11	5	4	9	6	15	13	16	3	2	7	1	14	12
804	7	3	12	2	15	5	14	3	6	11	1	16	9	8	7	13	4	10
804	7	4	5	15	2	12	11	6	3	14	8	9	16	1	10	4	13	7
804	7	5	7	1	14	12	13	16	3	2	4	9	6	15	10	8	11	5
804	7	6	12	14	1	7	2	3	16	13	15	6	9	4	5	11	8	10
804	7	7	10	4	13	7	8	9	16	1	11	6	3	14	5	15	2	12
804	7	8	7	13	4	10	1	16	9	8	14	3	6	11	12	2	15	5
828	7	2	6	3	14	11	4	13	12	5	15	2	7	10	9	16	1	8
828	7	2	11	14	3	6	5	12	13	4	10	7	2	15	8	1	16	9
828	7	3	9	15	4	6	16	2	13	3	1	7	12	14	8	10	5	11
828	7	4	6	4	15	9	3	13	2	16	14	12	7	1	11	5	10	8
828	7	5	8	1	16	9	10	7	2	15	5	12	13	4	11	14	3	6
828	7	6	9	16	1	8	15	2	7	10	4	13	12	5	6	3	14	11
828	7	7	11	5	10	8	14	12	7	1	3	13	2	16	6	4	15	9
828	7	8	8	10	5	11	1	7	12	14	16	2	13	3	9	15	4	6
830	7	2	6	3	14	11	12	5	4	13	7	10	15	2	9	16	1	8
830	7	2	11	14	3	6	13	4	5	12	2	15	10	7	8	1	16	9
830	7	3	9	7	12	6	16	10	5	3	1	15	4	14	8	2	13	11
830	7	4	6	12	7	9	3	5	10	16	14	4	15	1	11	13	2	8
830	7	5	8	1	16	9	2	15	10	7	13	4	5	12	11	14	3	6
830	7	6	9	16	1	8	7	10	15	2	12	5	4	13	6	3	14	11
830	7	7	11	13	2	8	14	4	15	1	3	5	10	16	6	12	7	9
830	7	8	8	2	13	11	1	15	4	14	16	10	5	3	9	7	12	6
844	7	1	6	4	15	9	16	13	2	3	1	12	7	14	11	5	10	8
844	7	2	9	15	4	6	3	2	13	16	14	7	12	1	8	10	5	11
844	7	3	11	1	16	6	5	12	13	4	10	7	2	15	8	14	3	9
844	7	4	6	16	1	11	4	13	12	5	15	2	7	10	9	3	14	8
844	7	5	8	10	5	11	14	7	12	1	3	2	13	16	9	15	4	6
844	7	6	11	5	10	8	1	12	7	14	16	13	2	3	6	4	15	9
844	7	7	9	3	14	8	15	2	7	10	4	13	12	5	6	16	1	11
844	7	8	8	14	3	9	10	7	2	15	5	12	13	4	11	1	16	6
857	7	1	6	12	7	9	16	5	10	3	1	4	15	14	11	13	2	8
857	7	2	9	7	12	6	3	10	5	16	14	15	4	1	8	2	13	11
857	7	3	11	1	16	6	13	4	5	12	2	15	10	7	8	14	3	9
857	7	4	6	16	1	11	12	5	4	13	7	10	15	2	9	3	14	8
857	7	5	8	2	13	11	14	15	4	1	3	10	5	16	9	7	12	6
857	7	6	11	13	2	8	1	4	15	14	16	5	10	3	6	12	7	9
857	7	7	9	3	14	8	7	10	15	2	12	5	4	13	6	16	1	11
857	7	8	8	14	3	9	2	15	10	7	13	4	5	12	11	1	16	6
866	7	2	7	2	15	10	4	13	12	5	14	3	6	11	9	16	1	8
866	7	2	10	15	2	7	5	12	13	4	11	6	3	14	8	1	16	9
866	7	3	9	14	4	7	16	3	13	2	1	6	12	15	8	11	5	10
866	7	4	7	4	14	9	2	13	3	16	15	12	6	1	10	5	11	8
866	7	5	8	1	16	9	11	6	3	14	5	12	13	4	10	15	2	7
866	7	6	9	16	1	8	14	3	6	11	4	13	12	5	7	2	15	10
866	7	7	10	5	11	8	15	12	6	1	2	13	3	16	7	4	14	9
866	7	8	8	11	5	10	1	6	12	15	16	3	13	2	9	14	4	7
867	7	2	7	2	15	10	12	5	4	13	6	11	14	3	9	16	1	8
867	7	2	10	15	2	7	13	4	5	12	3	14	11	6	8	1	16	9
867	7	3	9	6	12	7	16	11	5	2	1	14	4	15	8	3	13	10
867	7	4	7	12	6	9	2	5	11	16	15	4	14	1	10	13	3	8
867	7	5	8	1	16	9	3	14	11	6	13	4	5	12	10	15	2	7
867	7	6	9	16	1	8	6	11	14	3	12	5	4	13	7	2	15	10
867	7	7	10	13	3	8	15	4	14	1	2	5	11	16	7	12	6	9
867	7	8	8	3	13	10	1	14	4	15	16	11	5	2	9	6	12	7
868	7	1	7	2	16	9	6	15	1	12	11	14	4	5	10	3	13	8
868	7	2	9	16	2	7	12	1	15	6	5	4	14	11	8	13	3	10
868	7	3	10	11	6	7	3	14	15	2	13	4	1	16	8	5	12	9
868	7	4	7	6	11	10	2	15	14	3	16	1	4	13	9	12	5	8
868	7	5	8	13	3	10	5	4	14	11	12	1	15	6	9	16	2	7
868	7	6	10	3	13	8	11	14	4	5	6	15	1	12	7	2	16	9
868	7	7	9	12	5	8	16	1	4	13	2	15	14	3	7	6	11	10
868	7	8	8	5	12	9	13	4	1	16	3	14	15	2	10	11	6	7
869	7	1	7	2	16	9	12	15	1	6	5	14	4	11	10	3	13	8
869	7	2	9	16	2	7	6	1	15	12	11	4	14	5	8	13	3	10
869	7	3	10	5	12	7	3	14	15	2	13	4	1	16	8	11	6	9
869	7	4	7	12	5	10	2	15	14	3	16	1	4	13	9	6	11	8
869	7	5	8	13	3	10	11	4	14	5	6	1	15	12	9	16	2	7
869	7	6	10	3	13	8	5	14	4	11	12	15	1	6	7	2	16	9
869	7	7	9	6	11	8	16	1	4	13	2	15	14	3	7	12	5	10
869	7	8	8	11	6	9	13	4	1	16	3	14	15	2	10	5	12	7
872	7	1	7	4	14	9	16	13	3	2	1	12	6	15	10	5	11	8
872	7	2	9	14	4	7	2	3	13	16	15	6	12	1	8	11	5	10
872	7	3	10	1	16	7	5	12	13	4	11	6	3	14	8	15	2	9
872	7	4	7	16	1	10	4	13	12	5	14	3	6	11	9	2	15	8
872	7	5	8	11	5	10	15	6	12	1	2	3	13	16	9	14	4	7
872	7	6	10	5	11	8	1	12	6	15	16	13	3	2	7	4	14	9
872	7	7	9	2	15	8	14	3	6	11	4	13	12	5	7	16	1	10
872	7	8	8	15	2	9	11	6	3	14	5	12	13	4	10	1	16	7
874	7	2	7	6	11	10	14	3	2	15	4	13	16	1	9	12	5	8
874	7	2	10	11	6	7	15	2	3	14	1	16	13	4	8	5	12	9
874	7	3	9	4	14	7	12	13	3	6	5	16	2	11	8	1	15	10
874	7	4	7	14	4	9	6	3	13	12	11	2	16	5	10	15	1	8
874	7	5	8	5	12	9	1	16	13	4	15	2	3	14	10	11	6	7
874	7	6	9	12	5	8	4	13	16	1	14	3	2	15	7	6	11	10
874	7	7	10	15	1	8	11	2	16	5	6	3	13	12	7	14	4	9
874	7	8	8	1	15	10	5	16	2	11	12	13	3	6	9	4	14	7
877	7	2	7	12	5	10	14	3	2	15	4	13	16	1	9	6	11	8
877	7	2	10	5	12	7	15	2	3	14	1	16	13	4	8	11	6	9
877	7	3	9	4	14	7	6	13	3	12	11	16	2	5	8	1	15	10
877	7	4	7	14	4	9	12	3	13	6	5	2	16	11	10	15	1	8
877	7	5	8	11	6	9	1	16	13	4	15	2	3	14	10	5	12	7
877	7	6	9	6	11	8	4	13	16	1	14	3	2	15	7	12	5	10
877	7	7	10	15	1	8	5	2	16	11	12	3	13	6	7	14	4	9
877	7	8	8	1	15	10	11	16	2	5	6	13	3	12	9	4	14	7
878	7	1	7	12	6	9	16	5	11	2	1	4	14	15	10	13	3	8
878	7	2	9	6	12	7	2	11	5	16	15	14	4	1	8	3	13	10
878	7	3	10	1	16	7	13	4	5	12	3	14	11	6	8	15	2	9
878	7	4	7	16	1	10	12	5	4	13	6	11	14	3	9	2	15	8
878	7	5	8	3	13	10	15	14	4	1	2	11	5	16	9	6	12	7
878	7	6	10	13	3	8	1	4	14	15	16	5	11	2	7	12	6	9
878	7	7	9	2	15	8	6	11	14	3	12	5	4	13	7	16	1	10
878	7	8	8	15	2	9	3	14	11	6	13	4	5	12	10	1	16	7
7	8	2	1	3	16	14	8	15	2	9	13	6	11	4	12	10	5	7
7	8	2	14	16	3	1	9	2	15	8	4	11	6	13	7	5	10	12
7	8	3	12	13	8	1	10	6	15	3	5	11	2	16	7	4	9	14
7	8	4	1	8	13	12	3	15	6	10	16	2	11	5	14	9	4	7
7	8	5	7	5	10	12	4	11	6	13	9	2	15	8	14	16	3	1
7	8	6	12	10	5	7	13	6	11	4	8	15	2	9	1	3	16	14
7	8	7	14	9	4	7	16	2	11	5	3	15	6	10	1	8	13	12
7	8	8	7	4	9	14	5	11	2	16	10	6	15	3	12	13	8	1
8	8	2	1	3	16	14	12	15	2	5	13	10	7	4	8	6	9	11
8	8	2	14	16	3	1	5	2	15	12	4	7	10	13	11	9	6	8
8	8	3	8	13	12	1	6	10	15	3	9	7	2	16	11	4	5	14
8	8	4	1	12	13	8	3	15	10	6	16	2	7	9	14	5	4	11
8	8	5	11	9	6	8	4	7	10	13	5	2	15	12	14	16	3	1
8	8	6	8	6	9	11	13	10	7	4	12	15	2	5	1	3	16	14
8	8	7	14	5	4	11	16	2	7	9	3	15	10	6	1	12	13	8
8	8	8	11	4	5	14	9	7	2	16	6	10	15	3	8	13	12	1
9	8	2	1	3	16	14	13	15	2	4	8	6	11	9	12	10	5	7
9	8	2	14	16	3	1	4	2	15	13	9	11	6	8	7	5	10	12
9	8	3	12	8	13	1	10	6	15	3	5	11	2	16	7	9	4	14
9	8	4	1	13	8	12	3	15	6	10	16	2	11	5	14	4	9	7
9	8	5	7	5	10	12	9	11	6	8	4	2	15	13	14	16	3	1
9	8	6	12	10	5	7	8	6	11	9	13	15	2	4	1	3	16	14
9	8	7	14	4	9	7	16	2	11	5	3	15	6	10	1	13	8	12
9	8	8	7	9	4	14	5	11	2	16	10	6	15	3	12	8	13	1
10	8	2	1	3	16	14	13	15	2	4	12	10	7	5	8	6	9	11
10	8	2	14	16	3	1	4	2	15	13	5	7	10	12	11	9	6	8
10	8	3	8	12	13	1	6	10	15	3	9	7	2	16	11	5	4	14
10	8	4	1	13	12	8	3	15	10	6	16	2	7	9	14	4	5	11
10	8	5	11	9	6	8	5	7	10	12	4	2	15	13	14	16	3	1
10	8	6	8	6	9	11	12	10	7	5	13	15	2	4	1	3	16	14
10	8	7	14	4	5	11	16	2	7	9	3	15	10	6	1	13	12	8
10	8	8	11	5	4	14	9	7	2	16	6	10	15	3	8	12	13	1
19	8	1	1	4	14	15	9	12	6	7	16	5	11	2	8	13	3	10
19	8	2	15	14	4	1	7	6	12	9	2	11	5	16	10	3	13	8
19	8	3	8	16	9	1	13	5	12	4	3	11	6	14	10	2	7	15
19	8	4	1	9	16	8	4	12	5	13	14	6	11	3	15	7	2	10
19	8	5	10	3	13	8	2	11	5	16	7	6	12	9	15	14	4	1
19	8	6	8	13	3	10	16	5	11	2	9	12	6	7	1	4	14	15
19	8	7	15	7	2	10	14	6	11	3	4	12	5	13	1	9	16	8
19	8	8	10	2	7	15	3	11	6	14	13	5	12	4	8	16	9	1
25	8	1	1	4	15	14	9	12	7	6	16	5	10	3	8	13	2	11
25	8	2	14	15	4	1	6	7	12	9	3	10	5	16	11	2	13	8
25	8	3	8	16	9	1	13	5	12	4	2	10	7	15	11	3	6	14
25	8	4	1	9	16	8	4	12	5	13	15	7	10	2	14	6	3	11
25	8	5	11	2	13	8	3	10	5	16	6	7	12	9	14	15	4	1
25	8	6	8	13	2	11	16	5	10	3	9	12	7	6	1	4	15	14
25	8	7	14	6	3	11	15	7	10	2	4	12	5	13	1	9	16	8
25	8	8	11	3	6	14	2	10	7	15	13	5	12	4	8	16	9	1
39	8	2	1	5	16	12	8	14	3	9	10	4	13	7	15	11	2	6
39	8	2	12	16	5	1	9	3	14	8	7	13	4	10	6	2	11	15
39	8	3	15	10	8	1	11	4	14	5	2	13	3	16	6	7	9	12
39	8	4	1	8	10	15	5	14	4	11	16	3	13	2	12	9	7	6
39	8	5	6	2	11	15	7	13	4	10	9	3	14	8	12	16	5	1
39	8	6	15	11	2	6	10	4	13	7	8	14	3	9	1	5	16	12
39	8	7	12	9	7	6	16	3	13	2	5	14	4	11	1	8	10	15
39	8	8	6	7	9	12	2	13	3	16	11	4	14	5	15	10	8	1
40	8	2	1	5	16	12	10	14	3	7	8	4	13	9	15	11	2	6
40	8	2	12	16	5	1	7	3	14	10	9	13	4	8	6	2	11	15
40	8	3	15	8	10	1	11	4	14	5	2	13	3	16	6	9	7	12
40	8	4	1	10	8	15	5	14	4	11	16	3	13	2	12	7	9	6
40	8	5	6	2	11	15	9	13	4	8	7	3	14	10	12	16	5	1
40	8	6	15	11	2	6	8	4	13	9	10	14	3	7	1	5	16	12
40	8	7	12	7	9	6	16	3	13	2	5	14	4	11	1	10	8	15
40	8	8	6	9	7	12	2	13	3	16	11	4	14	5	15	8	10	1
41	8	2	1	5	16	12	10	14	3	7	15	11	6	2	8	4	9	13
41	8	2	12	16	5	1	7	3	14	10	2	6	11	15	13	9	4	8
41	8	3	8	15	10	1	4	11	14	5	9	6	3	16	13	2	7	12
41	8	4	1	10	15	8	5	14	11	4	16	3	6	9	12	7	2	13
41	8	5	13	9	4	8	2	6	11	15	7	3	14	10	12	16	5	1
41	8	6	8	4	9	13	15	11	6	2	10	14	3	7	1	5	16	12
41	8	7	12	7	2	13	16	3	6	9	5	14	11	4	1	10	15	8
41	8	8	13	2	7	12	9	6	3	16	4	11	14	5	8	15	10	1
42	8	2	1	5	16	12	15	14	3	2	10	11	6	7	8	4	9	13
42	8	2	12	16	5	1	2	3	14	15	7	6	11	10	13	9	4	8
42	8	3	8	10	15	1	4	11	14	5	9	6	3	16	13	7	2	12
42	8	4	1	15	10	8	5	14	11	4	16	3	6	9	12	2	7	13
42	8	5	13	9	4	8	7	6	11	10	2	3	14	15	12	16	5	1
42	8	6	8	4	9	13	10	11	6	7	15	14	3	2	1	5	16	12
42	8	7	12	2	7	13	16	3	6	9	5	14	11	4	1	15	10	8
42	8	8	13	7	2	12	9	6	3	16	4	11	14	5	8	10	15	1
57	8	1	1	6	12	15	13	10	8	3	16	7	9	2	4	11	5	14
57	8	2	15	12	6	1	3	8	10	13	2	9	7	16	14	5	11	4
57	8	3	4	16	13	1	11	7	10	6	5	9	8	12	14	2	3	15
57	8	4	1	13	16	4	6	10	7	11	12	8	9	5	15	3	2	14
57	8	5	14	5	11	4	2	9	7	16	3	8	10	13	15	12	6	1
57	8	6	4	11	5	14	16	7	9	2	13	10	8	3	1	6	12	15
57	8	7	15	3	2	14	12	8	9	5	6	10	7	11	1	13	16	4
57	8	8	14	2	3	15	5	9	8	12	11	7	10	6	4	16	13	1
93	8	2	1	7	16	10	11	13	4	6	14	12	5	3	8	2	9	15
93	8	2	10	16	7	1	6	4	13	11	3	5	12	14	15	9	2	8
93	8	3	8	14	11	1	2	12	13	7	9	5	4	16	15	3	6	10
93	8	4	1	11	14	8	7	13	12	2	16	4	5	9	10	6	3	15
93	8	5	15	9	2	8	3	5	12	14	6	4	13	11	10	16	7	1
93	8	6	8	2	9	15	14	12	5	3	11	13	4	6	1	7	16	10
93	8	7	10	6	3	15	16	4	5	9	7	13	12	2	1	11	14	8
93	8	8	15	3	6	10	9	5	4	16	2	12	13	7	8	14	11	1
98	8	2	1	7	16	10	14	13	4	3	11	12	5	6	8	2	9	15
98	8	2	10	16	7	1	3	4	13	14	6	5	12	11	15	9	2	8
98	8	3	8	11	14	1	2	12	13	7	9	5	4	16	15	6	3	10
98	8	4	1	14	11	8	7	13	12	2	16	4	5	9	10	3	6	15
98	8	5	15	9	2	8	6	5	12	11	3	4	13	14	10	16	7	1
98	8	6	8	2	9	15	11	12	5	6	14	13	4	3	1	7	16	10
98	8	7	10	3	6	15	16	4	5	9	7	13	12	2	1	14	11	8
98	8	8	15	6	3	10	9	5	4	16	2	12	13	7	8	11	14	1
127	8	2	1	9	16	8	14	12	5	3	4	6	11	13	15	7	2	10
127	8	2	8	16	9	1	3	5	12	14	13	11	6	4	10	2	7	15
127	8	3	15	4	14	1	7	6	12	9	2	11	5	16	10	13	3	8
127	8	4	1	14	4	15	9	12	6	7	16	5	11	2	8	3	13	10
127	8	5	10	2	7	15	13	11	6	4	3	5	12	14	8	16	9	1
127	8	6	15	7	2	10	4	6	11	13	14	12	5	3	1	9	16	8
127	8	7	8	3	13	10	16	5	11	2	9	12	6	7	1	14	4	15
127	8	8	10	13	3	8	2	11	5	16	7	6	12	9	15	4	14	1
128	8	2	1	9	16	8	15	12	5	2	4	7	10	13	14	6	3	11
128	8	2	8	16	9	1	2	5	12	15	13	10	7	4	11	3	6	14
128	8	3	14	4	15	1	6	7	12	9	3	10	5	16	11	13	2	8
128	8	4	1	15	4	14	9	12	7	6	16	5	10	3	8	2	13	11
128	8	5	11	3	6	14	13	10	7	4	2	5	12	15	8	16	9	1
128	8	6	14	6	3	11	4	7	10	13	15	12	5	2	1	9	16	8
128	8	7	8	2	13	11	16	5	10	3	9	12	7	6	1	15	4	14
128	8	8	11	13	2	8	3	10	5	16	6	7	12	9	14	4	15	1
169	8	1	1	12	6	15	13	10	8	3	16	7	9	2	4	5	11	14
169	8	2	15	6	12	1	3	8	10	13	2	9	7	16	14	11	5	4
169	8	3	4	16	13	1	5	7	10	12	11	9	8	6	14	2	3	15
169	8	4	1	13	16	4	12	10	7	5	6	8	9	11	15	3	2	14
169	8	5	14	11	5	4	2	9	7	16	3	8	10	13	15	6	12	1
169	8	6	4	5	11	14	16	7	9	2	13	10	8	3	1	12	6	15
169	8	7	15	3	2	14	6	8	9	11	12	10	7	5	1	13	16	4
169	8	8	14	2	3	15	11	9	8	6	5	7	10	12	4	16	13	1
211	8	1	2	3	13	16	10	11	5	8	15	6	12	1	7	14	4	9
211	8	2	16	13	3	2	8	5	11	10	1	12	6	15	9	4	14	7
211	8	3	7	15	10	2	14	6	11	3	4	12	5	13	9	1	8	16
211	8	4	2	10	15	7	3	11	6	14	13	5	12	4	16	8	1	9
211	8	5	9	4	14	7	1	12	6	15	8	5	11	10	16	13	3	2
211	8	6	7	14	4	9	15	6	12	1	10	11	5	8	2	3	13	16
211	8	7	16	8	1	9	13	5	12	4	3	11	6	14	2	10	15	7
211	8	8	9	1	8	16	4	12	5	13	14	6	11	3	7	15	10	2
231	8	1	2	3	16	13	10	11	8	5	15	6	9	4	7	14	1	12
231	8	2	13	16	3	2	5	8	11	10	4	9	6	15	12	1	14	7
231	8	3	7	15	10	2	14	6	11	3	1	9	8	16	12	4	5	13
231	8	4	2	10	15	7	3	11	6	14	16	8	9	1	13	5	4	12
231	8	5	12	1	14	7	4	9	6	15	5	8	11	10	13	16	3	2
231	8	6	7	14	1	12	15	6	9	4	10	11	8	5	2	3	16	13
231	8	7	13	5	4	12	16	8	9	1	3	11	6	14	2	10	15	7
231	8	8	12	4	5	13	1	9	8	16	14	6	11	3	7	15	10	2
241	8	2	2	4	15	13	5	14	3	12	16	7	10	1	11	9	6	8
241	8	2	13	15	4	2	12	3	14	5	1	10	7	16	8	6	9	11
241	8	3	11	16	5	2	9	7	14	4	6	10	3	15	8	1	12	13
241	8	4	2	5	16	11	4	14	7	9	15	3	10	6	13	12	1	8
241	8	5	8	6	9	11	1	10	7	16	12	3	14	5	13	15	4	2
241	8	6	11	9	6	8	16	7	10	1	5	14	3	12	2	4	15	13
241	8	7	13	12	1	8	15	3	10	6	4	14	7	9	2	5	16	11
241	8	8	8	1	12	13	6	10	3	15	9	7	14	4	11	16	5	2
242	8	2	2	4	15	13	9	14	3	8	16	11	6	1	7	5	10	12
242	8	2	13	15	4	2	8	3	14	9	1	6	11	16	12	10	5	7
242	8	3	7	16	9	2	5	11	14	4	10	6	3	15	12	1	8	13
242	8	4	2	9	16	7	4	14	11	5	15	3	6	10	13	8	1	12
242	8	5	12	10	5	7	1	6	11	16	8	3	14	9	13	15	4	2
242	8	6	7	5	10	12	16	11	6	1	9	14	3	8	2	4	15	13
242	8	7	13	8	1	12	15	3	6	10	4	14	11	5	2	9	16	7
242	8	8	12	1	8	13	10	6	3	15	5	11	14	4	7	16	9	2
243	8	2	2	4	15	13	16	14	3	1	5	7	10	12	11	9	6	8
243	8	2	13	15	4	2	1	3	14	16	12	10	7	5	8	6	9	11
243	8	3	11	5	16	2	9	7	14	4	6	10	3	15	8	12	1	13
243	8	4	2	16	5	11	4	14	7	9	15	3	10	6	13	1	12	8
243	8	5	8	6	9	11	12	10	7	5	1	3	14	16	13	15	4	2
243	8	6	11	9	6	8	5	7	10	12	16	14	3	1	2	4	15	13
243	8	7	13	1	12	8	15	3	10	6	4	14	7	9	2	16	5	11
243	8	8	8	12	1	13	6	10	3	15	9	7	14	4	11	5	16	2
244	8	2	2	4	15	13	16	14	3	1	9	11	6	8	7	5	10	12
244	8	2	13	15	4	2	1	3	14	16	8	6	11	9	12	10	5	7
244	8	3	7	9	16	2	5	11	14	4	10	6	3	15	12	8	1	13
244	8	4	2	16	9	7	4	14	11	5	15	3	6	10	13	1	8	12
244	8	5	12	10	5	7	8	6	11	9	1	3	14	16	13	15	4	2
244	8	6	7	5	10	12	9	11	6	8	16	14	3	1	2	4	15	13
244	8	7	13	1	8	12	15	3	6	10	4	14	11	5	2	16	9	7
244	8	8	12	8	1	13	10	6	3	15	5	11	14	4	7	9	16	2
247	8	1	2	5	11	16	14	9	7	4	15	8	10	1	3	12	6	13
247	8	2	16	11	5	2	4	7	9	14	1	10	8	15	13	6	12	3
247	8	3	3	15	14	2	12	8	9	5	6	10	7	11	13	1	4	16
247	8	4	2	14	15	3	5	9	8	12	11	7	10	6	16	4	1	13
247	8	5	13	6	12	3	1	10	8	15	4	7	9	14	16	11	5	2
247	8	6	3	12	6	13	15	8	10	1	14	9	7	4	2	5	11	16
247	8	7	16	4	1	13	11	7	10	6	5	9	8	12	2	14	15	3
247	8	8	13	1	4	16	6	10	7	11	12	8	9	5	3	15	14	2
274	8	2	2	6	15	11	7	13	4	10	9	3	14	8	16	12	1	5
274	8	2	11	15	6	2	10	4	13	7	8	14	3	9	5	1	12	16
274	8	3	16	9	7	2	12	3	13	6	1	14	4	15	5	8	10	11
274	8	4	2	7	9	16	6	13	3	12	15	4	14	1	11	10	8	5
274	8	5	5	1	12	16	8	14	3	9	10	4	13	7	11	15	6	2
274	8	6	16	12	1	5	9	3	14	8	7	13	4	10	2	6	15	11
274	8	7	11	10	8	5	15	4	14	1	6	13	3	12	2	7	9	16
274	8	8	5	8	10	11	1	14	4	15	12	3	13	6	16	9	7	2
275	8	2	2	6	15	11	9	13	4	8	7	3	14	10	16	12	1	5
275	8	2	11	15	6	2	8	4	13	9	10	14	3	7	5	1	12	16
275	8	3	16	7	9	2	12	3	13	6	1	14	4	15	5	10	8	11
275	8	4	2	9	7	16	6	13	3	12	15	4	14	1	11	8	10	5
275	8	5	5	1	12	16	10	14	3	7	8	4	13	9	11	15	6	2
275	8	6	16	12	1	5	7	3	14	10	9	13	4	8	2	6	15	11
275	8	7	11	8	10	5	15	4	14	1	6	13	3	12	2	9	7	16
275	8	8	5	10	8	11	1	14	4	15	12	3	13	6	16	7	9	2
276	8	2	2	6	15	11	9	13	4	8	16	12	5	1	7	3	10	14
276	8	2	11	15	6	2	8	4	13	9	1	5	12	16	14	10	3	7
276	8	3	7	16	9	2	3	12	13	6	10	5	4	15	14	1	8	11
276	8	4	2	9	16	7	6	13	12	3	15	4	5	10	11	8	1	14
276	8	5	14	10	3	7	1	5	12	16	8	4	13	9	11	15	6	2
276	8	6	7	3	10	14	16	12	5	1	9	13	4	8	2	6	15	11
276	8	7	11	8	1	14	15	4	5	10	6	13	12	3	2	9	16	7
276	8	8	14	1	8	11	10	5	4	15	3	12	13	6	7	16	9	2
277	8	2	2	6	15	11	16	13	4	1	9	12	5	8	7	3	10	14
277	8	2	11	15	6	2	1	4	13	16	8	5	12	9	14	10	3	7
277	8	3	7	9	16	2	3	12	13	6	10	5	4	15	14	8	1	11
277	8	4	2	16	9	7	6	13	12	3	15	4	5	10	11	1	8	14
277	8	5	14	10	3	7	8	5	12	9	1	4	13	16	11	15	6	2
277	8	6	7	3	10	14	9	12	5	8	16	13	4	1	2	6	15	11
277	8	7	11	1	8	14	15	4	5	10	6	13	12	3	2	16	9	7
277	8	8	14	8	1	11	10	5	4	15	3	12	13	6	7	9	16	2
326	8	2	2	8	15	9	11	12	5	6	14	13	4	3	7	1	10	16
326	8	2	9	15	8	2	6	5	12	11	3	4	13	14	16	10	1	7
326	8	3	7	14	11	2	1	13	12	8	10	4	5	15	16	3	6	9
326	8	4	2	11	14	7	8	12	13	1	15	5	4	10	9	6	3	16
326	8	5	16	10	1	7	3	4	13	14	6	5	12	11	9	15	8	2
326	8	6	7	1	10	16	14	13	4	3	11	12	5	6	2	8	15	9
326	8	7	9	6	3	16	15	5	4	10	8	12	13	1	2	11	14	7
326	8	8	16	3	6	9	10	4	5	15	1	13	12	8	7	14	11	2
331	8	2	2	8	15	9	14	12	5	3	11	13	4	6	7	1	10	16
331	8	2	9	15	8	2	3	5	12	14	6	4	13	11	16	10	1	7
331	8	3	7	11	14	2	1	13	12	8	10	4	5	15	16	6	3	9
331	8	4	2	14	11	7	8	12	13	1	15	5	4	10	9	3	6	16
331	8	5	16	10	1	7	6	4	13	11	3	5	12	14	9	15	8	2
331	8	6	7	1	10	16	11	13	4	6	14	12	5	3	2	8	15	9
331	8	7	9	3	6	16	15	5	4	10	8	12	13	1	2	14	11	7
331	8	8	16	6	3	9	10	4	5	15	1	13	12	8	7	11	14	2
352	8	2	2	10	15	7	13	11	6	4	3	5	12	14	16	8	1	9
352	8	2	7	15	10	2	4	6	11	13	14	12	5	3	9	1	8	16
352	8	3	16	3	13	2	8	5	11	10	1	12	6	15	9	14	4	7
352	8	4	2	13	3	16	10	11	5	8	15	6	12	1	7	4	14	9
352	8	5	9	1	8	16	14	12	5	3	4	6	11	13	7	15	10	2
352	8	6	16	8	1	9	3	5	12	14	13	11	6	4	2	10	15	7
352	8	7	7	4	14	9	15	6	12	1	10	11	5	8	2	13	3	16
352	8	8	9	14	4	7	1	12	6	15	8	5	11	10	16	3	13	2
353	8	2	2	10	15	7	16	11	6	1	3	8	9	14	13	5	4	12
353	8	2	7	15	10	2	1	6	11	16	14	9	8	3	12	4	5	13
353	8	3	13	3	16	2	5	8	11	10	4	9	6	15	12	14	1	7
353	8	4	2	16	3	13	10	11	8	5	15	6	9	4	7	1	14	12
353	8	5	12	4	5	13	14	9	8	3	1	6	11	16	7	15	10	2
353	8	6	13	5	4	12	3	8	9	14	16	11	6	1	2	10	15	7
353	8	7	7	1	14	12	15	6	9	4	10	11	8	5	2	16	3	13
353	8	8	12	14	1	7	4	9	6	15	5	8	11	10	13	3	16	2
356	8	1	2	11	5	16	14	9	7	4	15	8	10	1	3	6	12	13
356	8	2	16	5	11	2	4	7	9	14	1	10	8	15	13	12	6	3
356	8	3	3	15	14	2	6	8	9	11	12	10	7	5	13	1	4	16
356	8	4	2	14	15	3	11	9	8	6	5	7	10	12	16	4	1	13
356	8	5	13	12	6	3	1	10	8	15	4	7	9	14	16	5	11	2
356	8	6	3	6	12	13	15	8	10	1	14	9	7	4	2	11	5	16
356	8	7	16	4	1	13	5	7	10	12	11	9	8	6	2	14	15	3
356	8	8	13	1	4	16	12	10	7	5	6	8	9	11	3	15	14	2
408	8	2	3	1	14	16	8	15	2	9	13	6	11	4	10	12	7	5
408	8	2	16	14	1	3	9	2	15	8	4	11	6	13	5	7	12	10
408	8	3	10	13	8	3	12	6	15	1	7	11	2	14	5	4	9	16
408	8	4	3	8	13	10	1	15	6	12	14	2	11	7	16	9	4	5
408	8	5	5	7	12	10	4	11	6	13	9	2	15	8	16	14	1	3
408	8	6	10	12	7	5	13	6	11	4	8	15	2	9	3	1	14	16
408	8	7	16	9	4	5	14	2	11	7	1	15	6	12	3	8	13	10
408	8	8	5	4	9	16	7	11	2	14	12	6	15	1	10	13	8	3
409	8	2	3	1	14	16	12	15	2	5	13	10	7	4	6	8	11	9
409	8	2	16	14	1	3	5	2	15	12	4	7	10	13	9	11	8	6
409	8	3	6	13	12	3	8	10	15	1	11	7	2	14	9	4	5	16
409	8	4	3	12	13	6	1	15	10	8	14	2	7	11	16	5	4	9
409	8	5	9	11	8	6	4	7	10	13	5	2	15	12	16	14	1	3
409	8	6	6	8	11	9	13	10	7	4	12	15	2	5	3	1	14	16
409	8	7	16	5	4	9	14	2	7	11	1	15	10	8	3	12	13	6
409	8	8	9	4	5	16	11	7	2	14	8	10	15	1	6	13	12	3
410	8	2	3	1	14	16	13	15	2	4	8	6	11	9	10	12	7	5
410	8	2	16	14	1	3	4	2	15	13	9	11	6	8	5	7	12	10
410	8	3	10	8	13	3	12	6	15	1	7	11	2	14	5	9	4	16
410	8	4	3	13	8	10	1	15	6	12	14	2	11	7	16	4	9	5
410	8	5	5	7	12	10	9	11	6	8	4	2	15	13	16	14	1	3
410	8	6	10	12	7	5	8	6	11	9	13	15	2	4	3	1	14	16
410	8	7	16	4	9	5	14	2	11	7	1	15	6	12	3	13	8	10
410	8	8	5	9	4	16	7	11	2	14	12	6	15	1	10	8	13	3
411	8	2	3	1	14	16	13	15	2	4	12	10	7	5	6	8	11	9
411	8	2	16	14	1	3	4	2	15	13	5	7	10	12	9	11	8	6
411	8	3	6	12	13	3	8	10	15	1	11	7	2	14	9	5	4	16
411	8	4	3	13	12	6	1	15	10	8	14	2	7	11	16	4	5	9
411	8	5	9	11	8	6	5	7	10	12	4	2	15	13	16	14	1	3
411	8	6	6	8	11	9	12	10	7	5	13	15	2	4	3	1	14	16
411	8	7	16	4	5	9	14	2	7	11	1	15	10	8	3	13	12	6
411	8	8	9	5	4	16	11	7	2	14	8	10	15	1	6	12	13	3
416	8	1	3	2	13	16	11	10	5	8	14	7	12	1	6	15	4	9
416	8	2	16	13	2	3	8	5	10	11	1	12	7	14	9	4	15	6
416	8	3	6	14	11	3	15	7	10	2	4	12	5	13	9	1	8	16
416	8	4	3	11	14	6	2	10	7	15	13	5	12	4	16	8	1	9
416	8	5	9	4	15	6	1	12	7	14	8	5	10	11	16	13	2	3
416	8	6	6	15	4	9	14	7	12	1	11	10	5	8	3	2	13	16
416	8	7	16	8	1	9	13	5	12	4	2	10	7	15	3	11	14	6
416	8	8	9	1	8	16	4	12	5	13	15	7	10	2	6	14	11	3
436	8	1	3	2	16	13	7	12	6	9	14	5	11	4	10	15	1	8
436	8	2	13	16	2	3	9	6	12	7	4	11	5	14	8	1	15	10
436	8	3	10	14	7	3	15	5	12	2	1	11	6	16	8	4	9	13
436	8	4	3	7	14	10	2	12	5	15	16	6	11	1	13	9	4	8
436	8	5	8	1	15	10	4	11	5	14	9	6	12	7	13	16	2	3
436	8	6	10	15	1	8	14	5	11	4	7	12	6	9	3	2	16	13
436	8	7	13	9	4	8	16	6	11	1	2	12	5	15	3	7	14	10
436	8	8	8	4	9	13	1	11	6	16	15	5	12	2	10	14	7	3
439	8	1	3	2	16	13	11	10	8	5	14	7	9	4	6	15	1	12
439	8	2	13	16	2	3	5	8	10	11	4	9	7	14	12	1	15	6
439	8	3	6	14	11	3	15	7	10	2	1	9	8	16	12	4	5	13
439	8	4	3	11	14	6	2	10	7	15	16	8	9	1	13	5	4	12
439	8	5	12	1	15	6	4	9	7	14	5	8	10	11	13	16	2	3
439	8	6	6	15	1	12	14	7	9	4	11	10	8	5	3	2	16	13
439	8	7	13	5	4	12	16	8	9	1	2	10	7	15	3	11	14	6
439	8	8	12	4	5	13	1	9	8	16	15	7	10	2	6	14	11	3
494	8	2	3	7	14	10	9	12	5	8	16	13	4	1	6	2	11	15
494	8	2	10	14	7	3	8	5	12	9	1	4	13	16	15	11	2	6
494	8	3	6	16	9	3	2	13	12	7	11	4	5	14	15	1	8	10
494	8	4	3	9	16	6	7	12	13	2	14	5	4	11	10	8	1	15
494	8	5	15	11	2	6	1	4	13	16	8	5	12	9	10	14	7	3
494	8	6	6	2	11	15	16	13	4	1	9	12	5	8	3	7	14	10
494	8	7	10	8	1	15	14	5	4	11	7	12	13	2	3	9	16	6
494	8	8	15	1	8	10	11	4	5	14	2	13	12	7	6	16	9	3
495	8	2	3	7	14	10	16	12	5	1	2	6	11	15	13	9	4	8
495	8	2	10	14	7	3	1	5	12	16	15	11	6	2	8	4	9	13
495	8	3	13	2	16	3	9	6	12	7	4	11	5	14	8	15	1	10
495	8	4	3	16	2	13	7	12	6	9	14	5	11	4	10	1	15	8
495	8	5	8	4	9	13	15	11	6	2	1	5	12	16	10	14	7	3
495	8	6	13	9	4	8	2	6	11	15	16	12	5	1	3	7	14	10
495	8	7	10	1	15	8	14	5	11	4	7	12	6	9	3	16	2	13
495	8	8	8	15	1	10	4	11	5	14	9	6	12	7	13	2	16	3
496	8	2	3	7	14	10	16	12	5	1	9	13	4	8	6	2	11	15
496	8	2	10	14	7	3	1	5	12	16	8	4	13	9	15	11	2	6
496	8	3	6	9	16	3	2	13	12	7	11	4	5	14	15	8	1	10
496	8	4	3	16	9	6	7	12	13	2	14	5	4	11	10	1	8	15
496	8	5	15	11	2	6	8	4	13	9	1	5	12	16	10	14	7	3
496	8	6	6	2	11	15	9	13	4	8	16	12	5	1	3	7	14	10
496	8	7	10	1	8	15	14	5	4	11	7	12	13	2	3	16	9	6
496	8	8	15	8	1	10	11	4	5	14	2	13	12	7	6	9	16	3
540	8	2	3	11	14	6	13	10	7	4	2	5	12	15	16	8	1	9
540	8	2	6	14	11	3	4	7	10	13	15	12	5	2	9	1	8	16
540	8	3	16	2	13	3	8	5	10	11	1	12	7	14	9	15	4	6
540	8	4	3	13	2	16	11	10	5	8	14	7	12	1	6	4	15	9
540	8	5	9	1	8	16	15	12	5	2	4	7	10	13	6	14	11	3
540	8	6	16	8	1	9	2	5	12	15	13	10	7	4	3	11	14	6
540	8	7	6	4	15	9	14	7	12	1	11	10	5	8	3	13	2	16
540	8	8	9	15	4	6	1	12	7	14	8	5	10	11	16	2	13	3
541	8	2	3	11	14	6	16	10	7	1	2	8	9	15	13	5	4	12
541	8	2	6	14	11	3	1	7	10	16	15	9	8	2	12	4	5	13
541	8	3	13	2	16	3	5	8	10	11	4	9	7	14	12	15	1	6
541	8	4	3	16	2	13	11	10	8	5	14	7	9	4	6	1	15	12
541	8	5	12	4	5	13	15	9	8	2	1	7	10	16	6	14	11	3
541	8	6	13	5	4	12	2	8	9	15	16	10	7	1	3	11	14	6
541	8	7	6	1	15	12	14	7	9	4	11	10	8	5	3	16	2	13
541	8	8	12	15	1	6	4	9	7	14	5	8	10	11	13	2	16	3
578	8	1	4	1	14	15	12	9	6	7	13	8	11	2	5	16	3	10
578	8	2	15	14	1	4	7	6	9	12	2	11	8	13	10	3	16	5
578	8	3	5	13	12	4	16	8	9	1	3	11	6	14	10	2	7	15
578	8	4	4	12	13	5	1	9	8	16	14	6	11	3	15	7	2	10
578	8	5	10	3	16	5	2	11	8	13	7	6	9	12	15	14	1	4
578	8	6	5	16	3	10	13	8	11	2	12	9	6	7	4	1	14	15
578	8	7	15	7	2	10	14	6	11	3	1	9	8	16	4	12	13	5
578	8	8	10	2	7	15	3	11	6	14	16	8	9	1	5	13	12	4
584	8	1	4	1	15	14	8	11	5	10	13	6	12	3	9	16	2	7
584	8	2	14	15	1	4	10	5	11	8	3	12	6	13	7	2	16	9
584	8	3	9	13	8	4	16	6	11	1	2	12	5	15	7	3	10	14
584	8	4	4	8	13	9	1	11	6	16	15	5	12	2	14	10	3	7
584	8	5	7	2	16	9	3	12	6	13	10	5	11	8	14	15	1	4
584	8	6	9	16	2	7	13	6	12	3	8	11	5	10	4	1	15	14
584	8	7	14	10	3	7	15	5	12	2	1	11	6	16	4	8	13	9
584	8	8	7	3	10	14	2	12	5	15	16	6	11	1	9	13	8	4
585	8	1	4	1	15	14	12	9	7	6	13	8	10	3	5	16	2	11
585	8	2	14	15	1	4	6	7	9	12	3	10	8	13	11	2	16	5
585	8	3	5	13	12	4	16	8	9	1	2	10	7	15	11	3	6	14
585	8	4	4	12	13	5	1	9	8	16	15	7	10	2	14	6	3	11
585	8	5	11	2	16	5	3	10	8	13	6	7	9	12	14	15	1	4
585	8	6	5	16	2	11	13	8	10	3	12	9	7	6	4	1	15	14
585	8	7	14	6	3	11	15	7	10	2	1	9	8	16	4	12	13	5
585	8	8	11	3	6	14	2	10	7	15	16	8	9	1	5	13	12	4
604	8	2	4	2	13	15	5	14	3	12	16	7	10	1	9	11	8	6
604	8	2	15	13	2	4	12	3	14	5	1	10	7	16	6	8	11	9
604	8	3	9	16	5	4	11	7	14	2	8	10	3	13	6	1	12	15
604	8	4	4	5	16	9	2	14	7	11	13	3	10	8	15	12	1	6
604	8	5	6	8	11	9	1	10	7	16	12	3	14	5	15	13	2	4
604	8	6	9	11	8	6	16	7	10	1	5	14	3	12	4	2	13	15
604	8	7	15	12	1	6	13	3	10	8	2	14	7	11	4	5	16	9
604	8	8	6	1	12	15	8	10	3	13	11	7	14	2	9	16	5	4
605	8	2	4	2	13	15	9	14	3	8	16	11	6	1	5	7	12	10
605	8	2	15	13	2	4	8	3	14	9	1	6	11	16	10	12	7	5
605	8	3	5	16	9	4	7	11	14	2	12	6	3	13	10	1	8	15
605	8	4	4	9	16	5	2	14	11	7	13	3	6	12	15	8	1	10
605	8	5	10	12	7	5	1	6	11	16	8	3	14	9	15	13	2	4
605	8	6	5	7	12	10	16	11	6	1	9	14	3	8	4	2	13	15
605	8	7	15	8	1	10	13	3	6	12	2	14	11	7	4	9	16	5
605	8	8	10	1	8	15	12	6	3	13	7	11	14	2	5	16	9	4
606	8	2	4	2	13	15	16	14	3	1	5	7	10	12	9	11	8	6
606	8	2	15	13	2	4	1	3	14	16	12	10	7	5	6	8	11	9
606	8	3	9	5	16	4	11	7	14	2	8	10	3	13	6	12	1	15
606	8	4	4	16	5	9	2	14	7	11	13	3	10	8	15	1	12	6
606	8	5	6	8	11	9	12	10	7	5	1	3	14	16	15	13	2	4
606	8	6	9	11	8	6	5	7	10	12	16	14	3	1	4	2	13	15
606	8	7	15	1	12	6	13	3	10	8	2	14	7	11	4	16	5	9
606	8	8	6	12	1	15	8	10	3	13	11	7	14	2	9	5	16	4
607	8	2	4	2	13	15	16	14	3	1	9	11	6	8	5	7	12	10
607	8	2	15	13	2	4	1	3	14	16	8	6	11	9	10	12	7	5
607	8	3	5	9	16	4	7	11	14	2	12	6	3	13	10	8	1	15
607	8	4	4	16	9	5	2	14	11	7	13	3	6	12	15	1	8	10
607	8	5	10	12	7	5	8	6	11	9	1	3	14	16	15	13	2	4
607	8	6	5	7	12	10	9	11	6	8	16	14	3	1	4	2	13	15
607	8	7	15	1	8	10	13	3	6	12	2	14	11	7	4	16	9	5
607	8	8	10	8	1	15	12	6	3	13	7	11	14	2	5	9	16	4
685	8	2	4	8	13	9	10	11	6	7	15	14	3	2	5	1	12	16
685	8	2	9	13	8	4	7	6	11	10	2	3	14	15	16	12	1	5
685	8	3	5	15	10	4	1	14	11	8	12	3	6	13	16	2	7	9
685	8	4	4	10	15	5	8	11	14	1	13	6	3	12	9	7	2	16
685	8	5	16	12	1	5	2	3	14	15	7	6	11	10	9	13	8	4
685	8	6	5	1	12	16	15	14	3	2	10	11	6	7	4	8	13	9
685	8	7	9	7	2	16	13	6	3	12	8	11	14	1	4	10	15	5
685	8	8	16	2	7	9	12	3	6	13	1	14	11	8	5	15	10	4
686	8	2	4	8	13	9	15	11	6	2	1	5	12	16	14	10	3	7
686	8	2	9	13	8	4	2	6	11	15	16	12	5	1	7	3	10	14
686	8	3	14	1	15	4	10	5	11	8	3	12	6	13	7	16	2	9
686	8	4	4	15	1	14	8	11	5	10	13	6	12	3	9	2	16	7
686	8	5	7	3	10	14	16	12	5	1	2	6	11	15	9	13	8	4
686	8	6	14	10	3	7	1	5	12	16	15	11	6	2	4	8	13	9
686	8	7	9	2	16	7	13	6	12	3	8	11	5	10	4	15	1	14
686	8	8	7	16	2	9	3	12	6	13	10	5	11	8	14	1	15	4
687	8	2	4	8	13	9	15	11	6	2	10	14	3	7	5	1	12	16
687	8	2	9	13	8	4	2	6	11	15	7	3	14	10	16	12	1	5
687	8	3	5	10	15	4	1	14	11	8	12	3	6	13	16	7	2	9
687	8	4	4	15	10	5	8	11	14	1	13	6	3	12	9	2	7	16
687	8	5	16	12	1	5	7	3	14	10	2	6	11	15	9	13	8	4
687	8	6	5	1	12	16	10	14	3	7	15	11	6	2	4	8	13	9
687	8	7	9	2	7	16	13	6	3	12	8	11	14	1	4	15	10	5
687	8	8	16	7	2	9	12	3	6	13	1	14	11	8	5	10	15	4
725	8	2	4	12	13	5	14	9	8	3	1	6	11	16	15	7	2	10
725	8	2	5	13	12	4	3	8	9	14	16	11	6	1	10	2	7	15
725	8	3	15	1	14	4	7	6	9	12	2	11	8	13	10	16	3	5
725	8	4	4	14	1	15	12	9	6	7	13	8	11	2	5	3	16	10
725	8	5	10	2	7	15	16	11	6	1	3	8	9	14	5	13	12	4
725	8	6	15	7	2	10	1	6	11	16	14	9	8	3	4	12	13	5
725	8	7	5	3	16	10	13	8	11	2	12	9	6	7	4	14	1	15
725	8	8	10	16	3	5	2	11	8	13	7	6	9	12	15	1	14	4
726	8	2	4	12	13	5	15	9	8	2	1	7	10	16	14	6	3	11
726	8	2	5	13	12	4	2	8	9	15	16	10	7	1	11	3	6	14
726	8	3	14	1	15	4	6	7	9	12	3	10	8	13	11	16	2	5
726	8	4	4	15	1	14	12	9	7	6	13	8	10	3	5	2	16	11
726	8	5	11	3	6	14	16	10	7	1	2	8	9	15	5	13	12	4
726	8	6	14	6	3	11	1	7	10	16	15	9	8	2	4	12	13	5
726	8	7	5	2	16	11	13	8	10	3	12	9	7	6	4	15	1	14
726	8	8	11	16	2	5	3	10	8	13	6	7	9	12	14	1	15	4
22	9	1	1	4	14	15	16	11	5	2	9	6	12	7	8	13	3	10
22	9	2	15	14	4	1	2	5	11	16	7	12	6	9	10	3	13	8
22	9	3	8	9	16	1	13	6	11	4	3	12	5	14	10	7	2	15
22	9	4	1	16	9	8	4	11	6	13	14	5	12	3	15	2	7	10
22	9	5	10	3	13	8	7	12	6	9	2	5	11	16	15	14	4	1
22	9	6	8	13	3	10	9	6	12	7	16	11	5	2	1	4	14	15
22	9	7	15	2	7	10	14	5	12	3	4	11	6	13	1	16	9	8
22	9	8	10	7	2	15	3	12	5	14	13	6	11	4	8	9	16	1
28	9	1	1	4	15	14	16	10	5	3	9	7	12	6	8	13	2	11
28	9	2	14	15	4	1	3	5	10	16	6	12	7	9	11	2	13	8
28	9	3	8	9	16	1	13	7	10	4	2	12	5	15	11	6	3	14
28	9	4	1	16	9	8	4	10	7	13	15	5	12	2	14	3	6	11
28	9	5	11	2	13	8	6	12	7	9	3	5	10	16	14	15	4	1
28	9	6	8	13	2	11	9	7	12	6	16	10	5	3	1	4	15	14
28	9	7	14	3	6	11	15	5	12	2	4	10	7	13	1	16	9	8
28	9	8	11	6	3	14	2	12	5	15	13	7	10	4	8	9	16	1
58	9	1	1	6	12	15	16	9	7	2	13	8	10	3	4	11	5	14
58	9	2	15	12	6	1	2	7	9	16	3	10	8	13	14	5	11	4
58	9	3	4	13	16	1	11	8	9	6	5	10	7	12	14	3	2	15
58	9	4	1	16	13	4	6	9	8	11	12	7	10	5	15	2	3	14
58	9	5	14	5	11	4	3	10	8	13	2	7	9	16	15	12	6	1
58	9	6	4	11	5	14	13	8	10	3	16	9	7	2	1	6	12	15
58	9	7	15	2	3	14	12	7	10	5	6	9	8	11	1	16	13	4
58	9	8	14	3	2	15	5	10	7	12	11	8	9	6	4	13	16	1
104	9	1	1	8	10	15	16	13	3	2	5	4	14	11	12	9	7	6
104	9	2	15	10	8	1	2	3	13	16	11	14	4	5	6	7	9	12
104	9	3	12	5	16	1	9	4	13	8	7	14	3	10	6	11	2	15
104	9	4	1	16	5	12	8	13	4	9	10	3	14	7	15	2	11	6
104	9	5	6	7	9	12	11	14	4	5	2	3	13	16	15	10	8	1
104	9	6	12	9	7	6	5	4	14	11	16	13	3	2	1	8	10	15
104	9	7	15	2	11	6	10	3	14	7	8	13	4	9	1	16	5	12
104	9	8	6	11	2	15	7	14	3	10	9	4	13	8	12	5	16	1
117	9	1	1	8	13	12	16	11	2	5	3	6	15	10	14	9	4	7
117	9	2	12	13	8	1	5	2	11	16	10	15	6	3	7	4	9	14
117	9	3	14	3	16	1	9	6	11	8	4	15	2	13	7	10	5	12
117	9	4	1	16	3	14	8	11	6	9	13	2	15	4	12	5	10	7
117	9	5	7	4	9	14	10	15	6	3	5	2	11	16	12	13	8	1
117	9	6	14	9	4	7	3	6	15	10	16	11	2	5	1	8	13	12
117	9	7	12	5	10	7	13	2	15	4	8	11	6	9	1	16	3	14
117	9	8	7	10	5	12	4	15	2	13	9	6	11	8	14	3	16	1
141	9	1	1	10	8	15	16	13	3	2	5	4	14	11	12	7	9	6
141	9	2	15	8	10	1	2	3	13	16	11	14	4	5	6	9	7	12
141	9	3	12	5	16	1	7	4	13	10	9	14	3	8	6	11	2	15
141	9	4	1	16	5	12	10	13	4	7	8	3	14	9	15	2	11	6
141	9	5	6	9	7	12	11	14	4	5	2	3	13	16	15	8	10	1
141	9	6	12	7	9	6	5	4	14	11	16	13	3	2	1	10	8	15
141	9	7	15	2	11	6	8	3	14	9	10	13	4	7	1	16	5	12
141	9	8	6	11	2	15	9	14	3	8	7	4	13	10	12	5	16	1
144	9	1	1	10	15	8	16	6	3	9	5	11	14	4	12	7	2	13
144	9	2	8	15	10	1	9	3	6	16	4	14	11	5	13	2	7	12
144	9	3	12	5	16	1	7	11	6	10	2	14	3	15	13	4	9	8
144	9	4	1	16	5	12	10	6	11	7	15	3	14	2	8	9	4	13
144	9	5	13	2	7	12	4	14	11	5	9	3	6	16	8	15	10	1
144	9	6	12	7	2	13	5	11	14	4	16	6	3	9	1	10	15	8
144	9	7	8	9	4	13	15	3	14	2	10	6	11	7	1	16	5	12
144	9	8	13	4	9	8	2	14	3	15	7	11	6	10	12	5	16	1
160	9	1	1	11	14	8	16	5	4	9	7	12	13	2	10	6	3	15
160	9	2	8	14	11	1	9	4	5	16	2	13	12	7	15	3	6	10
160	9	3	10	7	16	1	6	12	5	11	3	13	4	14	15	2	9	8
160	9	4	1	16	7	10	11	5	12	6	14	4	13	3	8	9	2	15
160	9	5	15	3	6	10	2	13	12	7	9	4	5	16	8	14	11	1
160	9	6	10	6	3	15	7	12	13	2	16	5	4	9	1	11	14	8
160	9	7	8	9	2	15	14	4	13	3	11	5	12	6	1	16	7	10
160	9	8	15	2	9	8	3	13	4	14	6	12	5	11	10	7	16	1
171	9	1	1	12	6	15	16	9	7	2	13	8	10	3	4	5	11	14
171	9	2	15	6	12	1	2	7	9	16	3	10	8	13	14	11	5	4
171	9	3	4	13	16	1	5	8	9	12	11	10	7	6	14	3	2	15
171	9	4	1	16	13	4	12	9	8	5	6	7	10	11	15	2	3	14
171	9	5	14	11	5	4	3	10	8	13	2	7	9	16	15	6	12	1
171	9	6	4	5	11	14	13	8	10	3	16	9	7	2	1	12	6	15
171	9	7	15	2	3	14	6	7	10	11	12	9	8	5	1	16	13	4
171	9	8	14	3	2	15	11	10	7	6	5	8	9	12	4	13	16	1
179	9	1	1	12	13	8	16	7	2	9	3	10	15	6	14	5	4	11
179	9	2	8	13	12	1	9	2	7	16	6	15	10	3	11	4	5	14
179	9	3	14	3	16	1	5	10	7	12	4	15	2	13	11	6	9	8
179	9	4	1	16	3	14	12	7	10	5	13	2	15	4	8	9	6	11
179	9	5	11	4	5	14	6	15	10	3	9	2	7	16	8	13	12	1
179	9	6	14	5	4	11	3	10	15	6	16	7	2	9	1	12	13	8
179	9	7	8	9	6	11	13	2	15	4	12	7	10	5	1	16	3	14
179	9	8	11	6	9	8	4	15	2	13	5	10	7	12	14	3	16	1
192	9	1	1	13	8	12	16	11	2	5	3	6	15	10	14	4	9	7
192	9	2	12	8	13	1	5	2	11	16	10	15	6	3	7	9	4	14
192	9	3	14	3	16	1	4	6	11	13	9	15	2	8	7	10	5	12
192	9	4	1	16	3	14	13	11	6	4	8	2	15	9	12	5	10	7
192	9	5	7	9	4	14	10	15	6	3	5	2	11	16	12	8	13	1
192	9	6	14	4	9	7	3	6	15	10	16	11	2	5	1	13	8	12
192	9	7	12	5	10	7	8	2	15	9	13	11	6	4	1	16	3	14
192	9	8	7	10	5	12	9	15	2	8	4	6	11	13	14	3	16	1
196	9	1	1	13	12	8	16	7	2	9	3	10	15	6	14	4	5	11
196	9	2	8	12	13	1	9	2	7	16	6	15	10	3	11	5	4	14
196	9	3	14	3	16	1	4	10	7	13	5	15	2	12	11	6	9	8
196	9	4	1	16	3	14	13	7	10	4	12	2	15	5	8	9	6	11
196	9	5	11	5	4	14	6	15	10	3	9	2	7	16	8	12	13	1
196	9	6	14	4	5	11	3	10	15	6	16	7	2	9	1	13	12	8
196	9	7	8	9	6	11	12	2	15	5	13	7	10	4	1	16	3	14
196	9	8	11	6	9	8	5	15	2	12	4	10	7	13	14	3	16	1
199	9	1	1	14	4	15	16	11	5	2	9	6	12	7	8	3	13	10
199	9	2	15	4	14	1	2	5	11	16	7	12	6	9	10	13	3	8
199	9	3	8	9	16	1	3	6	11	14	13	12	5	4	10	7	2	15
199	9	4	1	16	9	8	14	11	6	3	4	5	12	13	15	2	7	10
199	9	5	10	13	3	8	7	12	6	9	2	5	11	16	15	4	14	1
199	9	6	8	3	13	10	9	6	12	7	16	11	5	2	1	14	4	15
199	9	7	15	2	7	10	4	5	12	13	14	11	6	3	1	16	9	8
199	9	8	10	7	2	15	13	12	5	4	3	6	11	14	8	9	16	1
204	9	1	1	14	11	8	16	5	4	9	7	12	13	2	10	3	6	15
204	9	2	8	11	14	1	9	4	5	16	2	13	12	7	15	6	3	10
204	9	3	10	7	16	1	3	12	5	14	6	13	4	11	15	2	9	8
204	9	4	1	16	7	10	14	5	12	3	11	4	13	6	8	9	2	15
204	9	5	15	6	3	10	2	13	12	7	9	4	5	16	8	11	14	1
204	9	6	10	3	6	15	7	12	13	2	16	5	4	9	1	14	11	8
204	9	7	8	9	2	15	11	4	13	6	14	5	12	3	1	16	7	10
204	9	8	15	2	9	8	6	13	4	11	3	12	5	14	10	7	16	1
206	9	1	1	15	4	14	16	10	5	3	9	7	12	6	8	2	13	11
206	9	2	14	4	15	1	3	5	10	16	6	12	7	9	11	13	2	8
206	9	3	8	9	16	1	2	7	10	15	13	12	5	4	11	6	3	14
206	9	4	1	16	9	8	15	10	7	2	4	5	12	13	14	3	6	11
206	9	5	11	13	2	8	6	12	7	9	3	5	10	16	14	4	15	1
206	9	6	8	2	13	11	9	7	12	6	16	10	5	3	1	15	4	14
206	9	7	14	3	6	11	4	5	12	13	15	10	7	2	1	16	9	8
206	9	8	11	6	3	14	13	12	5	4	2	7	10	15	8	9	16	1
207	9	1	1	15	10	8	16	6	3	9	5	11	14	4	12	2	7	13
207	9	2	8	10	15	1	9	3	6	16	4	14	11	5	13	7	2	12
207	9	3	12	5	16	1	2	11	6	15	7	14	3	10	13	4	9	8
207	9	4	1	16	5	12	15	6	11	2	10	3	14	7	8	9	4	13
207	9	5	13	7	2	12	4	14	11	5	9	3	6	16	8	10	15	1
207	9	6	12	2	7	13	5	11	14	4	16	6	3	9	1	15	10	8
207	9	7	8	9	4	13	10	3	14	7	15	6	11	2	1	16	5	12
207	9	8	13	4	9	8	7	14	3	10	2	11	6	15	12	5	16	1
214	9	1	2	3	13	16	15	12	6	1	10	5	11	8	7	14	4	9
214	9	2	16	13	3	2	1	6	12	15	8	11	5	10	9	4	14	7
214	9	3	7	10	15	2	14	5	12	3	4	11	6	13	9	8	1	16
214	9	4	2	15	10	7	3	12	5	14	13	6	11	4	16	1	8	9
214	9	5	9	4	14	7	8	11	5	10	1	6	12	15	16	13	3	2
214	9	6	7	14	4	9	10	5	11	8	15	12	6	1	2	3	13	16
214	9	7	16	1	8	9	13	6	11	4	3	12	5	14	2	15	10	7
214	9	8	9	8	1	16	4	11	6	13	14	5	12	3	7	10	15	2
234	9	1	2	3	16	13	15	9	6	4	10	8	11	5	7	14	1	12
234	9	2	13	16	3	2	4	6	9	15	5	11	8	10	12	1	14	7
234	9	3	7	10	15	2	14	8	9	3	1	11	6	16	12	5	4	13
234	9	4	2	15	10	7	3	9	8	14	16	6	11	1	13	4	5	12
234	9	5	12	1	14	7	5	11	8	10	4	6	9	15	13	16	3	2
234	9	6	7	14	1	12	10	8	11	5	15	9	6	4	2	3	16	13
234	9	7	13	4	5	12	16	6	11	1	3	9	8	14	2	15	10	7
234	9	8	12	5	4	13	1	11	6	16	14	8	9	3	7	10	15	2
248	9	1	2	5	11	16	15	10	8	1	14	7	9	4	3	12	6	13
248	9	2	16	11	5	2	1	8	10	15	4	9	7	14	13	6	12	3
248	9	3	3	14	15	2	12	7	10	5	6	9	8	11	13	4	1	16
248	9	4	2	15	14	3	5	10	7	12	11	8	9	6	16	1	4	13
248	9	5	13	6	12	3	4	9	7	14	1	8	10	15	16	11	5	2
248	9	6	3	12	6	13	14	7	9	4	15	10	8	1	2	5	11	16
248	9	7	16	1	4	13	11	8	9	6	5	10	7	12	2	15	14	3
248	9	8	13	4	1	16	6	9	8	11	12	7	10	5	3	14	15	2
271	9	1	2	5	16	11	15	10	3	6	4	7	14	9	13	12	1	8
271	9	2	11	16	5	2	6	3	10	15	9	14	7	4	8	1	12	13
271	9	3	13	4	15	2	12	7	10	5	1	14	3	16	8	9	6	11
271	9	4	2	15	4	13	5	10	7	12	16	3	14	1	11	6	9	8
271	9	5	8	1	12	13	9	14	7	4	6	3	10	15	11	16	5	2
271	9	6	13	12	1	8	4	7	14	9	15	10	3	6	2	5	16	11
271	9	7	11	6	9	8	16	3	14	1	5	10	7	12	2	15	4	13
271	9	8	8	9	6	11	1	14	3	16	12	7	10	5	13	4	15	2
282	9	1	2	7	9	16	15	14	4	1	6	3	13	12	11	10	8	5
282	9	2	16	9	7	2	1	4	14	15	12	13	3	6	5	8	10	11
282	9	3	11	6	15	2	10	3	14	7	8	13	4	9	5	12	1	16
282	9	4	2	15	6	11	7	14	3	10	9	4	13	8	16	1	12	5
282	9	5	5	8	10	11	12	13	3	6	1	4	14	15	16	9	7	2
282	9	6	11	10	8	5	6	3	13	12	15	14	4	1	2	7	9	16
282	9	7	16	1	12	5	9	4	13	8	7	14	3	10	2	15	6	11
282	9	8	5	12	1	16	8	13	4	9	10	3	14	7	11	6	15	2
334	9	1	2	9	7	16	15	14	4	1	6	3	13	12	11	8	10	5
334	9	2	16	7	9	2	1	4	14	15	12	13	3	6	5	10	8	11
334	9	3	11	6	15	2	8	3	14	9	10	13	4	7	5	12	1	16
334	9	4	2	15	6	11	9	14	3	8	7	4	13	10	16	1	12	5
334	9	5	5	10	8	11	12	13	3	6	1	4	14	15	16	7	9	2
334	9	6	11	8	10	5	6	3	13	12	15	14	4	1	2	9	7	16
334	9	7	16	1	12	5	7	4	13	10	9	14	3	8	2	15	6	11
334	9	8	5	12	1	16	10	13	4	7	8	3	14	9	11	6	15	2
347	9	1	2	9	16	7	15	5	4	10	6	12	13	3	11	8	1	14
347	9	2	7	16	9	2	10	4	5	15	3	13	12	6	14	1	8	11
347	9	3	11	6	15	2	8	12	5	9	1	13	4	16	14	3	10	7
347	9	4	2	15	6	11	9	5	12	8	16	4	13	1	7	10	3	14
347	9	5	14	1	8	11	3	13	12	6	10	4	5	15	7	16	9	2
347	9	6	11	8	1	14	6	12	13	3	15	5	4	10	2	9	16	7
347	9	7	7	10	3	14	16	4	13	1	9	5	12	8	2	15	6	11
347	9	8	14	3	10	7	1	13	4	16	8	12	5	9	11	6	15	2
348	9	1	2	9	16	7	15	6	3	10	4	11	14	5	13	8	1	12
348	9	2	7	16	9	2	10	3	6	15	5	14	11	4	12	1	8	13
348	9	3	13	4	15	2	8	11	6	9	1	14	3	16	12	5	10	7
348	9	4	2	15	4	13	9	6	11	8	16	3	14	1	7	10	5	12
348	9	5	12	1	8	13	5	14	11	4	10	3	6	15	7	16	9	2
348	9	6	13	8	1	12	4	11	14	5	15	6	3	10	2	9	16	7
348	9	7	7	10	5	12	16	3	14	1	9	6	11	8	2	15	4	13
348	9	8	12	5	10	7	1	14	3	16	8	11	6	9	13	4	15	2
357	9	1	2	11	5	16	15	10	8	1	14	7	9	4	3	6	12	13
357	9	2	16	5	11	2	1	8	10	15	4	9	7	14	13	12	6	3
357	9	3	3	14	15	2	6	7	10	11	12	9	8	5	13	4	1	16
357	9	4	2	15	14	3	11	10	7	6	5	8	9	12	16	1	4	13
357	9	5	13	12	6	3	4	9	7	14	1	8	10	15	16	5	11	2
357	9	6	3	6	12	13	14	7	9	4	15	10	8	1	2	11	5	16
357	9	7	16	1	4	13	5	8	9	12	11	10	7	6	2	15	14	3
357	9	8	13	4	1	16	12	9	8	5	6	7	10	11	3	14	15	2
372	9	1	2	11	14	7	15	4	5	10	8	13	12	1	9	6	3	16
372	9	2	7	14	11	2	10	5	4	15	1	12	13	8	16	3	6	9
372	9	3	9	8	15	2	6	13	4	11	3	12	5	14	16	1	10	7
372	9	4	2	15	8	9	11	4	13	6	14	5	12	3	7	10	1	16
372	9	5	16	3	6	9	1	12	13	8	10	5	4	15	7	14	11	2
372	9	6	9	6	3	16	8	13	12	1	15	4	5	10	2	11	14	7
372	9	7	7	10	1	16	14	5	12	3	11	4	13	6	2	15	8	9
372	9	8	16	1	10	7	3	12	5	14	6	13	4	11	9	8	15	2
389	9	1	2	13	3	16	15	12	6	1	10	5	11	8	7	4	14	9
389	9	2	16	3	13	2	1	6	12	15	8	11	5	10	9	14	4	7
389	9	3	7	10	15	2	4	5	12	13	14	11	6	3	9	8	1	16
389	9	4	2	15	10	7	13	12	5	4	3	6	11	14	16	1	8	9
389	9	5	9	14	4	7	8	11	5	10	1	6	12	15	16	3	13	2
389	9	6	7	4	14	9	10	5	11	8	15	12	6	1	2	13	3	16
389	9	7	16	1	8	9	3	6	11	14	13	12	5	4	2	15	10	7
389	9	8	9	8	1	16	14	11	6	3	4	5	12	13	7	10	15	2
402	9	1	2	14	11	7	15	4	5	10	8	13	12	1	9	3	6	16
402	9	2	7	11	14	2	10	5	4	15	1	12	13	8	16	6	3	9
402	9	3	9	8	15	2	3	13	4	14	6	12	5	11	16	1	10	7
402	9	4	2	15	8	9	14	4	13	3	11	5	12	6	7	10	1	16
402	9	5	16	6	3	9	1	12	13	8	10	5	4	15	7	11	14	2
402	9	6	9	3	6	16	8	13	12	1	15	4	5	10	2	14	11	7
402	9	7	7	10	1	16	11	5	12	6	14	4	13	3	2	15	8	9
402	9	8	16	1	10	7	6	12	5	11	3	13	4	14	9	8	15	2
404	9	2	2	15	4	13	16	6	11	1	9	3	14	8	7	10	5	12
404	9	2	13	4	15	2	1	11	6	16	8	14	3	9	12	5	10	7
404	9	3	7	9	16	2	10	3	6	15	5	14	11	4	12	8	1	13
404	9	4	2	16	9	7	15	6	3	10	4	11	14	5	13	1	8	12
404	9	5	12	5	10	7	8	14	3	9	1	11	6	16	13	4	15	2
404	9	6	7	10	5	12	9	3	14	8	16	6	11	1	2	15	4	13
404	9	7	13	1	8	12	4	11	14	5	15	6	3	10	2	16	9	7
404	9	8	12	8	1	13	5	14	11	4	10	3	6	15	7	9	16	2
405	9	2	2	15	4	13	16	10	7	1	5	3	14	12	11	6	9	8
405	9	2	13	4	15	2	1	7	10	16	12	14	3	5	8	9	6	11
405	9	3	11	5	16	2	6	3	10	15	9	14	7	4	8	12	1	13
405	9	4	2	16	5	11	15	10	3	6	4	7	14	9	13	1	12	8
405	9	5	8	9	6	11	12	14	3	5	1	7	10	16	13	4	15	2
405	9	6	11	6	9	8	5	3	14	12	16	10	7	1	2	15	4	13
405	9	7	13	1	12	8	4	7	14	9	15	10	3	6	2	16	5	11
405	9	8	8	12	1	13	9	14	7	4	6	3	10	15	11	5	16	2
406	9	2	2	15	6	11	16	5	12	1	9	4	13	8	7	10	3	14
406	9	2	11	6	15	2	1	12	5	16	8	13	4	9	14	3	10	7
406	9	3	7	9	16	2	10	4	5	15	3	13	12	6	14	8	1	11
406	9	4	2	16	9	7	15	5	4	10	6	12	13	3	11	1	8	14
406	9	5	14	3	10	7	8	13	4	9	1	12	5	16	11	6	15	2
406	9	6	7	10	3	14	9	4	13	8	16	5	12	1	2	15	6	11
406	9	7	11	1	8	14	6	12	13	3	15	5	4	10	2	16	9	7
406	9	8	14	8	1	11	3	13	12	6	10	4	5	15	7	9	16	2
407	9	2	2	15	10	7	16	9	8	1	3	6	11	14	13	4	5	12
407	9	2	7	10	15	2	1	8	9	16	14	11	6	3	12	5	4	13
407	9	3	13	3	16	2	4	6	9	15	5	11	8	10	12	14	1	7
407	9	4	2	16	3	13	15	9	6	4	10	8	11	5	7	1	14	12
407	9	5	12	5	4	13	14	11	6	3	1	8	9	16	7	10	15	2
407	9	6	13	4	5	12	3	6	11	14	16	9	8	1	2	15	10	7
407	9	7	7	1	14	12	10	8	11	5	15	9	6	4	2	16	3	13
407	9	8	12	14	1	7	5	11	8	10	4	6	9	15	13	3	16	2
417	9	1	3	2	13	16	14	12	7	1	11	5	10	8	6	15	4	9
417	9	2	16	13	2	3	1	7	12	14	8	10	5	11	9	4	15	6
417	9	3	6	11	14	3	15	5	12	2	4	10	7	13	9	8	1	16
417	9	4	3	14	11	6	2	12	5	15	13	7	10	4	16	1	8	9
417	9	5	9	4	15	6	8	10	5	11	1	7	12	14	16	13	2	3
417	9	6	6	15	4	9	11	5	10	8	14	12	7	1	3	2	13	16
417	9	7	16	1	8	9	13	7	10	4	2	12	5	15	3	14	11	6
417	9	8	9	8	1	16	4	10	7	13	15	5	12	2	6	11	14	3
440	9	1	3	2	16	13	14	9	7	4	11	8	10	5	6	15	1	12
440	9	2	13	16	2	3	4	7	9	14	5	10	8	11	12	1	15	6
440	9	3	6	11	14	3	15	8	9	2	1	10	7	16	12	5	4	13
440	9	4	3	14	11	6	2	9	8	15	16	7	10	1	13	4	5	12
440	9	5	12	1	15	6	5	10	8	11	4	7	9	14	13	16	2	3
440	9	6	6	15	1	12	11	8	10	5	14	9	7	4	3	2	16	13
440	9	7	13	4	5	12	16	7	10	1	2	9	8	15	3	14	11	6
440	9	8	12	5	4	13	1	10	7	16	15	8	9	2	6	11	14	3
441	9	1	3	2	16	13	14	11	5	4	7	6	12	9	10	15	1	8
441	9	2	13	16	2	3	4	5	11	14	9	12	6	7	8	1	15	10
441	9	3	10	7	14	3	15	6	11	2	1	12	5	16	8	9	4	13
441	9	4	3	14	7	10	2	11	6	15	16	5	12	1	13	4	9	8
441	9	5	8	1	15	10	9	12	6	7	4	5	11	14	13	16	2	3
441	9	6	10	15	1	8	7	6	12	9	14	11	5	4	3	2	16	13
441	9	7	13	4	9	8	16	5	12	1	2	11	6	15	3	14	7	10
441	9	8	8	9	4	13	1	12	5	16	15	6	11	2	10	7	14	3
508	9	1	3	8	13	10	14	11	2	7	1	6	15	12	16	9	4	5
508	9	2	10	13	8	3	7	2	11	14	12	15	6	1	5	4	9	16
508	9	3	16	1	14	3	9	6	11	8	4	15	2	13	5	12	7	10
508	9	4	3	14	1	16	8	11	6	9	13	2	15	4	10	7	12	5
508	9	5	5	4	9	16	12	15	6	1	7	2	11	14	10	13	8	3
508	9	6	16	9	4	5	1	6	15	12	14	11	2	7	3	8	13	10
508	9	7	10	7	12	5	13	2	15	4	8	11	6	9	3	14	1	16
508	9	8	5	12	7	10	4	15	2	13	9	6	11	8	16	1	14	3
525	9	1	3	9	16	6	14	4	5	11	7	13	12	2	10	8	1	15
525	9	2	6	16	9	3	11	5	4	14	2	12	13	7	15	1	8	10
525	9	3	10	7	14	3	8	13	4	9	1	12	5	16	15	2	11	6
525	9	4	3	14	7	10	9	4	13	8	16	5	12	1	6	11	2	15
525	9	5	15	1	8	10	2	12	13	7	11	5	4	14	6	16	9	3
525	9	6	10	8	1	15	7	13	12	2	14	4	5	11	3	9	16	6
525	9	7	6	11	2	15	16	5	12	1	9	4	13	8	3	14	7	10
525	9	8	15	2	11	6	1	12	5	16	8	13	4	9	10	7	14	3
550	9	1	3	12	13	6	14	7	2	11	1	10	15	8	16	5	4	9
550	9	2	6	13	12	3	11	2	7	14	8	15	10	1	9	4	5	16
550	9	3	16	1	14	3	5	10	7	12	4	15	2	13	9	8	11	6
550	9	4	3	14	1	16	12	7	10	5	13	2	15	4	6	11	8	9
550	9	5	9	4	5	16	8	15	10	1	11	2	7	14	6	13	12	3
550	9	6	16	5	4	9	1	10	15	8	14	7	2	11	3	12	13	6
550	9	7	6	11	8	9	13	2	15	4	12	7	10	5	3	14	1	16
550	9	8	9	8	11	6	4	15	2	13	5	10	7	12	16	1	14	3
554	9	1	3	13	2	16	14	12	7	1	11	5	10	8	6	4	15	9
554	9	2	16	2	13	3	1	7	12	14	8	10	5	11	9	15	4	6
554	9	3	6	11	14	3	4	5	12	13	15	10	7	2	9	8	1	16
554	9	4	3	14	11	6	13	12	5	4	2	7	10	15	16	1	8	9
554	9	5	9	15	4	6	8	10	5	11	1	7	12	14	16	2	13	3
554	9	6	6	4	15	9	11	5	10	8	14	12	7	1	3	13	2	16
554	9	7	16	1	8	9	2	7	10	15	13	12	5	4	3	14	11	6
554	9	8	9	8	1	16	15	10	7	2	4	5	12	13	6	11	14	3
558	9	1	3	13	8	10	14	11	2	7	1	6	15	12	16	4	9	5
558	9	2	10	8	13	3	7	2	11	14	12	15	6	1	5	9	4	16
558	9	3	16	1	14	3	4	6	11	13	9	15	2	8	5	12	7	10
558	9	4	3	14	1	16	13	11	6	4	8	2	15	9	10	7	12	5
558	9	5	5	9	4	16	12	15	6	1	7	2	11	14	10	8	13	3
558	9	6	16	4	9	5	1	6	15	12	14	11	2	7	3	13	8	10
558	9	7	10	7	12	5	8	2	15	9	13	11	6	4	3	14	1	16
558	9	8	5	12	7	10	9	15	2	8	4	6	11	13	16	1	14	3
562	9	1	3	13	12	6	14	7	2	11	1	10	15	8	16	4	5	9
562	9	2	6	12	13	3	11	2	7	14	8	15	10	1	9	5	4	16
562	9	3	16	1	14	3	4	10	7	13	5	15	2	12	9	8	11	6
562	9	4	3	14	1	16	13	7	10	4	12	2	15	5	6	11	8	9
562	9	5	9	5	4	16	8	15	10	1	11	2	7	14	6	12	13	3
562	9	6	16	4	5	9	1	10	15	8	14	7	2	11	3	13	12	6
562	9	7	6	11	8	9	12	2	15	5	13	7	10	4	3	14	1	16
562	9	8	9	8	11	6	5	15	2	12	4	10	7	13	16	1	14	3
566	9	2	3	14	7	10	16	4	13	1	9	5	12	8	6	11	2	15
566	9	2	10	7	14	3	1	13	4	16	8	12	5	9	15	2	11	6
566	9	3	6	9	16	3	11	5	4	14	2	12	13	7	15	8	1	10
566	9	4	3	16	9	6	14	4	5	11	7	13	12	2	10	1	8	15
566	9	5	15	2	11	6	8	12	5	9	1	13	4	16	10	7	14	3
566	9	6	6	11	2	15	9	5	12	8	16	4	13	1	3	14	7	10
566	9	7	10	1	8	15	7	13	12	2	14	4	5	11	3	16	9	6
566	9	8	15	8	1	10	2	12	13	7	11	5	4	14	6	9	16	3
567	9	2	3	14	7	10	16	11	6	1	2	5	12	15	13	4	9	8
567	9	2	10	7	14	3	1	6	11	16	15	12	5	2	8	9	4	13
567	9	3	13	2	16	3	4	5	11	14	9	12	6	7	8	15	1	10
567	9	4	3	16	2	13	14	11	5	4	7	6	12	9	10	1	15	8
567	9	5	8	9	4	13	15	12	5	2	1	6	11	16	10	7	14	3
567	9	6	13	4	9	8	2	5	12	15	16	11	6	1	3	14	7	10
567	9	7	10	1	15	8	7	6	12	9	14	11	5	4	3	16	2	13
567	9	8	8	15	1	10	9	12	6	7	4	5	11	14	13	2	16	3
570	9	2	3	14	11	6	16	9	8	1	2	7	10	15	13	4	5	12
570	9	2	6	11	14	3	1	8	9	16	15	10	7	2	12	5	4	13
570	9	3	13	2	16	3	4	7	9	14	5	10	8	11	12	15	1	6
570	9	4	3	16	2	13	14	9	7	4	11	8	10	5	6	1	15	12
570	9	5	12	5	4	13	15	10	7	2	1	8	9	16	6	11	14	3
570	9	6	13	4	5	12	2	7	10	15	16	9	8	1	3	14	11	6
570	9	7	6	1	15	12	11	8	10	5	14	9	7	4	3	16	2	13
570	9	8	12	15	1	6	5	10	8	11	4	7	9	14	13	2	16	3
579	9	1	4	1	14	15	13	11	8	2	12	6	9	7	5	16	3	10
579	9	2	15	14	1	4	2	8	11	13	7	9	6	12	10	3	16	5
579	9	3	5	12	13	4	16	6	11	1	3	9	8	14	10	7	2	15
579	9	4	4	13	12	5	1	11	6	16	14	8	9	3	15	2	7	10
579	9	5	10	3	16	5	7	9	6	12	2	8	11	13	15	14	1	4
579	9	6	5	16	3	10	12	6	9	7	13	11	8	2	4	1	14	15
579	9	7	15	2	7	10	14	8	9	3	1	11	6	16	4	13	12	5
579	9	8	10	7	2	15	3	9	8	14	16	6	11	1	5	12	13	4
586	9	1	4	1	15	14	13	10	8	3	12	7	9	6	5	16	2	11
586	9	2	14	15	1	4	3	8	10	13	6	9	7	12	11	2	16	5
586	9	3	5	12	13	4	16	7	10	1	2	9	8	15	11	6	3	14
586	9	4	4	13	12	5	1	10	7	16	15	8	9	2	14	3	6	11
586	9	5	11	2	16	5	6	9	7	12	3	8	10	13	14	15	1	4
586	9	6	5	16	2	11	12	7	9	6	13	10	8	3	4	1	15	14
586	9	7	14	3	6	11	15	8	9	2	1	10	7	16	4	13	12	5
586	9	8	11	6	3	14	2	9	8	15	16	7	10	1	5	12	13	4
587	9	1	4	1	15	14	13	12	6	3	8	5	11	10	9	16	2	7
587	9	2	14	15	1	4	3	6	12	13	10	11	5	8	7	2	16	9
587	9	3	9	8	13	4	16	5	12	1	2	11	6	15	7	10	3	14
587	9	4	4	13	8	9	1	12	5	16	15	6	11	2	14	3	10	7
587	9	5	7	2	16	9	10	11	5	8	3	6	12	13	14	15	1	4
587	9	6	9	16	2	7	8	5	11	10	13	12	6	3	4	1	15	14
587	9	7	14	3	10	7	15	6	11	2	1	12	5	16	4	13	8	9
587	9	8	7	10	3	14	2	11	6	15	16	5	12	1	9	8	13	4
643	9	1	4	5	16	9	13	10	3	8	2	7	14	11	15	12	1	6
643	9	2	9	16	5	4	8	3	10	13	11	14	7	2	6	1	12	15
643	9	3	15	2	13	4	12	7	10	5	1	14	3	16	6	11	8	9
643	9	4	4	13	2	15	5	10	7	12	16	3	14	1	9	8	11	6
643	9	5	6	1	12	15	11	14	7	2	8	3	10	13	9	16	5	4
643	9	6	15	12	1	6	2	7	14	11	13	10	3	8	4	5	16	9
643	9	7	9	8	11	6	16	3	14	1	5	10	7	12	4	13	2	15
643	9	8	6	11	8	9	1	14	3	16	12	7	10	5	15	2	13	4
700	9	1	4	9	16	5	13	6	3	12	2	11	14	7	15	8	1	10
700	9	2	5	16	9	4	12	3	6	13	7	14	11	2	10	1	8	15
700	9	3	15	2	13	4	8	11	6	9	1	14	3	16	10	7	12	5
700	9	4	4	13	2	15	9	6	11	8	16	3	14	1	5	12	7	10
700	9	5	10	1	8	15	7	14	11	2	12	3	6	13	5	16	9	4
700	9	6	15	8	1	10	2	11	14	7	13	6	3	12	4	9	16	5
700	9	7	5	12	7	10	16	3	14	1	9	6	11	8	4	13	2	15
700	9	8	10	7	12	5	1	14	3	16	8	11	6	9	15	2	13	4
710	9	1	4	10	15	5	13	3	6	12	8	14	11	1	9	7	2	16
710	9	2	5	15	10	4	12	6	3	13	1	11	14	8	16	2	7	9
710	9	3	9	8	13	4	7	14	3	10	2	11	6	15	16	1	12	5
710	9	4	4	13	8	9	10	3	14	7	15	6	11	2	5	12	1	16
710	9	5	16	2	7	9	1	11	14	8	12	6	3	13	5	15	10	4
710	9	6	9	7	2	16	8	14	11	1	13	3	6	12	4	10	15	5
710	9	7	5	12	1	16	15	6	11	2	10	3	14	7	4	13	8	9
710	9	8	16	1	12	5	2	11	6	15	7	14	3	10	9	8	13	4
727	9	2	4	13	2	15	16	6	11	1	9	3	14	8	5	12	7	10
727	9	2	15	2	13	4	1	11	6	16	8	14	3	9	10	7	12	5
727	9	3	5	9	16	4	12	3	6	13	7	14	11	2	10	8	1	15
727	9	4	4	16	9	5	13	6	3	12	2	11	14	7	15	1	8	10
727	9	5	10	7	12	5	8	14	3	9	1	11	6	16	15	2	13	4
727	9	6	5	12	7	10	9	3	14	8	16	6	11	1	4	13	2	15
727	9	7	15	1	8	10	2	11	14	7	13	6	3	12	4	16	9	5
727	9	8	10	8	1	15	7	14	11	2	12	3	6	13	5	9	16	4
728	9	2	4	13	2	15	16	10	7	1	5	3	14	12	9	8	11	6
728	9	2	15	2	13	4	1	7	10	16	12	14	3	5	6	11	8	9
728	9	3	9	5	16	4	8	3	10	13	11	14	7	2	6	12	1	15
728	9	4	4	16	5	9	13	10	3	8	2	7	14	11	15	1	12	6
728	9	5	6	11	8	9	12	14	3	5	1	7	10	16	15	2	13	4
728	9	6	9	8	11	6	5	3	14	12	16	10	7	1	4	13	2	15
728	9	7	15	1	12	6	2	7	14	11	13	10	3	8	4	16	5	9
728	9	8	6	12	1	15	11	14	7	2	8	3	10	13	9	5	16	4
731	9	2	4	13	8	9	15	3	14	2	10	6	11	7	5	12	1	16
731	9	2	9	8	13	4	2	14	3	15	7	11	6	10	16	1	12	5
731	9	3	5	10	15	4	12	6	3	13	1	11	14	8	16	7	2	9
731	9	4	4	15	10	5	13	3	6	12	8	14	11	1	9	2	7	16
731	9	5	16	1	12	5	7	11	6	10	2	14	3	15	9	8	13	4
731	9	6	5	12	1	16	10	6	11	7	15	3	14	2	4	13	8	9
731	9	7	9	2	7	16	8	14	11	1	13	3	6	12	4	15	10	5
731	9	8	16	7	2	9	1	11	14	8	12	6	3	13	5	10	15	4
732	9	2	4	13	8	9	15	12	5	2	1	6	11	16	14	3	10	7
732	9	2	9	8	13	4	2	5	12	15	16	11	6	1	7	10	3	14
732	9	3	14	1	15	4	3	6	12	13	10	11	5	8	7	16	2	9
732	9	4	4	15	1	14	13	12	6	3	8	5	11	10	9	2	16	7
732	9	5	7	10	3	14	16	11	6	1	2	5	12	15	9	8	13	4
732	9	6	14	3	10	7	1	6	11	16	15	12	5	2	4	13	8	9
732	9	7	9	2	16	7	8	5	11	10	13	12	6	3	4	15	1	14
732	9	8	7	16	2	9	10	11	5	8	3	6	12	13	14	1	15	4
735	9	2	4	13	12	5	14	11	6	3	1	8	9	16	15	2	7	10
735	9	2	5	12	13	4	3	6	11	14	16	9	8	1	10	7	2	15
735	9	3	15	1	14	4	2	8	11	13	7	9	6	12	10	16	3	5
735	9	4	4	14	1	15	13	11	8	2	12	6	9	7	5	3	16	10
735	9	5	10	7	2	15	16	9	8	1	3	6	11	14	5	12	13	4
735	9	6	15	2	7	10	1	8	9	16	14	11	6	3	4	13	12	5
735	9	7	5	3	16	10	12	6	9	7	13	11	8	2	4	14	1	15
735	9	8	10	16	3	5	7	9	6	12	2	8	11	13	15	1	14	4
736	9	2	4	13	12	5	15	10	7	2	1	8	9	16	14	3	6	11
736	9	2	5	12	13	4	2	7	10	15	16	9	8	1	11	6	3	14
736	9	3	14	1	15	4	3	8	10	13	6	9	7	12	11	16	2	5
736	9	4	4	15	1	14	13	10	8	3	12	7	9	6	5	2	16	11
736	9	5	11	6	3	14	16	9	8	1	2	7	10	15	5	12	13	4
736	9	6	14	3	6	11	1	8	9	16	15	10	7	2	4	13	12	5
736	9	7	5	2	16	11	12	7	9	6	13	10	8	3	4	15	1	14
736	9	8	11	16	2	5	6	9	7	12	3	8	10	13	14	1	15	4
237	10	2	2	4	13	15	14	16	3	1	7	5	10	12	11	9	8	6
237	10	2	15	13	4	2	1	3	16	14	12	10	5	7	6	8	9	11
237	10	3	11	7	14	2	9	5	16	4	8	10	3	13	6	12	1	15
237	10	4	2	14	7	11	4	16	5	9	13	3	10	8	15	1	12	6
237	10	5	6	8	9	11	12	10	5	7	1	3	16	14	15	13	4	2
237	10	6	11	9	8	6	7	5	10	12	14	16	3	1	2	4	13	15
237	10	7	15	1	12	6	13	3	10	8	4	16	5	9	2	14	7	11
237	10	8	6	12	1	15	8	10	3	13	9	5	16	4	11	7	14	2
238	10	2	2	4	13	15	14	16	3	1	11	9	6	8	7	5	12	10
238	10	2	15	13	4	2	1	3	16	14	8	6	9	11	10	12	5	7
238	10	3	7	11	14	2	5	9	16	4	12	6	3	13	10	8	1	15
238	10	4	2	14	11	7	4	16	9	5	13	3	6	12	15	1	8	10
238	10	5	10	12	5	7	8	6	9	11	1	3	16	14	15	13	4	2
238	10	6	7	5	12	10	11	9	6	8	14	16	3	1	2	4	13	15
238	10	7	15	1	8	10	13	3	6	12	4	16	9	5	2	14	11	7
238	10	8	10	8	1	15	12	6	3	13	5	9	16	4	7	11	14	2
239	10	2	2	4	13	15	16	14	1	3	5	7	12	10	11	9	8	6
239	10	2	15	13	4	2	3	1	14	16	10	12	7	5	6	8	9	11
239	10	3	11	5	16	2	9	7	14	4	8	12	1	13	6	10	3	15
239	10	4	2	16	5	11	4	14	7	9	13	1	12	8	15	3	10	6
239	10	5	6	8	9	11	10	12	7	5	3	1	14	16	15	13	4	2
239	10	6	11	9	8	6	5	7	12	10	16	14	1	3	2	4	13	15
239	10	7	15	3	10	6	13	1	12	8	4	14	7	9	2	16	5	11
239	10	8	6	10	3	15	8	12	1	13	9	7	14	4	11	5	16	2
240	10	2	2	4	13	15	16	14	1	3	9	11	8	6	7	5	12	10
240	10	2	15	13	4	2	3	1	14	16	6	8	11	9	10	12	5	7
240	10	3	7	9	16	2	5	11	14	4	12	8	1	13	10	6	3	15
240	10	4	2	16	9	7	4	14	11	5	13	1	8	12	15	3	6	10
240	10	5	10	12	5	7	6	8	11	9	3	1	14	16	15	13	4	2
240	10	6	7	5	12	10	9	11	8	6	16	14	1	3	2	4	13	15
240	10	7	15	3	6	10	13	1	8	12	4	14	11	5	2	16	9	7
240	10	8	10	6	3	15	12	8	1	13	5	11	14	4	7	9	16	2
259	10	2	2	5	12	15	14	16	3	1	11	9	6	8	7	4	13	10
259	10	2	15	12	5	2	1	3	16	14	8	6	9	11	10	13	4	7
259	10	3	7	11	14	2	4	9	16	5	13	6	3	12	10	8	1	15
259	10	4	2	14	11	7	5	16	9	4	12	3	6	13	15	1	8	10
259	10	5	10	13	4	7	8	6	9	11	1	3	16	14	15	12	5	2
259	10	6	7	4	13	10	11	9	6	8	14	16	3	1	2	5	12	15
259	10	7	15	1	8	10	12	3	6	13	5	16	9	4	2	14	11	7
259	10	8	10	8	1	15	13	6	3	12	4	9	16	5	7	11	14	2
262	10	2	2	5	12	15	16	14	1	3	9	11	8	6	7	4	13	10
262	10	2	15	12	5	2	3	1	14	16	6	8	11	9	10	13	4	7
262	10	3	7	9	16	2	4	11	14	5	13	8	1	12	10	6	3	15
262	10	4	2	16	9	7	5	14	11	4	12	1	8	13	15	3	6	10
262	10	5	10	13	4	7	6	8	11	9	3	1	14	16	15	12	5	2
262	10	6	7	4	13	10	9	11	8	6	16	14	1	3	2	5	12	15
262	10	7	15	3	6	10	12	1	8	13	5	14	11	4	2	16	9	7
262	10	8	10	6	3	15	13	8	1	12	4	11	14	5	7	9	16	2
339	10	2	2	9	8	15	14	16	3	1	7	5	10	12	11	4	13	6
339	10	2	15	8	9	2	1	3	16	14	12	10	5	7	6	13	4	11
339	10	3	11	7	14	2	4	5	16	9	13	10	3	8	6	12	1	15
339	10	4	2	14	7	11	9	16	5	4	8	3	10	13	15	1	12	6
339	10	5	6	13	4	11	12	10	5	7	1	3	16	14	15	8	9	2
339	10	6	11	4	13	6	7	5	10	12	14	16	3	1	2	9	8	15
339	10	7	15	1	12	6	8	3	10	13	9	16	5	4	2	14	7	11
339	10	8	6	12	1	15	13	10	3	8	4	5	16	9	11	7	14	2
342	10	2	2	9	8	15	16	14	1	3	5	7	12	10	11	4	13	6
342	10	2	15	8	9	2	3	1	14	16	10	12	7	5	6	13	4	11
342	10	3	11	5	16	2	4	7	14	9	13	12	1	8	6	10	3	15
342	10	4	2	16	5	11	9	14	7	4	8	1	12	13	15	3	10	6
342	10	5	6	13	4	11	10	12	7	5	3	1	14	16	15	8	9	2
342	10	6	11	4	13	6	5	7	12	10	16	14	1	3	2	9	8	15
342	10	7	15	3	10	6	8	1	12	13	9	14	7	4	2	16	5	11
342	10	8	6	10	3	15	13	12	1	8	4	7	14	9	11	5	16	2
412	10	2	3	1	16	14	13	15	4	2	8	6	9	11	10	12	5	7
412	10	2	14	16	1	3	2	4	15	13	11	9	6	8	7	5	12	10
412	10	3	10	8	13	3	12	6	15	1	5	9	4	16	7	11	2	14
412	10	4	3	13	8	10	1	15	6	12	16	4	9	5	14	2	11	7
412	10	5	7	5	12	10	11	9	6	8	2	4	15	13	14	16	1	3
412	10	6	10	12	5	7	8	6	9	11	13	15	4	2	3	1	16	14
412	10	7	14	2	11	7	16	4	9	5	1	15	6	12	3	13	8	10
412	10	8	7	11	2	14	5	9	4	16	12	6	15	1	10	8	13	3
413	10	2	3	1	16	14	13	15	4	2	12	10	5	7	6	8	9	11
413	10	2	14	16	1	3	2	4	15	13	7	5	10	12	11	9	8	6
413	10	3	6	12	13	3	8	10	15	1	9	5	4	16	11	7	2	14
413	10	4	3	13	12	6	1	15	10	8	16	4	5	9	14	2	7	11
413	10	5	11	9	8	6	7	5	10	12	2	4	15	13	14	16	1	3
413	10	6	6	8	9	11	12	10	5	7	13	15	4	2	3	1	16	14
413	10	7	14	2	7	11	16	4	5	9	1	15	10	8	3	13	12	6
413	10	8	11	7	2	14	9	5	4	16	8	10	15	1	6	12	13	3
414	10	2	3	1	16	14	15	13	2	4	6	8	11	9	10	12	5	7
414	10	2	14	16	1	3	4	2	13	15	9	11	8	6	7	5	12	10
414	10	3	10	6	15	3	12	8	13	1	5	11	2	16	7	9	4	14
414	10	4	3	15	6	10	1	13	8	12	16	2	11	5	14	4	9	7
414	10	5	7	5	12	10	9	11	8	6	4	2	13	15	14	16	1	3
414	10	6	10	12	5	7	6	8	11	9	15	13	2	4	3	1	16	14
414	10	7	14	4	9	7	16	2	11	5	1	13	8	12	3	15	6	10
414	10	8	7	9	4	14	5	11	2	16	12	8	13	1	10	6	15	3
415	10	2	3	1	16	14	15	13	2	4	10	12	7	5	6	8	9	11
415	10	2	14	16	1	3	4	2	13	15	5	7	12	10	11	9	8	6
415	10	3	6	10	15	3	8	12	13	1	9	7	2	16	11	5	4	14
415	10	4	3	15	10	6	1	13	12	8	16	2	7	9	14	4	5	11
415	10	5	11	9	8	6	5	7	12	10	4	2	13	15	14	16	1	3
415	10	6	6	8	9	11	10	12	7	5	15	13	2	4	3	1	16	14
415	10	7	14	4	5	11	16	2	7	9	1	13	12	8	3	15	10	6
415	10	8	11	5	4	14	9	7	2	16	8	12	13	1	6	10	15	3
430	10	2	3	2	15	14	12	16	5	1	13	9	4	8	6	7	10	11
430	10	2	14	15	2	3	1	5	16	12	8	4	9	13	11	10	7	6
430	10	3	6	13	12	3	7	9	16	2	10	4	5	15	11	8	1	14
430	10	4	3	12	13	6	2	16	9	7	15	5	4	10	14	1	8	11
430	10	5	11	10	7	6	8	4	9	13	1	5	16	12	14	15	2	3
430	10	6	6	7	10	11	13	9	4	8	12	16	5	1	3	2	15	14
430	10	7	14	1	8	11	15	5	4	10	2	16	9	7	3	12	13	6
430	10	8	11	8	1	14	10	4	5	15	7	9	16	2	6	13	12	3
433	10	2	3	2	15	14	16	12	1	5	9	13	8	4	6	7	10	11
433	10	2	14	15	2	3	5	1	12	16	4	8	13	9	11	10	7	6
433	10	3	6	9	16	3	7	13	12	2	10	8	1	15	11	4	5	14
433	10	4	3	16	9	6	2	12	13	7	15	1	8	10	14	5	4	11
433	10	5	11	10	7	6	4	8	13	9	5	1	12	16	14	15	2	3
433	10	6	6	7	10	11	9	13	8	4	16	12	1	5	3	2	15	14
433	10	7	14	5	4	11	15	1	8	10	2	12	13	7	3	16	9	6
433	10	8	11	4	5	14	10	8	1	15	7	13	12	2	6	9	16	3
490	10	2	3	7	10	14	12	16	5	1	6	2	11	15	13	9	8	4
490	10	2	14	10	7	3	1	5	16	12	15	11	2	6	4	8	9	13
490	10	3	13	6	12	3	9	2	16	7	8	11	5	10	4	15	1	14
490	10	4	3	12	6	13	7	16	2	9	10	5	11	8	14	1	15	4
490	10	5	4	8	9	13	15	11	2	6	1	5	16	12	14	10	7	3
490	10	6	13	9	8	4	6	2	11	15	12	16	5	1	3	7	10	14
490	10	7	14	1	15	4	10	5	11	8	7	16	2	9	3	12	6	13
490	10	8	4	15	1	14	8	11	5	10	9	2	16	7	13	6	12	3
491	10	2	3	7	10	14	12	16	5	1	13	9	4	8	6	2	15	11
491	10	2	14	10	7	3	1	5	16	12	8	4	9	13	11	15	2	6
491	10	3	6	13	12	3	2	9	16	7	15	4	5	10	11	8	1	14
491	10	4	3	12	13	6	7	16	9	2	10	5	4	15	14	1	8	11
491	10	5	11	15	2	6	8	4	9	13	1	5	16	12	14	10	7	3
491	10	6	6	2	15	11	13	9	4	8	12	16	5	1	3	7	10	14
491	10	7	14	1	8	11	10	5	4	15	7	16	9	2	3	12	13	6
491	10	8	11	8	1	14	15	4	5	10	2	9	16	7	6	13	12	3
492	10	2	3	7	10	14	16	12	1	5	2	6	15	11	13	9	8	4
492	10	2	14	10	7	3	5	1	12	16	11	15	6	2	4	8	9	13
492	10	3	13	2	16	3	9	6	12	7	8	15	1	10	4	11	5	14
492	10	4	3	16	2	13	7	12	6	9	10	1	15	8	14	5	11	4
492	10	5	4	8	9	13	11	15	6	2	5	1	12	16	14	10	7	3
492	10	6	13	9	8	4	2	6	15	11	16	12	1	5	3	7	10	14
492	10	7	14	5	11	4	10	1	15	8	7	12	6	9	3	16	2	13
492	10	8	4	11	5	14	8	15	1	10	9	6	12	7	13	2	16	3
493	10	2	3	7	10	14	16	12	1	5	9	13	8	4	6	2	15	11
493	10	2	14	10	7	3	5	1	12	16	4	8	13	9	11	15	2	6
493	10	3	6	9	16	3	2	13	12	7	15	8	1	10	11	4	5	14
493	10	4	3	16	9	6	7	12	13	2	10	1	8	15	14	5	4	11
493	10	5	11	15	2	6	4	8	13	9	5	1	12	16	14	10	7	3
493	10	6	6	2	15	11	9	13	8	4	16	12	1	5	3	7	10	14
493	10	7	14	5	4	11	10	1	8	15	7	12	13	2	3	16	9	6
493	10	8	11	4	5	14	15	8	1	10	2	13	12	7	6	9	16	3
499	10	2	3	8	9	14	13	15	4	2	12	10	5	7	6	1	16	11
499	10	2	14	9	8	3	2	4	15	13	7	5	10	12	11	16	1	6
499	10	3	6	12	13	3	1	10	15	8	16	5	4	9	11	7	2	14
499	10	4	3	13	12	6	8	15	10	1	9	4	5	16	14	2	7	11
499	10	5	11	16	1	6	7	5	10	12	2	4	15	13	14	9	8	3
499	10	6	6	1	16	11	12	10	5	7	13	15	4	2	3	8	9	14
499	10	7	14	2	7	11	9	4	5	16	8	15	10	1	3	13	12	6
499	10	8	11	7	2	14	16	5	4	9	1	10	15	8	6	12	13	3
500	10	2	3	8	9	14	15	13	2	4	10	12	7	5	6	1	16	11
500	10	2	14	9	8	3	4	2	13	15	5	7	12	10	11	16	1	6
500	10	3	6	10	15	3	1	12	13	8	16	7	2	9	11	5	4	14
500	10	4	3	15	10	6	8	13	12	1	9	2	7	16	14	4	5	11
500	10	5	11	16	1	6	5	7	12	10	4	2	13	15	14	9	8	3
500	10	6	6	1	16	11	10	12	7	5	15	13	2	4	3	8	9	14
500	10	7	14	4	5	11	9	2	7	16	8	13	12	1	3	15	10	6
500	10	8	11	5	4	14	16	7	2	9	1	12	13	8	6	10	15	3
518	10	2	3	9	8	14	12	16	5	1	6	2	11	15	13	7	10	4
518	10	2	14	8	9	3	1	5	16	12	15	11	2	6	4	10	7	13
518	10	3	13	6	12	3	7	2	16	9	10	11	5	8	4	15	1	14
518	10	4	3	12	6	13	9	16	2	7	8	5	11	10	14	1	15	4
518	10	5	4	10	7	13	15	11	2	6	1	5	16	12	14	8	9	3
518	10	6	13	7	10	4	6	2	11	15	12	16	5	1	3	9	8	14
518	10	7	14	1	15	4	8	5	11	10	9	16	2	7	3	12	6	13
518	10	8	4	15	1	14	10	11	5	8	7	2	16	9	13	6	12	3
521	10	2	3	9	8	14	16	12	1	5	2	6	15	11	13	7	10	4
521	10	2	14	8	9	3	5	1	12	16	11	15	6	2	4	10	7	13
521	10	3	13	2	16	3	7	6	12	9	10	15	1	8	4	11	5	14
521	10	4	3	16	2	13	9	12	6	7	8	1	15	10	14	5	11	4
521	10	5	4	10	7	13	11	15	6	2	5	1	12	16	14	8	9	3
521	10	6	13	7	10	4	2	6	15	11	16	12	1	5	3	9	8	14
521	10	7	14	5	11	4	8	1	15	10	9	12	6	7	3	16	2	13
521	10	8	4	11	5	14	10	15	1	8	7	6	12	9	13	2	16	3
543	10	2	3	12	5	14	13	15	4	2	8	6	9	11	10	1	16	7
543	10	2	14	5	12	3	2	4	15	13	11	9	6	8	7	16	1	10
543	10	3	10	8	13	3	1	6	15	12	16	9	4	5	7	11	2	14
543	10	4	3	13	8	10	12	15	6	1	5	4	9	16	14	2	11	7
543	10	5	7	16	1	10	11	9	6	8	2	4	15	13	14	5	12	3
543	10	6	10	1	16	7	8	6	9	11	13	15	4	2	3	12	5	14
543	10	7	14	2	11	7	5	4	9	16	12	15	6	1	3	13	8	10
543	10	8	7	11	2	14	16	9	4	5	1	6	15	12	10	8	13	3
545	10	2	3	12	5	14	15	13	2	4	6	8	11	9	10	1	16	7
545	10	2	14	5	12	3	4	2	13	15	9	11	8	6	7	16	1	10
545	10	3	10	6	15	3	1	8	13	12	16	11	2	5	7	9	4	14
545	10	4	3	15	6	10	12	13	8	1	5	2	11	16	14	4	9	7
545	10	5	7	16	1	10	9	11	8	6	4	2	13	15	14	5	12	3
545	10	6	10	1	16	7	6	8	11	9	15	13	2	4	3	12	5	14
545	10	7	14	4	9	7	5	2	11	16	12	13	8	1	3	15	6	10
545	10	8	7	9	4	14	16	11	2	5	1	8	13	12	10	6	15	3
597	10	2	4	1	16	13	11	15	6	2	14	10	3	7	5	8	9	12
597	10	2	13	16	1	4	2	6	15	11	7	3	10	14	12	9	8	5
597	10	3	5	14	11	4	8	10	15	1	9	3	6	16	12	7	2	13
597	10	4	4	11	14	5	1	15	10	8	16	6	3	9	13	2	7	12
597	10	5	12	9	8	5	7	3	10	14	2	6	15	11	13	16	1	4
597	10	6	5	8	9	12	14	10	3	7	11	15	6	2	4	1	16	13
597	10	7	13	2	7	12	16	6	3	9	1	15	10	8	4	11	14	5
597	10	8	12	7	2	13	9	3	6	16	8	10	15	1	5	14	11	4
600	10	2	4	1	16	13	15	11	2	6	10	14	7	3	5	8	9	12
600	10	2	13	16	1	4	6	2	11	15	3	7	14	10	12	9	8	5
600	10	3	5	10	15	4	8	14	11	1	9	7	2	16	12	3	6	13
600	10	4	4	15	10	5	1	11	14	8	16	2	7	9	13	6	3	12
600	10	5	12	9	8	5	3	7	14	10	6	2	11	15	13	16	1	4
600	10	6	5	8	9	12	10	14	7	3	15	11	2	6	4	1	16	13
600	10	7	13	6	3	12	16	2	7	9	1	11	14	8	4	15	10	5
600	10	8	12	3	6	13	9	7	2	16	8	14	11	1	5	10	15	4
615	10	2	4	3	14	13	10	16	7	1	15	9	2	8	5	6	11	12
615	10	2	13	14	3	4	1	7	16	10	8	2	9	15	12	11	6	5
615	10	3	5	15	10	4	6	9	16	3	11	2	7	14	12	8	1	13
615	10	4	4	10	15	5	3	16	9	6	14	7	2	11	13	1	8	12
615	10	5	12	11	6	5	8	2	9	15	1	7	16	10	13	14	3	4
615	10	6	5	6	11	12	15	9	2	8	10	16	7	1	4	3	14	13
615	10	7	13	1	8	12	14	7	2	11	3	16	9	6	4	10	15	5
615	10	8	12	8	1	13	11	2	7	14	6	9	16	3	5	15	10	4
617	10	2	4	3	14	13	16	10	1	7	9	15	8	2	5	6	11	12
617	10	2	13	14	3	4	7	1	10	16	2	8	15	9	12	11	6	5
617	10	3	5	9	16	4	6	15	10	3	11	8	1	14	12	2	7	13
617	10	4	4	16	9	5	3	10	15	6	14	1	8	11	13	7	2	12
617	10	5	12	11	6	5	2	8	15	9	7	1	10	16	13	14	3	4
617	10	6	5	6	11	12	9	15	8	2	16	10	1	7	4	3	14	13
617	10	7	13	7	2	12	14	1	8	11	3	10	15	6	4	16	9	5
617	10	8	12	2	7	13	11	8	1	14	6	15	10	3	5	9	16	4
651	10	2	4	6	11	13	10	16	7	1	15	9	2	8	5	3	14	12
651	10	2	13	11	6	4	1	7	16	10	8	2	9	15	12	14	3	5
651	10	3	5	15	10	4	3	9	16	6	14	2	7	11	12	8	1	13
651	10	4	4	10	15	5	6	16	9	3	11	7	2	14	13	1	8	12
651	10	5	12	14	3	5	8	2	9	15	1	7	16	10	13	11	6	4
651	10	6	5	3	14	12	15	9	2	8	10	16	7	1	4	6	11	13
651	10	7	13	1	8	12	11	7	2	14	6	16	9	3	4	10	15	5
651	10	8	12	8	1	13	14	2	7	11	3	9	16	6	5	15	10	4
654	10	2	4	6	11	13	16	10	1	7	9	15	8	2	5	3	14	12
654	10	2	13	11	6	4	7	1	10	16	2	8	15	9	12	14	3	5
654	10	3	5	9	16	4	3	15	10	6	14	8	1	11	12	2	7	13
654	10	4	4	16	9	5	6	10	15	3	11	1	8	14	13	7	2	12
654	10	5	12	14	3	5	2	8	15	9	7	1	10	16	13	11	6	4
654	10	6	5	3	14	12	9	15	8	2	16	10	1	7	4	6	11	13
654	10	7	13	7	2	12	11	1	8	14	6	10	15	3	4	16	9	5
654	10	8	12	2	7	13	14	8	1	11	3	15	10	6	5	9	16	4
683	10	2	4	8	9	13	11	15	6	2	14	10	3	7	5	1	16	12
683	10	2	13	9	8	4	2	6	15	11	7	3	10	14	12	16	1	5
683	10	3	5	14	11	4	1	10	15	8	16	3	6	9	12	7	2	13
683	10	4	4	11	14	5	8	15	10	1	9	6	3	16	13	2	7	12
683	10	5	12	16	1	5	7	3	10	14	2	6	15	11	13	9	8	4
683	10	6	5	1	16	12	14	10	3	7	11	15	6	2	4	8	9	13
683	10	7	13	2	7	12	9	6	3	16	8	15	10	1	4	11	14	5
683	10	8	12	7	2	13	16	3	6	9	1	10	15	8	5	14	11	4
684	10	2	4	8	9	13	15	11	2	6	10	14	7	3	5	1	16	12
684	10	2	13	9	8	4	6	2	11	15	3	7	14	10	12	16	1	5
684	10	3	5	10	15	4	1	14	11	8	16	7	2	9	12	3	6	13
684	10	4	4	15	10	5	8	11	14	1	9	2	7	16	13	6	3	12
684	10	5	12	16	1	5	3	7	14	10	6	2	11	15	13	9	8	4
684	10	6	5	1	16	12	10	14	7	3	15	11	2	6	4	8	9	13
684	10	7	13	6	3	12	9	2	7	16	8	11	14	1	4	15	10	5
684	10	8	12	3	6	13	16	7	2	9	1	14	11	8	5	10	15	4
752	10	2	5	1	16	12	10	14	7	3	8	4	9	13	11	15	2	6
752	10	2	12	16	1	5	3	7	14	10	13	9	4	8	6	2	15	11
752	10	3	11	8	10	5	15	4	14	1	2	9	7	16	6	13	3	12
752	10	4	5	10	8	11	1	14	4	15	16	7	9	2	12	3	13	6
752	10	5	6	2	15	11	13	9	4	8	3	7	14	10	12	16	1	5
752	10	6	11	15	2	6	8	4	9	13	10	14	7	3	5	1	16	12
752	10	7	12	3	13	6	16	7	9	2	1	14	4	15	5	10	8	11
752	10	8	6	13	3	12	2	9	7	16	15	4	14	1	11	8	10	5
753	10	2	5	1	16	12	14	10	3	7	4	8	13	9	11	15	2	6
753	10	2	12	16	1	5	7	3	10	14	9	13	8	4	6	2	15	11
753	10	3	11	4	14	5	15	8	10	1	2	13	3	16	6	9	7	12
753	10	4	5	14	4	11	1	10	8	15	16	3	13	2	12	7	9	6
753	10	5	6	2	15	11	9	13	8	4	7	3	10	14	12	16	1	5
753	10	6	11	15	2	6	4	8	13	9	14	10	3	7	5	1	16	12
753	10	7	12	7	9	6	16	3	13	2	1	10	8	15	5	14	4	11
753	10	8	6	9	7	12	2	13	3	16	15	8	10	1	11	4	14	5
758	10	2	5	2	15	12	8	16	9	1	11	3	6	14	10	13	4	7
758	10	2	12	15	2	5	1	9	16	8	14	6	3	11	7	4	13	10
758	10	3	10	11	8	5	13	3	16	2	4	6	9	15	7	14	1	12
758	10	4	5	8	11	10	2	16	3	13	15	9	6	4	12	1	14	7
758	10	5	7	4	13	10	14	6	3	11	1	9	16	8	12	15	2	5
758	10	6	10	13	4	7	11	3	6	14	8	16	9	1	5	2	15	12
758	10	7	12	1	14	7	15	9	6	4	2	16	3	13	5	8	11	10
758	10	8	7	14	1	12	4	6	9	15	13	3	16	2	10	11	8	5
761	10	2	5	2	15	12	16	8	1	9	3	11	14	6	10	13	4	7
761	10	2	12	15	2	5	9	1	8	16	6	14	11	3	7	4	13	10
761	10	3	10	3	16	5	13	11	8	2	4	14	1	15	7	6	9	12
761	10	4	5	16	3	10	2	8	11	13	15	1	14	4	12	9	6	7
761	10	5	7	4	13	10	6	14	11	3	9	1	8	16	12	15	2	5
761	10	6	10	13	4	7	3	11	14	6	16	8	1	9	5	2	15	12
761	10	7	12	9	6	7	15	1	14	4	2	8	11	13	5	16	3	10
761	10	8	7	6	9	12	4	14	1	15	13	11	8	2	10	3	16	5
769	10	2	5	3	14	12	8	16	9	1	10	2	7	15	11	13	4	6
769	10	2	12	14	3	5	1	9	16	8	15	7	2	10	6	4	13	11
769	10	3	11	10	8	5	13	2	16	3	4	7	9	14	6	15	1	12
769	10	4	5	8	10	11	3	16	2	13	14	9	7	4	12	1	15	6
769	10	5	6	4	13	11	15	7	2	10	1	9	16	8	12	14	3	5
769	10	6	11	13	4	6	10	2	7	15	8	16	9	1	5	3	14	12
769	10	7	12	1	15	6	14	9	7	4	3	16	2	13	5	8	10	11
769	10	8	6	15	1	12	4	7	9	14	13	2	16	3	11	10	8	5
772	10	2	5	3	14	12	16	8	1	9	2	10	15	7	11	13	4	6
772	10	2	12	14	3	5	9	1	8	16	7	15	10	2	6	4	13	11
772	10	3	11	2	16	5	13	10	8	3	4	15	1	14	6	7	9	12
772	10	4	5	16	2	11	3	8	10	13	14	1	15	4	12	9	7	6
772	10	5	6	4	13	11	7	15	10	2	9	1	8	16	12	14	3	5
772	10	6	11	13	4	6	2	10	15	7	16	8	1	9	5	3	14	12
772	10	7	12	9	7	6	14	1	15	4	3	8	10	13	5	16	2	11
772	10	8	6	7	9	12	4	15	1	14	13	10	8	3	11	2	16	5
793	10	1	5	8	10	11	13	16	2	3	4	9	7	14	12	1	15	6
793	10	2	11	10	8	5	3	2	16	13	14	7	9	4	6	15	1	12
793	10	3	12	4	13	5	1	9	16	8	15	7	2	10	6	14	3	11
793	10	4	5	13	4	12	8	16	9	1	10	2	7	15	11	3	14	6
793	10	5	6	15	1	12	14	7	9	4	3	2	16	13	11	10	8	5
793	10	6	12	1	15	6	4	9	7	14	13	16	2	3	5	8	10	11
793	10	7	11	3	14	6	10	2	7	15	8	16	9	1	5	13	4	12
793	10	8	6	14	3	11	15	7	2	10	1	9	16	8	12	4	13	5
795	10	1	5	8	11	10	13	16	3	2	4	9	6	15	12	1	14	7
795	10	2	10	11	8	5	2	3	16	13	15	6	9	4	7	14	1	12
795	10	3	12	4	13	5	1	9	16	8	14	6	3	11	7	15	2	10
795	10	4	5	13	4	12	8	16	9	1	11	3	6	14	10	2	15	7
795	10	5	7	14	1	12	15	6	9	4	2	3	16	13	10	11	8	5
795	10	6	12	1	14	7	4	9	6	15	13	16	3	2	5	8	11	10
795	10	7	10	2	15	7	11	3	6	14	8	16	9	1	5	13	4	12
795	10	8	7	15	2	10	14	6	3	11	1	9	16	8	12	4	13	5
799	10	1	5	10	8	11	15	14	4	1	2	7	9	16	12	3	13	6
799	10	2	11	8	10	5	1	4	14	15	16	9	7	2	6	13	3	12
799	10	3	12	2	15	5	3	7	14	10	13	9	4	8	6	16	1	11
799	10	4	5	15	2	12	10	14	7	3	8	4	9	13	11	1	16	6
799	10	5	6	13	3	12	16	9	7	2	1	4	14	15	11	8	10	5
799	10	6	12	3	13	6	2	7	9	16	15	14	4	1	5	10	8	11
799	10	7	11	1	16	6	8	4	9	13	10	14	7	3	5	15	2	12
799	10	8	6	16	1	11	13	9	4	8	3	7	14	10	12	2	15	5
810	10	2	5	13	4	12	16	8	1	9	2	10	15	7	11	3	14	6
810	10	2	12	4	13	5	9	1	8	16	7	15	10	2	6	14	3	11
810	10	3	11	2	16	5	3	10	8	13	14	15	1	4	6	7	9	12
810	10	4	5	16	2	11	13	8	10	3	4	1	15	14	12	9	7	6
810	10	5	6	14	3	11	7	15	10	2	9	1	8	16	12	4	13	5
810	10	6	11	3	14	6	2	10	15	7	16	8	1	9	5	13	4	12
810	10	7	12	9	7	6	4	1	15	14	13	8	10	3	5	16	2	11
810	10	8	6	7	9	12	14	15	1	4	3	10	8	13	11	2	16	5
811	10	2	5	13	4	12	16	8	1	9	3	11	14	6	10	2	15	7
811	10	2	12	4	13	5	9	1	8	16	6	14	11	3	7	15	2	10
811	10	3	10	3	16	5	2	11	8	13	15	14	1	4	7	6	9	12
811	10	4	5	16	3	10	13	8	11	2	4	1	14	15	12	9	6	7
811	10	5	7	15	2	10	6	14	11	3	9	1	8	16	12	4	13	5
811	10	6	10	2	15	7	3	11	14	6	16	8	1	9	5	13	4	12
811	10	7	12	9	6	7	4	1	14	15	13	8	11	2	5	16	3	10
811	10	8	7	6	9	12	15	14	1	4	2	11	8	13	10	3	16	5
813	10	1	5	14	4	11	15	10	8	1	2	3	13	16	12	7	9	6
813	10	2	11	4	14	5	1	8	10	15	16	13	3	2	6	9	7	12
813	10	3	12	2	15	5	7	3	10	14	9	13	8	4	6	16	1	11
813	10	4	5	15	2	12	14	10	3	7	4	8	13	9	11	1	16	6
813	10	5	6	9	7	12	16	13	3	2	1	8	10	15	11	4	14	5
813	10	6	12	7	9	6	2	3	13	16	15	10	8	1	5	14	4	11
813	10	7	11	1	16	6	4	8	13	9	14	10	3	7	5	15	2	12
813	10	8	6	16	1	11	9	13	8	4	7	3	10	14	12	2	15	5
819	10	2	6	1	16	11	7	15	10	2	12	4	5	13	9	14	3	8
819	10	2	11	16	1	6	2	10	15	7	13	5	4	12	8	3	14	9
819	10	3	9	12	7	6	14	4	15	1	3	5	10	16	8	13	2	11
819	10	4	6	7	12	9	1	15	4	14	16	10	5	3	11	2	13	8
819	10	5	8	3	14	9	13	5	4	12	2	10	15	7	11	16	1	6
819	10	6	9	14	3	8	12	4	5	13	7	15	10	2	6	1	16	11
819	10	7	11	2	13	8	16	10	5	3	1	15	4	14	6	7	12	9
819	10	8	8	13	2	11	3	5	10	16	14	4	15	1	9	12	7	6
822	10	2	6	1	16	11	15	7	2	10	4	12	13	5	9	14	3	8
822	10	2	11	16	1	6	10	2	7	15	5	13	12	4	8	3	14	9
822	10	3	9	4	15	6	14	12	7	1	3	13	2	16	8	5	10	11
822	10	4	6	15	4	9	1	7	12	14	16	2	13	3	11	10	5	8
822	10	5	8	3	14	9	5	13	12	4	10	2	7	15	11	16	1	6
822	10	6	9	14	3	8	4	12	13	5	15	7	2	10	6	1	16	11
822	10	7	11	10	5	8	16	2	13	3	1	7	12	14	6	15	4	9
822	10	8	8	5	10	11	3	13	2	16	14	12	7	1	9	4	15	6
846	10	1	6	7	12	9	14	15	4	1	3	10	5	16	11	2	13	8
846	10	2	9	12	7	6	1	4	15	14	16	5	10	3	8	13	2	11
846	10	3	11	3	14	6	2	10	15	7	13	5	4	12	8	16	1	9
846	10	4	6	14	3	11	7	15	10	2	12	4	5	13	9	1	16	8
846	10	5	8	13	2	11	16	5	10	3	1	4	15	14	9	12	7	6
846	10	6	11	2	13	8	3	10	5	16	14	15	4	1	6	7	12	9
846	10	7	9	1	16	8	12	4	5	13	7	15	10	2	6	14	3	11
846	10	8	8	16	1	9	13	5	4	12	2	10	15	7	11	3	14	6
862	10	2	6	14	3	11	15	7	2	10	4	12	13	5	9	1	16	8
862	10	2	11	3	14	6	10	2	7	15	5	13	12	4	8	16	1	9
862	10	3	9	4	15	6	1	12	7	14	16	13	2	3	8	5	10	11
862	10	4	6	15	4	9	14	7	12	1	3	2	13	16	11	10	5	8
862	10	5	8	16	1	9	5	13	12	4	10	2	7	15	11	3	14	6
862	10	6	9	1	16	8	4	12	13	5	15	7	2	10	6	14	3	11
862	10	7	11	10	5	8	3	2	13	16	14	7	12	1	6	15	4	9
862	10	8	8	5	10	11	16	13	2	3	1	12	7	14	9	4	15	6
864	10	2	7	1	16	10	6	14	11	3	12	4	5	13	9	15	2	8
864	10	2	10	16	1	7	3	11	14	6	13	5	4	12	8	2	15	9
864	10	3	9	12	6	7	15	4	14	1	2	5	11	16	8	13	3	10
864	10	4	7	6	12	9	1	14	4	15	16	11	5	2	10	3	13	8
864	10	5	8	2	15	9	13	5	4	12	3	11	14	6	10	16	1	7
864	10	6	9	15	2	8	12	4	5	13	6	14	11	3	7	1	16	10
864	10	7	10	3	13	8	16	11	5	2	1	14	4	15	7	6	12	9
864	10	8	8	13	3	10	2	5	11	16	15	4	14	1	9	12	6	7
865	10	2	7	1	16	10	14	6	3	11	4	12	13	5	9	15	2	8
865	10	2	10	16	1	7	11	3	6	14	5	13	12	4	8	2	15	9
865	10	3	9	4	14	7	15	12	6	1	2	13	3	16	8	5	11	10
865	10	4	7	14	4	9	1	6	12	15	16	3	13	2	10	11	5	8
865	10	5	8	2	15	9	5	13	12	4	11	3	6	14	10	16	1	7
865	10	6	9	15	2	8	4	12	13	5	14	6	3	11	7	1	16	10
865	10	7	10	11	5	8	16	3	13	2	1	6	12	15	7	14	4	9
865	10	8	8	5	11	10	2	13	3	16	15	12	6	1	9	4	14	7
870	10	1	7	4	14	9	5	16	2	11	12	13	3	6	10	1	15	8
870	10	2	9	14	4	7	11	2	16	5	6	3	13	12	8	15	1	10
870	10	3	10	12	5	7	1	13	16	4	15	3	2	14	8	6	11	9
870	10	4	7	5	12	10	4	16	13	1	14	2	3	15	9	11	6	8
870	10	5	8	15	1	10	6	3	13	12	11	2	16	5	9	14	4	7
870	10	6	10	1	15	8	12	13	3	6	5	16	2	11	7	4	14	9
870	10	7	9	11	6	8	14	2	3	15	4	16	13	1	7	5	12	10
870	10	8	8	6	11	9	15	3	2	14	1	13	16	4	10	12	5	7
871	10	1	7	4	14	9	11	16	2	5	6	13	3	12	10	1	15	8
871	10	2	9	14	4	7	5	2	16	11	12	3	13	6	8	15	1	10
871	10	3	10	6	11	7	1	13	16	4	15	3	2	14	8	12	5	9
871	10	4	7	11	6	10	4	16	13	1	14	2	3	15	9	5	12	8
871	10	5	8	15	1	10	12	3	13	6	5	2	16	11	9	14	4	7
871	10	6	10	1	15	8	6	13	3	12	11	16	2	5	7	4	14	9
871	10	7	9	5	12	8	14	2	3	15	4	16	13	1	7	11	6	10
871	10	8	8	12	5	9	15	3	2	14	1	13	16	4	10	6	11	7
873	10	2	7	5	12	10	16	4	1	13	2	14	15	3	9	11	6	8
873	10	2	10	12	5	7	13	1	4	16	3	15	14	2	8	6	11	9
873	10	3	9	2	16	7	11	14	4	5	6	15	1	12	8	3	13	10
873	10	4	7	16	2	9	5	4	14	11	12	1	15	6	10	13	3	8
873	10	5	8	6	11	9	3	15	14	2	13	1	4	16	10	12	5	7
873	10	6	9	11	6	8	2	14	15	3	16	4	1	13	7	5	12	10
873	10	7	10	13	3	8	12	1	15	6	5	4	14	11	7	16	2	9
873	10	8	8	3	13	10	6	15	1	12	11	14	4	5	9	2	16	7
875	10	1	7	6	12	9	15	14	4	1	2	11	5	16	10	3	13	8
875	10	2	9	12	6	7	1	4	14	15	16	5	11	2	8	13	3	10
875	10	3	10	2	15	7	3	11	14	6	13	5	4	12	8	16	1	9
875	10	4	7	15	2	10	6	14	11	3	12	4	5	13	9	1	16	8
875	10	5	8	13	3	10	16	5	11	2	1	4	14	15	9	12	6	7
875	10	6	10	3	13	8	2	11	5	16	15	14	4	1	7	6	12	9
875	10	7	9	1	16	8	12	4	5	13	6	14	11	3	7	15	2	10
875	10	8	8	16	1	9	13	5	4	12	3	11	14	6	10	2	15	7
876	10	2	7	11	6	10	16	4	1	13	2	14	15	3	9	5	12	8
876	10	2	10	6	11	7	13	1	4	16	3	15	14	2	8	12	5	9
876	10	3	9	2	16	7	5	14	4	11	12	15	1	6	8	3	13	10
876	10	4	7	16	2	9	11	4	14	5	6	1	15	12	10	13	3	8
876	10	5	8	12	5	9	3	15	14	2	13	1	4	16	10	6	11	7
876	10	6	9	5	12	8	2	14	15	3	16	4	1	13	7	11	6	10
876	10	7	10	13	3	8	6	1	15	12	11	4	14	5	7	16	2	9
876	10	8	8	3	13	10	12	15	1	6	5	14	4	11	9	2	16	7
879	10	1	7	14	4	9	15	6	12	1	2	3	13	16	10	11	5	8
879	10	2	9	4	14	7	1	12	6	15	16	13	3	2	8	5	11	10
879	10	3	10	2	15	7	11	3	6	14	5	13	12	4	8	16	1	9
879	10	4	7	15	2	10	14	6	3	11	4	12	13	5	9	1	16	8
879	10	5	8	5	11	10	16	13	3	2	1	12	6	15	9	4	14	7
879	10	6	10	11	5	8	2	3	13	16	15	6	12	1	7	14	4	9
879	10	7	9	1	16	8	4	12	13	5	14	6	3	11	7	15	2	10
879	10	8	8	16	1	9	5	13	12	4	11	3	6	14	10	2	15	7
180	11	1	1	12	13	8	16	9	4	5	2	7	14	11	15	6	3	10
180	11	2	8	13	12	1	5	4	9	16	11	14	7	2	10	3	6	15
180	11	3	15	2	16	1	6	7	9	12	3	14	4	13	10	11	5	8
180	11	4	1	16	2	15	12	9	7	6	13	4	14	3	8	5	11	10
180	11	5	10	3	6	15	11	14	7	2	5	4	9	16	8	13	12	1
180	11	6	15	6	3	10	2	7	14	11	16	9	4	5	1	12	13	8
180	11	7	8	5	11	10	13	4	14	3	12	9	7	6	1	16	2	15
180	11	8	10	11	5	8	3	14	4	13	6	7	9	12	15	2	16	1
201	11	1	1	14	7	12	16	5	10	3	9	4	15	6	8	11	2	13
201	11	2	12	7	14	1	3	10	5	16	6	15	4	9	13	2	11	8
201	11	3	8	9	16	1	11	4	5	14	2	15	10	7	13	6	3	12
201	11	4	1	16	9	8	14	5	4	11	7	10	15	2	12	3	6	13
201	11	5	13	2	11	8	6	15	4	9	3	10	5	16	12	7	14	1
201	11	6	8	11	2	13	9	4	15	6	16	5	10	3	1	14	7	12
201	11	7	12	3	6	13	7	10	15	2	14	5	4	11	1	16	9	8
201	11	8	13	6	3	12	2	15	10	7	11	4	5	14	8	9	16	1
363	11	1	2	11	8	13	15	4	9	6	10	5	16	3	7	14	1	12
363	11	2	13	8	11	2	6	9	4	15	3	16	5	10	12	1	14	7
363	11	3	7	10	15	2	14	5	4	11	1	16	9	8	12	3	6	13
363	11	4	2	15	10	7	11	4	5	14	8	9	16	1	13	6	3	12
363	11	5	12	1	14	7	3	16	5	10	6	9	4	15	13	8	11	2
363	11	6	7	14	1	12	10	5	16	3	15	4	9	6	2	11	8	13
363	11	7	13	6	3	12	8	9	16	1	11	4	5	14	2	15	10	7
363	11	8	12	3	6	13	1	16	9	8	14	5	4	11	7	10	15	2
373	11	1	2	11	14	7	15	10	3	6	1	8	13	12	16	5	4	9
373	11	2	7	14	11	2	6	3	10	15	12	13	8	1	9	4	5	16
373	11	3	16	1	15	2	5	8	10	11	4	13	3	14	9	12	6	7
373	11	4	2	15	1	16	11	10	8	5	14	3	13	4	7	6	12	9
373	11	5	9	4	5	16	12	13	8	1	6	3	10	15	7	14	11	2
373	11	6	16	5	4	9	1	8	13	12	15	10	3	6	2	11	14	7
373	11	7	7	6	12	9	14	3	13	4	11	10	8	5	2	15	1	16
373	11	8	9	12	6	7	4	13	3	14	5	8	10	11	16	1	15	2
483	11	1	3	6	15	10	14	7	2	11	4	9	16	5	13	12	1	8
483	11	2	10	15	6	3	11	2	7	14	5	16	9	4	8	1	12	13
483	11	3	13	4	14	3	12	9	7	6	1	16	2	15	8	5	11	10
483	11	4	3	14	4	13	6	7	9	12	15	2	16	1	10	11	5	8
483	11	5	8	1	12	13	5	16	9	4	11	2	7	14	10	15	6	3
483	11	6	13	12	1	8	4	9	16	5	14	7	2	11	3	6	15	10
483	11	7	10	11	5	8	15	2	16	1	6	7	9	12	3	14	4	13
483	11	8	8	5	11	10	1	16	2	15	12	9	7	6	13	4	14	3
642	11	1	4	5	16	9	13	8	1	12	3	10	15	6	14	11	2	7
642	11	2	9	16	5	4	12	1	8	13	6	15	10	3	7	2	11	14
642	11	3	14	3	13	4	11	10	8	5	2	15	1	16	7	6	12	9
642	11	4	4	13	3	14	5	8	10	11	16	1	15	2	9	12	6	7
642	11	5	7	2	11	14	6	15	10	3	12	1	8	13	9	16	5	4
642	11	6	14	11	2	7	3	10	15	6	13	8	1	12	4	5	16	9
642	11	7	9	12	6	7	16	1	15	2	5	8	10	11	4	13	3	14
642	11	8	7	6	12	9	2	15	1	16	11	10	8	5	14	3	13	4
688	11	2	15	6	9	4	2	13	8	11	7	12	1	14	10	3	16	5
688	11	3	4	9	6	15	11	8	13	2	14	1	12	7	5	16	3	10
688	11	3	5	14	11	4	16	1	8	9	3	12	13	6	10	7	2	15
688	11	4	4	11	14	5	9	8	1	16	6	13	12	3	15	2	7	10
688	11	5	10	3	16	5	7	12	1	14	2	13	8	11	15	6	9	4
688	11	6	5	16	3	10	14	1	12	7	11	8	13	2	4	9	6	15
688	11	7	15	2	7	10	6	13	12	3	9	8	1	16	4	11	14	5
688	11	8	10	7	2	15	3	12	13	6	16	1	8	9	5	14	11	4
723	11	2	5	14	11	4	10	7	2	15	3	12	13	6	16	1	8	9
723	11	3	9	6	15	4	8	13	2	11	1	12	7	14	16	3	10	5
723	11	4	4	11	14	5	15	2	7	10	6	13	12	3	9	8	1	16
723	11	4	4	15	6	9	11	2	13	8	14	7	12	1	5	10	3	16
723	11	5	16	1	8	9	3	12	13	6	10	7	2	15	5	14	11	4
723	11	6	9	8	1	16	6	13	12	3	15	2	7	10	4	11	14	5
723	11	7	5	10	3	16	14	7	12	1	11	2	13	8	4	15	6	9
723	11	8	16	3	10	5	1	12	7	14	8	13	2	11	9	6	15	4
2	12	2	1	2	16	15	13	14	4	3	12	7	9	6	8	11	5	10
2	12	2	15	16	2	1	3	4	14	13	6	9	7	12	10	5	11	8
2	12	3	8	12	13	1	11	7	14	2	5	9	4	16	10	6	3	15
2	12	4	1	13	12	8	2	14	7	11	16	4	9	5	15	3	6	10
2	12	5	10	5	11	8	6	9	7	12	3	4	14	13	15	16	2	1
2	12	6	8	11	5	10	12	7	9	6	13	14	4	3	1	2	16	15
2	12	7	15	3	6	10	16	4	9	5	2	14	7	11	1	13	12	8
2	12	8	10	6	3	15	5	9	4	16	11	7	14	2	8	12	13	1
87	12	1	1	7	14	12	9	15	4	6	16	10	5	3	8	2	11	13
87	12	2	12	14	7	1	6	4	15	9	3	5	10	16	13	11	2	8
87	12	3	8	16	9	1	2	10	15	7	11	5	4	14	13	3	6	12
87	12	4	1	9	16	8	7	15	10	2	14	4	5	11	12	6	3	13
87	12	5	13	11	2	8	3	5	10	16	6	4	15	9	12	14	7	1
87	12	6	8	2	11	13	16	10	5	3	9	15	4	6	1	7	14	12
87	12	7	12	6	3	13	14	4	5	11	7	15	10	2	1	9	16	8
87	12	8	13	3	6	12	11	5	4	14	2	10	15	7	8	16	9	1
208	12	2	2	1	15	16	14	13	3	4	11	8	10	5	7	12	6	9
208	12	2	16	15	1	2	4	3	13	14	5	10	8	11	9	6	12	7
208	12	3	7	11	14	2	12	8	13	1	6	10	3	15	9	5	4	16
208	12	4	2	14	11	7	1	13	8	12	15	3	10	6	16	4	5	9
208	12	5	9	6	12	7	5	10	8	11	4	3	13	14	16	15	1	2
208	12	6	7	12	6	9	11	8	10	5	14	13	3	4	2	1	15	16
208	12	7	16	4	5	9	15	3	10	6	1	13	8	12	2	14	11	7
208	12	8	9	5	4	16	6	10	3	15	12	8	13	1	7	11	14	2
318	12	1	2	8	11	13	10	16	5	3	15	9	4	6	7	1	14	12
318	12	2	13	11	8	2	3	5	16	10	6	4	9	15	12	14	1	7
318	12	3	7	15	10	2	1	9	16	8	14	4	5	11	12	6	3	13
318	12	4	2	10	15	7	8	16	9	1	11	5	4	14	13	3	6	12
318	12	5	12	14	1	7	6	4	9	15	3	5	16	10	13	11	8	2
318	12	6	7	1	14	12	15	9	4	6	10	16	5	3	2	8	11	13
318	12	7	13	3	6	12	11	5	4	14	8	16	9	1	2	10	15	7
318	12	8	12	6	3	13	14	4	5	11	1	9	16	8	7	15	10	2
448	12	2	3	4	14	13	15	16	2	1	6	9	7	12	10	5	11	8
448	12	2	13	14	4	3	1	2	16	15	12	7	9	6	8	11	5	10
448	12	3	10	6	15	3	5	9	16	4	11	7	2	14	8	12	1	13
448	12	4	3	15	6	10	4	16	9	5	14	2	7	11	13	1	12	8
448	12	5	8	11	5	10	12	7	9	6	1	2	16	15	13	14	4	3
448	12	6	10	5	11	8	6	9	7	12	15	16	2	1	3	4	14	13
448	12	7	13	1	12	8	14	2	7	11	4	16	9	5	3	15	6	10
448	12	8	8	12	1	13	11	7	2	14	5	9	16	4	10	6	15	3
612	12	2	4	3	13	14	16	15	1	2	5	10	8	11	9	6	12	7
612	12	2	14	13	3	4	2	1	15	16	11	8	10	5	7	12	6	9
612	12	3	9	5	16	4	6	10	15	3	12	8	1	13	7	11	2	14
612	12	4	4	16	5	9	3	15	10	6	13	1	8	12	14	2	11	7
612	12	5	7	12	6	9	11	8	10	5	2	1	15	16	14	13	3	4
612	12	6	9	6	12	7	5	10	8	11	16	15	1	2	4	3	13	14
612	12	7	14	2	11	7	13	1	8	12	3	15	10	6	4	16	5	9
612	12	8	7	11	2	14	12	8	1	13	6	10	15	3	9	5	16	4
649	12	2	15	9	6	4	7	1	12	14	2	8	13	11	10	16	3	5
649	12	3	4	6	9	15	14	12	1	7	11	13	8	2	5	3	16	10
649	12	3	5	11	14	4	3	13	12	6	16	8	1	9	10	2	7	15
649	12	4	4	14	11	5	6	12	13	3	9	1	8	16	15	7	2	10
649	12	5	10	16	3	5	2	8	13	11	7	1	12	14	15	9	6	4
649	12	6	5	3	16	10	11	13	8	2	14	12	1	7	4	6	9	15
649	12	7	15	7	2	10	9	1	8	16	6	12	13	3	4	14	11	5
649	12	8	10	2	7	15	16	8	1	9	3	13	12	6	5	11	14	4
665	12	2	9	15	6	4	1	7	12	14	8	2	13	11	16	10	3	5
665	12	3	4	6	15	9	14	12	7	1	11	13	2	8	5	3	10	16
665	12	3	5	11	14	4	3	13	12	6	10	2	7	15	16	8	1	9
665	12	4	4	14	11	5	6	12	13	3	15	7	2	10	9	1	8	16
665	12	5	16	10	3	5	8	2	13	11	1	7	12	14	9	15	6	4
665	12	6	5	3	10	16	11	13	2	8	14	12	7	1	4	6	15	9
665	12	7	9	1	8	16	15	7	2	10	6	12	13	3	4	14	11	5
665	12	8	16	8	1	9	10	2	7	15	3	13	12	6	5	11	14	4


==> anc/box_and_classes.py <==
"""Bounding box, forced vertices, interior / non-vertex boundary points and square classes of the
880 order-4 gems (exact integer arithmetic).  Every statement quoted in the paper is asserted below.
Run from this directory:  python3 box_and_classes.py   ->  results_box_classes.json, box_and_classes.log
"""
import os, json, csv
from fractions import Fraction
from collections import Counter
import numpy as np
from gem_geometry import exact_hull

HERE = os.path.dirname(os.path.abspath(__file__))
SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
SYM = json.load(open(os.path.join(HERE, 'symmetry_880.json')))


def d4(S):
    o, T = [], S
    for _ in range(4):
        o += [T, T.T]; T = np.rot90(T)
    return o


def canon(S):
    return min(tuple(int(x) for x in V.ravel()) for V in d4(np.asarray(S)))


# Dudeney groups (column Gr. of all7040_dudeney.tsv); checked to be constant on D4-classes
cidx = {canon(S): k for k, S in enumerate(SQ)}
assert len(cidx) == 880
dud = {}
for r in list(csv.reader(open(os.path.join(HERE, 'all7040_dudeney.tsv')), delimiter='\t'))[1:]:
    S = np.array([int(x) for x in r[3:19]]).reshape(4, 4)
    k = cidx[canon(S)]
    assert dud.setdefault(k, int(r[1])) == int(r[1])
assert len(dud) == 880


def pandiagonal(S):
    return all(sum(S[t, (c + d * t) % 4] for t in range(4)) == 34 for c in range(4) for d in (1, -1))


def associative(S):
    return all(S[i, j] + S[3 - i, 3 - j] == 17 for i in range(4) for j in range(4))


BOX = Fraction(3 * 3 * 15)          # (n-1)^2 (N-1) for n = 4
sides = [[(0, j) for j in range(4)], [(3, j) for j in range(4)], [(i, 0) for i in range(4)], [(i, 3) for i in range(4)]]
rec = []
cell_vertex = Counter(); entry_vertex = Counter()
for k, S in enumerate(SQ):
    h = exact_hull(S); P = h['P']                      # doubled coordinates 2p
    V = set(h['vertices']); planes = list(h['faces'].keys())
    # (1) bounding box, 1 and N are the unique z-extremes and vertices
    assert (np.abs(P[:, 0]) <= 3).all() and (np.abs(P[:, 1]) <= 3).all() and (np.abs(P[:, 2]) <= 15).all()
    cell = {int(S[v // 4, v % 4]): v for v in range(16)}
    assert P[cell[1], 2] == -15 and P[cell[16], 2] == 15 and sorted(P[:, 2])[1] > -15 and sorted(P[:, 2])[-2] < 15
    assert cell[1] in V and cell[16] in V
    # (2) forced vertices: 4 corners, min and max entry on each side line, entries 1 and N
    forced = {0, 3, 12, 15, cell[1], cell[16]}
    for sd in sides:
        vs = sorted(sd, key=lambda c: S[c]); forced |= {vs[0][0] * 4 + vs[0][1], vs[-1][0] * 4 + vs[-1][1]}
    assert forced <= V
    # (3) strictly interior vs non-vertex boundary points (exact: slack against all facet planes)
    interior = bnd = 0
    for v in range(16):
        if v in V: continue
        slack = max(a * int(P[v, 0]) + b * int(P[v, 1]) + c * int(P[v, 2]) + d for a, b, c, d in planes)
        assert slack <= 0
        if slack < 0: interior += 1
        else: bnd += 1
    assert interior + bnd + len(V) == 16
    frac = h['volume'] / BOX; assert 0 < frac < 1
    for v in V:
        cell_vertex[v] += 1; entry_vertex[int(S[v // 4, v % 4])] += 1
    sy = SYM[k]; assert sy['index'] == k and sy['f_vector'] == list(h['f_vector'])
    asc = associative(S); assert asc == sy['assoc']
    rec.append(dict(k=k, nv=len(V), vol=h['volume'], frac=frac, interior=interior, bnd=bnd, pd=pandiagonal(S), asc=asc,
                    dud=dud[k], grp=sy['group'], forced=len(forced), e2=cell[2] in V, e15=cell[15] in V,
                    f=tuple(h['f_vector'])))

C = lambda it: {str(a): b for a, b in sorted(Counter(it).items())}
out = {}
out['vertex_count'] = C(r['nv'] for r in rec)
assert out['vertex_count'] == {'8': 7, '9': 10, '10': 103, '11': 80, '12': 380, '13': 106, '14': 162, '15': 14, '16': 18}
fr = [r['frac'] for r in rec]
out['volume_fraction'] = dict(min=str(min(fr)), mean=str(sum(fr) / 880), max=str(max(fr)), n_distinct=len(set(fr)))
assert (min(fr), sum(fr) / 880, max(fr)) == (Fraction(58, 135), Fraction(2219, 3564), Fraction(292, 405)) and len(set(fr)) == 155
out['volume_fraction_by_V'] = {str(v): dict(n=sum(r['nv'] == v for r in rec),
                                            min=float(min(r['frac'] for r in rec if r['nv'] == v)),
                                            mean=float(sum(r['frac'] for r in rec if r['nv'] == v) / sum(r['nv'] == v for r in rec)),
                                            max=float(max(r['frac'] for r in rec if r['nv'] == v)))
                               for v in range(8, 17)}
out['interior_points'] = C(r['interior'] for r in rec)
out['boundary_nonvertex_points'] = C(r['bnd'] for r in rec)
out['interior_boundary_joint'] = C((r['interior'], r['bnd']) for r in rec)
assert max(r['interior'] for r in rec) == 4
assert out['interior_points'] == {'0': 37, '1': 32, '2': 353, '3': 178, '4': 280}
assert out['boundary_nonvertex_points'] == {'0': 357, '1': 204, '2': 257, '3': 40, '4': 21, '6': 1}
out['forced_set_size'] = C(r['forced'] for r in rec); assert min(r['forced'] for r in rec) == 4 and max(r['forced'] for r in rec) == 13
# cells / entries that are vertices in every gem
out['cells_always_vertex'] = [c for c in range(16) if cell_vertex[c] == 880]; assert out['cells_always_vertex'] == [0, 3, 12, 15]
out['entries_always_vertex'] = [e for e in range(1, 17) if entry_vertex[e] == 880]; assert out['entries_always_vertex'] == [1, 16]
out['max_other_cell_count'] = max(cell_vertex[c] for c in range(16) if c not in (0, 3, 12, 15)); assert out['max_other_cell_count'] < 880
no2 = [r['k'] for r in rec if not r['e2']]; no15 = [r['k'] for r in rec if not r['e15']]
assert len(no2) == 8 and len(no15) == 8
from gem_geometry import classify_points
for k in no2:      # in every one of the eight gems the point carrying 2 lies on the boundary of the gem (on a face), not in the interior
    h = exact_hull(SQ[k]); _, I, B = classify_points(h); c2 = [v for v in range(16) if SQ[k][v // 4, v % 4] == 2][0]
    assert c2 in B and c2 not in I
out['entry2_nonvertex_indices'] = no2
out['entry2_nonvertex'] = [SQ[k].tolist() for k in no2]
out['entry15_nonvertex'] = [SQ[k].tolist() for k in no15]
# the complement 17-S of a square with 2 non-extreme has 15 non-extreme (mirror image): same classes
# (D4-class of 17-S is the complement-partner class)
# (4) square classes
nrow = lambda f: [r for r in rec if f(r)]
pd_ = nrow(lambda r: r['pd']); as_ = nrow(lambda r: r['asc'])
assert len(pd_) == 48 and len(as_) == 48 and not nrow(lambda r: r['pd'] and r['asc'])
assert {r['k'] for r in pd_} == {r['k'] for r in rec if r['dud'] == 1}          # Dudeney I   = pandiagonal
assert {r['k'] for r in as_} == {r['k'] for r in rec if r['dud'] == 3}          # Dudeney III = associative
assert {r['k'] for r in rec if r['grp'] == 'C2'} == {r['k'] for r in rec if r['dud'] == 6}   # Dudeney VI = C2 gems
assert sum(r['grp'] == 'C2' for r in rec) == 304
out['pandiagonal_vertex_count'] = C(r['nv'] for r in pd_); assert set(r['nv'] for r in pd_) <= set(range(11, 16))
out['pandiagonal_interior'] = C(r['interior'] for r in pd_); assert min(r['interior'] for r in pd_) >= 1
assert out['pandiagonal_vertex_count'] == {'11': 10, '12': 20, '13': 12, '14': 4, '15': 2}
assert out['pandiagonal_interior'] == {'1': 4, '2': 12, '3': 28, '4': 4}
out['associative_vertex_count'] = C(r['nv'] for r in as_)
out['associative_interior'] = C(r['interior'] for r in as_); out['associative_boundary_nonvertex'] = C(r['bnd'] for r in as_)
assert out['associative_interior'] == {'0': 4, '2': 23, '4': 21}
for r in as_:      # central-symmetry parity (Proposition): all three counts even
    assert r['nv'] % 2 == 0 and r['interior'] % 2 == 0 and r['bnd'] % 2 == 0
v8 = nrow(lambda r: r['nv'] == 8)
out['eight_vertex_gems'] = [dict(k=r['k'], dudeney=r['dud'], group=r['grp'], f=list(r['f']), interior=r['interior'],
                                 boundary_nonvertex=r['bnd'], pandiagonal=r['pd'], associative=r['asc']) for r in v8]
assert [r['k'] for r in v8] == [50, 54, 276, 277, 494, 496, 672]
assert all(not r['pd'] and not r['asc'] and r['interior'] == 4 and r['bnd'] == 4 for r in v8)
assert [r['dud'] for r in v8] == [6, 6, 8, 8, 8, 8, 6]
# named squares
DURER = np.array([[16, 3, 2, 13], [5, 10, 11, 8], [9, 6, 7, 12], [4, 15, 14, 1]])
kd = cidx[canon(DURER)]
out['durer'] = dict(k=kd, nv=rec[kd]['nv'], interior=rec[kd]['interior'], boundary_nonvertex=rec[kd]['bnd'])
out['square_54'] = dict(nv=rec[54]['nv'], interior=rec[54]['interior'], boundary_nonvertex=rec[54]['bnd'])
for k in (102, 124, 802, 379):
    out[f'square_{k}'] = dict(nv=rec[k]['nv'], interior=rec[k]['interior'], boundary_nonvertex=rec[k]['bnd'])
# Siamese gems: the vertex set equals the forced set (corners, side extremes) for odd n = 5..21
from siamese_util import siamese
for n in range(5, 22, 2):
    S = siamese(n); h = exact_hull(S); sd = [[(0, j) for j in range(n)], [(n - 1, j) for j in range(n)], [(i, 0) for i in range(n)], [(i, n - 1) for i in range(n)]]
    F = {0, n - 1, n * (n - 1), n * n - 1}
    for c in sd:
        vs = sorted(c, key=lambda t: S[t]); F |= {vs[0][0] * n + vs[0][1], vs[-1][0] * n + vs[-1][1]}
    assert F == set(h['vertices']) and len(F) == 12, n
out['siamese_vertices_equal_forced_n5_to_21'] = True
json.dump(out, open(os.path.join(HERE, 'results_box_classes.json'), 'w'), indent=1)
print(json.dumps(out, indent=1))
print('all assertions passed')


==> anc/congruent_facets.py <==
"""
congruent_facets.py -- congruent facets of the 880 order-four gems (Remark rem:congruent-facets) and the repeating
chains of facets of the symmetric gems (Remark rem:belts).
Two facets are congruent if some cyclic relabelling (rotation or reversal) of their vertex polygons preserves all
pairwise squared distances (a planar polygon is determined up to isometry by them). Facet orbits are taken under the
isometry group of the gem, which by Prop. prop:iso4 is generated by -id (associative squares), a half-turn about a
horizontal axis (the other self-complementary squares), or is trivial. A class of congruent facets is "accidental"
if it meets more than one orbit. Counted at the paper's scale (one unit per entry) and with the heights scaled by 1/5
(printed models and the paper nets of the web page); the face lattice is the same at both scales.
Belts: the facets crossed by a plane through 0 that contains no point form a closed chain, consecutive facets sharing an
edge that crosses the plane. For the associative gems (-id) the chain along z = 0 is checked to be mapped to itself
shifted half way round; for the half-turn gems the same is checked for the plane through 0 perpendicular to the axis,
and the chain along z = 0 is checked to be mapped to itself reversed.
Exact integer arithmetic throughout. Usage: python3 congruent_facets.py  (about 10 s) -> congruent_facets.log
"""
import sys, os
import numpy as np
from collections import Counter, defaultdict
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull

squares = [np.array(list(map(int, l.split()))).reshape(4, 4) for l in open(os.path.join(HERE, 'squares880.txt')) if l.strip()]
assert len(squares) == 880
CANDIDATES = [np.diag([-1, -1, -1]), np.diag([1, -1, -1]), np.diag([-1, 1, -1])]


def belt(P, faces, coord):
    """facets crossed by the plane {p[coord] = 0}, in cyclic order"""
    F = [f for f in faces if min(P[v][coord] for v in f) < 0 < max(P[v][coord] for v in f)]
    adj = defaultdict(list)
    for a in range(len(F)):
        for b in range(a + 1, len(F)):
            common = F[a] & F[b]
            if len(common) == 2 and np.prod([P[v][coord] for v in common]) < 0:
                adj[a].append(b); adj[b].append(a)
    assert all(len(adj[a]) == 2 for a in range(len(F)))
    cyc = [0, adj[0][0]]
    while len(cyc) < len(F):
        cyc.append([x for x in adj[cyc[-1]] if x != cyc[-2]][0])
    assert cyc[0] in adj[cyc[-1]]
    return [F[i] for i in cyc]


def belt_action(P, faces, coord, M):
    """'shift' if M maps the belt to itself shifted half way round, 'reversal' if it reverses it"""
    B = belt(P, faces, coord); m = len(B); pos = {f: i for i, f in enumerate(B)}
    index = {frozenset(tuple(P[v]) for v in f): f for f in faces}
    img = [pos[index[frozenset(tuple(M @ P[v]) for v in f)]] for f in B]
    if m % 2 == 0 and all(img[i] == (i + m // 2) % m for i in range(m)):
        return 'shift', m
    if any(all(img[i] == (c - i) % m for i in range(m)) for c in range(m)):
        return 'reversal', m
    return 'other', m

def cyclic(P, idx, normal):
    drop = int(np.abs(np.array(normal[:3], dtype=float)).argmax()); keep = [k for k in range(3) if k != drop]
    pts = np.array([P[i][keep] for i in idx], dtype=float); c = pts.mean(0)
    return [idx[k] for k in np.argsort(np.arctan2(pts[:, 1] - c[1], pts[:, 0] - c[0]))]

def shape(Q, cyc):
    k = len(cyc); best = None
    for r in range(k):
        for sgn in (1, -1):
            seq = [cyc[(r + sgn * t) % k] for t in range(k)]
            d = tuple(int(((Q[seq[i]] - Q[seq[j]]) ** 2).sum()) for i in range(k) for j in range(i + 1, k))
            best = d if best is None or d < best else best
    return (k, best)

log = []
belts = Counter()
for S in squares:
    h = exact_hull(S); P = h['P']; faces = list(h['faces'].values())
    vset = {tuple(P[v]) for v in h['vertices']}
    G = [M for M in CANDIDATES if {tuple(M @ P[v]) for v in h['vertices']} == vset]
    if not G:
        continue
    M = G[0]
    if (M == CANDIDATES[0]).all():
        act, m = belt_action(P, faces, 2, M); belts['associative, plane z=0', act, m] += 1
    else:
        axis = 0 if M[0, 0] == 1 else 1
        act, m = belt_action(P, faces, axis, M); belts['half-turn, plane perpendicular to the axis', act, m] += 1
        act, m = belt_action(P, faces, 2, M); belts['half-turn, plane z=0', act, m] += 1
for (plane, act) in sorted({(k[0], k[1]) for k in belts}):
    ms = {k[2]: v for k, v in belts.items() if k[0] == plane and k[1] == act}
    log.append(f'belts, {plane}: {act} for {sum(ms.values())} gems; chain lengths {dict(sorted(ms.items()))}')
assert {(k[0], k[1]) for k in belts} == {('associative, plane z=0', 'shift'), ('half-turn, plane perpendicular to the axis', 'shift'), ('half-turn, plane z=0', 'reversal')}
for name, scale in (('paper scale', (5, 5, 5)), ('heights scaled by 1/5', (5, 5, 1))):
    tot = Counter()
    for S in squares:
        h = exact_hull(S); P = h['P']; Q = P * np.array(scale)
        facets = [cyclic(P, sorted(vs), key) for key, vs in h['faces'].items()]
        vset = {tuple(P[v]) for v in h['vertices']}
        G = [M for M in CANDIDATES if {tuple(M @ P[v]) for v in h['vertices']} == vset]
        assert len(G) <= 1
        index = {frozenset(tuple(P[v]) for v in cyc): i for i, cyc in enumerate(facets)}
        orbit = list(range(len(facets)))
        for i, cyc in enumerate(facets):
            for M in G:
                j = index[frozenset(tuple(M @ P[v]) for v in cyc)]
                orbit[i] = orbit[j] = min(orbit[i], orbit[j])
        classes = defaultdict(list)
        for i, cyc in enumerate(facets):
            classes[shape(Q, cyc)].append(i)
        kind = 'symmetric' if G else 'asymmetric'
        acc = [m for m in classes.values() if len({orbit[i] for i in m}) > 1]
        tot[kind, 'gems'] += 1
        tot[kind, 'facets'] += len(facets)
        tot[kind, 'facets with a congruent facet'] += sum(len(m) for m in classes.values() if len(m) > 1)
        tot[kind, 'facets in accidental classes'] += sum(len(m) for m in acc)
        tot[kind, 'gems with an accidental class'] += bool(acc)
        for m in acc:
            tot[kind, f'accidental classes of {len(facets[m[0]])}-gons'] += 1
    assert tot['symmetric', 'gems'] == 352
    for k in sorted(tot):
        log.append(f'{name}: {k[0]} gems: {k[1]}: {tot[k]}')
print('\n'.join(log))
open(os.path.join(HERE, 'congruent_facets.log'), 'w').write('\n'.join(log) + '\n')


==> anc/difference_body_ratio.py <==
"""Difference-body ratio sigma(G) = vol(G-G) / (8 vol(G)) = vol((G-G)/2) / vol(G) of the 880 order-4 gems (exact rational
arithmetic).  G-G is the convex hull of the 256 pairwise differences of the 16 points.  sigma >= 1 (Brunn-Minkowski), with
equality iff G is centrally symmetric; sigma <= 5/2 (Rogers-Shephard).
Run from this directory:  python3 difference_body_ratio.py > difference_body_ratio.log -> results_sigma.json
"""
import os, json
from fractions import Fraction
import numpy as np
from scipy.spatial import ConvexHull
from gem_geometry import scaled_points

HERE = os.path.dirname(os.path.abspath(__file__))
SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
SYM = json.load(open(os.path.join(HERE, 'symmetry_880.json')))


def vol6(P):
    """6 * volume of conv(P) for an integer point set (exact: sum of |det| of the qhull triangulation, cross-checked)"""
    P = np.asarray(P, dtype=np.int64)
    h = ConvexHull(P.astype(float)); ref = P[h.vertices[0]]
    A = P[h.simplices] - ref
    det = (A[:, 0, 0] * (A[:, 1, 1] * A[:, 2, 2] - A[:, 1, 2] * A[:, 2, 1])
           - A[:, 0, 1] * (A[:, 1, 0] * A[:, 2, 2] - A[:, 1, 2] * A[:, 2, 0])
           + A[:, 0, 2] * (A[:, 1, 0] * A[:, 2, 1] - A[:, 1, 1] * A[:, 2, 0]))
    v = int(np.abs(det).sum()); assert abs(v / 6 - h.volume) < 1e-6 * max(1.0, h.volume)
    return v


res = []
for k in range(880):
    P = scaled_points(SQ[k])                                    # doubled coordinates 2p
    D = (P[:, None, :] - P[None, :, :]).reshape(-1, 3)          # 2(p-q); (G-G)/2 has doubled-coordinates D/2
    sigma = Fraction(vol6(D), 8 * vol6(P))                      # vol((G-G)/2)/vol(G) = vol6(D)/8 / vol6(P)... (D = 2*(p-q))
    Pm = P * np.array([1, 1, -1]); Dm = (Pm[:, None, :] - Pm[None, :, :]).reshape(-1, 3)
    assert Fraction(vol6(Dm), 8 * vol6(Pm)) == sigma              # mirror image / complement: same sigma
    assert sigma >= 1
    res.append(sigma)
asc = [SYM[k]['assoc'] for k in range(880)]
assert all((s == 1) == a for s, a in zip(res, asc)) and sum(asc) == 48
non = [(s, k) for k, s in enumerate(res) if not asc[k]]
smin, kmin = min(non); smax, kmax = max(non)
print('sigma=1 for', sum(s == 1 for s in res), 'gems; min over the other 832:', smin, float(smin), '(square #%d)' % kmin,
      '; max:', smax, float(smax), '(square #%d)' % kmax)
assert smax == Fraction(145, 88) and kmax == 218 and abs(float(smin) - 1.0383) < 5e-5
json.dump(dict(n_sigma_one=sum(s == 1 for s in res), min_nonassociative=str(smin), min_index=kmin, max=str(smax), max_index=kmax,
               sigma=[str(s) for s in res]), open(os.path.join(HERE, 'results_sigma.json'), 'w'))


==> anc/digit_exchanged_slacks.py <==
"""
digit_exchanged_slacks.py -- proof data for the gem of the digit-exchanged square (Proposition 6.5 of the paper)
    s'(i,j) = n<i+2j-2m> + <i+j-m> + 1,   n = 2m+1,
by the five-level shear of the Siamese theorem (Theorem 6.4), with a generic slack certificate that is also re-applied
to the Siamese square as a cross-check of siamese_slacks.py.

With x = j-m, y = m-i, l1 = x-y+m, l2 = 2x-y+m:  s' = n<l2> + <l1> + 1, so z = lambda'(x,y) + n zeta' with the affine
lambda' = n l2 + l1 + 1 - (N+1)/2 and zeta' = -n floor(l2/n) - floor(l1/n).  The floors are those of the Siamese
proof with l1, l2 exchanged, so zeta' is constant on the same five level polygons Lambda_{+2}, ..., Lambda_{-2}, now
with heights n+1, n, 0, -n, -(n+1) (Siamese: n+1, 1, 0, -1, -(n+1)).  The hull of the sheared points is the hull of
the 16 polygon vertices q1..q16.  For the 7 inequalities below and their images under -id we assert, as
polynomials in m (sympy, exact):
  * every slack at q1..q16 is identically 0 or positive for all integers m >= 2 (non-negative coefficients of
    p(2+t) and p(2) > 0);
  * the 14 facets (7 listed + antipodes) form a closed surface, (V,E,F) = (12,24,14), 8 triangles + 6 quadrilaterals;
  * the 14 planes are pairwise distinct; each facet is 2-dimensional and its listed cycle is the strictly convex
    polygon of all incident points; the surface is strictly convex across all 24 edges;
  * the isometry group of the gem is {id, -id} for every m >= 2 (distinct squared norms of the six antipodal vertex
    pairs, and non-zero inner products with one vertex);
  * numerically, for n = 5..61, the sheared point set of s' has exactly the five level sets claimed, and all its
    points satisfy the 14 inequalities.
Writes digit_exchanged_slacks.tex (table in Appendix A of the paper) and digit_exchanged_slacks.log.
"""
import os, itertools
from collections import Counter
import numpy as np
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
m, t = sp.symbols('m t')
n = 2 * m + 1
LOG = []


def log(s):
    print(s, flush=True); LOG.append(s)


def level_points(h1):
    """the 16 vertices of the five level polygons, with heights n+1, h1, 0, -h1, -(n+1)"""
    return {
        'q1': (-m, m, n + 1), 'q2': (-1, m, n + 1), 'q3': (-m, 1, n + 1),            # Lambda_{+2}
        'q4': (-m, 0, h1), 'q13': (-m, 1 - m, h1), 'q14': (-1, m - 1, h1),            # Lambda_{+1}
        'q5': (-m, -m, 0), 'q6': (0, -m, 0), 'q7': (0, m, 0), 'q8': (m, m, 0),       # Lambda_0
        'q9': (m, 0, -h1), 'q15': (m, m - 1, -h1), 'q16': (1, 1 - m, -h1),            # Lambda_{-1}
        'q10': (m, -m, -(n + 1)), 'q11': (m, -1, -(n + 1)), 'q12': (1, -m, -(n + 1)),  # Lambda_{-2}
    }


ORDER = ['q1', 'q2', 'q3', 'q4', 'q13', 'q14', 'q5', 'q6', 'q7', 'q8', 'q9', 'q15', 'q16', 'q10', 'q11', 'q12']
NEG = {'q1': 'q10', 'q2': 'q12', 'q3': 'q11', 'q4': 'q9', 'q13': 'q15', 'q14': 'q16', 'q5': 'q8', 'q6': 'q7'}
NEG.update({b: a for a, b in list(NEG.items())})


def pos(p):
    """p is a polynomial in m that is > 0 for every integer m >= 2 (certificate: coefficients of p(2+t) >= 0, p(2) > 0)"""
    p = sp.expand(p)
    if p == 0:
        return False
    q = sp.Poly(sp.expand(p.subs(m, 2 + t)), t)
    return all(c >= 0 for c in q.all_coeffs()) and q.eval(0) > 0


def certify(P, INEQ, FACETS, fvec, nsizes):
    """generic version of the certificate of siamese_slacks.py; returns (slack table rows, vertex names, all facets)"""
    for a, b in NEG.items():
        assert all(sp.expand(P[a][k] + P[b][k]) == 0 for k in range(3)), (a, b)
    FAC = {str(k): (a, b, FACETS[k]) for k, (a, b) in INEQ.items()}
    FAC.update({f"{k}'": (tuple(-c for c in a), b, [NEG[v] for v in FACETS[k]]) for k, (a, b) in INEQ.items()})
    slack = lambda f, q: sp.expand(FAC[f][1] - sum(FAC[f][0][i] * P[q][i] for i in range(3)))
    rows = {q: [slack(str(k), q) for k in INEQ] for q in ORDER}
    # every slack is 0 or positive for all m >= 2 (for (k') this is (k) at -q)
    for f in FAC:
        assert all(slack(f, q) == 0 or pos(slack(f, q)) for q in ORDER), f
    verts = {v for c in FAC.values() for v in c[2]}
    # closed surface
    EF = {}
    for f, (a, b, cyc) in FAC.items():
        for i in range(len(cyc)):
            EF.setdefault(frozenset((cyc[i], cyc[(i + 1) % len(cyc)])), []).append(f)
    assert all(len(x) == 2 for x in EF.values())
    assert (len(verts), len(EF), len(FAC)) == fvec, (len(verts), len(EF), len(FAC))
    assert Counter(len(c[2]) for c in FAC.values()) == Counter(nsizes)
    INC = {f: [q for q in ORDER if slack(f, q) == 0] for f in FAC}
    sub = lambda u, v: [sp.expand(u[i] - v[i]) for i in range(3)]
    cross = lambda u, v: [sp.expand(u[1] * v[2] - u[2] * v[1]), sp.expand(u[2] * v[0] - u[0] * v[2]),
                          sp.expand(u[0] * v[1] - u[1] * v[0])]
    dot = lambda u, v: sp.expand(sum(u[i] * v[i] for i in range(3)))
    # pairwise distinct planes
    for f, g in itertools.combinations(FAC, 2):
        assert any(slack(f, q) == 0 and pos(slack(g, q)) for q in ORDER), (f, g)
    # each facet 2-dimensional; listed cycle = strictly convex polygon of all incident level-polygon vertices
    nonvert = set()
    for f, (a, b, cyc) in FAC.items():
        assert set(cyc) <= set(INC[f]) and not (set(INC[f]) - set(cyc)) & verts, f
        c0 = cross(sub(P[cyc[1]], P[cyc[0]]), sub(P[cyc[2]], P[cyc[0]]))
        assert any(pos(c) or pos(-c) for c in c0), f
        sgn = 1 if pos(dot(a, c0)) else -1
        assert pos(sgn * dot(a, c0)), f
        for i in range(len(cyc)):
            u, v = P[cyc[i]], P[cyc[(i + 1) % len(cyc)]]
            for w in INC[f]:
                if w in (cyc[i], cyc[(i + 1) % len(cyc)]):
                    continue
                o = dot(a, cross(sub(v, u), sub(P[w], u)))
                if w in cyc or o != 0:
                    assert pos(sgn * o), (f, cyc[i], w, o)
                else:
                    assert pos(dot(sub(P[w], u), sub(v, u))) and pos(dot(sub(P[w], v), sub(u, v))), (f, w)
        nonvert |= {(f, w) for w in set(INC[f]) - set(cyc)}
    # strict convexity across every edge
    for e, (f, g) in EF.items():
        for f1, g1 in ((f, g), (g, f)):
            assert all(pos(slack(g1, q)) for q in FAC[f1][2] if q not in e), (e, f1, g1)
    return rows, verts, FAC, sorted(nonvert)


def zeta_points(nn, exchanged):
    mm = (nn - 1) // 2; out = []
    for i in range(nn):
        for j in range(nn):
            x, y = j - mm, mm - i; l1, l2 = x - y + mm, 2 * x - y + mm
            out.append((x, y, -nn * (l2 // nn) - (l1 // nn)) if exchanged else (x, y, -nn * (l1 // nn) - (l2 // nn)))
    return np.array(out)


# ---------------------------------------------------------------- cross-check: the Siamese square (Table 5)
INEQ_S = {
    1: ((0, 0, 1), 2 * m + 2), 2: ((0, 1, 0), m), 3: ((-1, 0, 0), m),
    4: ((-2 * (m + 1), 2 * m + 1, -m), m * (2 * m + 1)),
    5: ((2 * (m + 1), -2 * (m + 1), 2 * m + 1), 2 * m * (m + 1)),
    6: ((2 * m * (m + 2), -(2 * m**2 + 2 * m - 1), m * (2 * m + 1)), m * (2 * m**2 + 2 * m - 1)),
    7: ((2 * m, -1, m), m * (2 * m - 1)), 8: ((0, -2, 1), 2 * m)}
FACETS_S = {1: ['q1', 'q2', 'q3'], 2: ['q1', 'q2', 'q8', 'q7'], 3: ['q1', 'q3', 'q5', 'q4'], 4: ['q1', 'q4', 'q7'],
            5: ['q2', 'q3', 'q6'], 6: ['q2', 'q6', 'q9'], 7: ['q2', 'q8', 'q9'], 8: ['q3', 'q5', 'q6']}
certify(level_points(sp.Integer(1)), INEQ_S, FACETS_S, (12, 26, 16), {3: 12, 4: 4})
log('Siamese square: the generic certificate reproduces Theorem 6.4 (f = (12,26,16)) for every m >= 2')

# ---------------------------------------------------------------- the digit-exchanged square
P = level_points(n)
INEQ = {
    1: ((0, 0, 1), 2 * m + 2),                                   # top level
    2: ((0, 1, 0), m),                                           # vertical, over the top row
    3: ((-1, 0, 0), m),                                          # vertical, over the left column
    4: ((-2 * (m + 1), m + 1, -m), m * (m + 1)),
    5: ((1, -1, m), (2 * m - 1) * (m + 1)),
    6: ((2, -1, 1), m),
    7: ((0, -(2 * m + 1), 1), m * (2 * m + 1)),
}
FACETS = {1: ['q1', 'q2', 'q3'], 2: ['q1', 'q2', 'q8', 'q7'], 3: ['q1', 'q3', 'q13', 'q5'], 4: ['q1', 'q5', 'q7'],
          5: ['q2', 'q3', 'q13'], 6: ['q2', 'q13', 'q6', 'q8'], 7: ['q13', 'q5', 'q6']}
rows, verts, FAC, nonvert = certify(P, INEQ, FACETS, (12, 24, 14), {3: 8, 4: 6})
VERTS = ['q1', 'q2', 'q3', 'q13', 'q5', 'q6', 'q7', 'q8', 'q15', 'q10', 'q11', 'q12']
assert verts == set(VERTS)
log("digit-exchanged square s': 14 facets (7 listed and their antipodes), f = (12,24,14), 8 triangles and 6 "
    "quadrilaterals; all non-zero slacks > 0 for every integer m >= 2; planes pairwise distinct, facets 2-dimensional "
    "and strictly convex, surface strictly convex across all 24 edges")
log(f'  non-vertex incidences (point on a facet plane, not a vertex): {nonvert}')
for k in INEQ:
    log(f'  ({k}) {INEQ[k][0]} . (x,y,zeta) <= {INEQ[k][1]}: tight at {[q for q in ORDER if rows[q][k - 1] == 0]}')

# hand-checkable cyclic order of the quadrilaterals (3) and (6) quoted in the paper: the turns
# (b-a) x (c-b) of consecutive triples, in the coordinates (y, zeta') on the plane x = -m and (x, y) for (6)
def turns(pts):
    k = len(pts)
    return [sp.factor(sp.expand((pts[(i + 1) % k][0] - pts[i][0]) * (pts[(i + 2) % k][1] - pts[(i + 1) % k][1])
                                - (pts[(i + 1) % k][1] - pts[i][1]) * (pts[(i + 2) % k][0] - pts[(i + 1) % k][0])))
            for i in range(k)]
T3 = turns([(P[q][1], P[q][2]) for q in ['q1', 'q3', 'q13', 'q5']])
T6 = turns([(P[q][0], P[q][1]) for q in ['q2', 'q13', 'q6', 'q8']])
assert all(pos(-t) for t in T3) or all(pos(t) for t in T3)
assert all(pos(t) for t in T6)
log(f'  turns of (3) q1 q3 q13 q5 in (y, zeta): {T3}; of (6) q2 q13 q6 q8 in (x, y): {T6}')

# vertex cells and entries in the original square: cell (i,j) = (m-y, x+m)
cell = {q: (sp.expand(m - P[q][1]), sp.expand(P[q][0] + m)) for q in VERTS}
log('  vertex cells (i,j): ' + ', '.join(f'{q}:{cell[q]}' for q in VERTS))

# ---------------------------------------------------------------- isometry group {id, -id}, all m >= 2
# original coordinates: z = lambda'(x,y) + n zeta', lambda' = n l2 + l1 + 1 - (N+1)/2
lam = lambda x, y: n * (2 * x - y + m) + (x - y + m) + 1 - (n**2 + 1) / sp.Integer(2)
Z = {v: (P[v][0], P[v][1], sp.expand(lam(P[v][0], P[v][1]) + n * P[v][2])) for v in VERTS}
for v in VERTS:
    assert all(sp.expand(Z[v][k] + Z[NEG[v]][k]) == 0 for k in range(3))      # the vertex set is centrally symmetric
reps = ['q1', 'q2', 'q3', 'q13', 'q5', 'q6']
norms = {v: sp.expand(sum(c**2 for c in Z[v])) for v in reps}
for a, b in itertools.combinations(reps, 2):
    d = sp.Poly(norms[a] - norms[b], m)
    assert not [r for r in d.all_roots() if r.is_integer and r >= 2], (a, b)
for v in reps[1:]:
    d = sp.Poly(sp.expand(sum(p * q for p, q in zip(Z['q1'], Z[v]))), m)
    assert not [r for r in d.all_roots() if r.is_integer and r >= 2], v
log('  isometry group {id, -id} for every m >= 2: squared norms of the six antipodal vertex pairs ' +
    ', '.join(f'{v}: {sp.factor(norms[v])}' for v in reps) +
    '; inner products with q1 ' + ', '.join(str(sp.factor(sp.expand(sum(p * q for p, q in zip(Z['q1'], Z[v]))))) for v in reps[1:]))

# ---------------------------------------------------------------- numerical cross-checks on the actual squares
import sys
sys.path.insert(0, HERE)
for nn in range(5, 63, 2):
    mm = (nn - 1) // 2
    I, J = np.indices((nn, nn))
    S = nn * ((I + 2 * J - 2 * mm) % nn) + ((I + J - mm) % nn) + 1
    N = nn * nn; M = nn * (N + 1) // 2
    assert sorted(S.ravel()) == list(range(1, N + 1)) and (S.sum(0) == M).all() and (S.sum(1) == M).all() \
        and np.trace(S) == M and np.trace(S[:, ::-1]) == M
    Zp = zeta_points(nn, exchanged=True)
    # z = lambda' + n zeta' exactly
    x, y = Zp[:, 0], Zp[:, 1]
    lamv = nn * (2 * x - y + mm) + (x - y + mm) + 1
    assert (2 * (lamv + nn * Zp[:, 2]) == 2 * S[mm - y, x + mm]).all()
    # level sets = lattice points of the five polygons
    lev = {nn + 1: lambda x, y: y >= x + mm + 1, nn: lambda x, y: (2 * x + mm + 1 <= y) & (y <= x + mm),
           0: lambda x, y: abs(y - 2 * x) <= mm, -nn: lambda x, y: (2 * x - mm - 1 >= y) & (y >= x - mm),
           -(nn + 1): lambda x, y: y <= x - mm - 1}
    for h, f in lev.items():
        assert ((Zp[:, 2] == h) == f(x, y)).all(), (nn, h)
    for f, (a, b, cyc) in FAC.items():
        av = np.array([int(sp.sympify(c).subs(m, mm)) for c in a]); bv = int(sp.sympify(b).subs(m, mm))
        assert (Zp @ av <= bv).all(), (nn, f)
    # the entries at the twelve vertex cells quoted in the paper, and which of these cells are forced vertices
    ent = {(0, 0): nn + mm + 2, (0, mm - 1): N - nn, (0, mm): 1, (0, 2 * mm): N - nn + mm + 1, (1, 2 * mm): mm + 2,
           (mm - 1, 0): nn * (mm + 1), (mm + 1, 2 * mm): nn * mm + 1, (2 * mm - 1, 0): N - nn + mm, (2 * mm, 0): mm + 1,
           (2 * mm, mm): N, (2 * mm, mm + 1): nn + 1, (2 * mm, 2 * mm): N - 2 * nn + mm}
    assert set(ent) == {(int(sp.sympify(cell[q][0]).subs(m, mm)), int(sp.sympify(cell[q][1]).subs(m, mm))) for q in VERTS}
    assert all(S[c] == v for c, v in ent.items()), nn
    sides = [[(0, j) for j in range(nn)], [(nn - 1, j) for j in range(nn)], [(i, 0) for i in range(nn)], [(i, nn - 1) for i in range(nn)]]
    forced = {(0, 0), (0, nn - 1), (nn - 1, 0), (nn - 1, nn - 1)} | {min(e, key=lambda c: S[c]) for e in sides} \
        | {max(e, key=lambda c: S[c]) for e in sides}
    assert forced == {(0, 0), (0, 2 * mm), (2 * mm, 0), (2 * mm, 2 * mm), (0, mm), (2 * mm, mm), (1, 2 * mm), (2 * mm - 1, 0)}, nn
log("numerical: for n = 5..61, s' is magic, z = lambda' + n zeta' with the five claimed level sets, every point "
    "satisfies the 14 inequalities, the entries at the twelve vertex cells are those of the paper, and the forced "
    "vertices are the corners and the cells (0,m), (2m,m), (1,2m), (2m-1,0)")

# ---------------------------------------------------------------- LaTeX table (Appendix A)
def fmt(p):
    p = sp.expand(p)
    if p == 0:
        return r'\mathbf{0}'
    return sp.latex(sp.factor(p)).replace(r'\left(', '(').replace(r'\right)', ')').replace(' ', '')


lines = [r'\begin{tabular}{l l ccccccc}', r'\toprule',
         r'point & $(x,y,\zeta^\prime)$ & (1) & (2) & (3) & (4) & (5) & (6) & (7)\\', r'\midrule']
for name in ORDER:
    p = P[name]
    coords = '(' + ','.join(sp.latex(sp.expand(c)).replace(' ', '') for c in p) + ')'
    cells = ' & '.join('$' + fmt(s) + '$' for s in rows[name])
    lines.append(f'$q_{{{name[1:]}}}$ & ${coords}$ & {cells}\\\\')
    if name in ('q3', 'q14', 'q8', 'q16'):
        lines.append(r'\addlinespace[2pt]')
lines += [r'\bottomrule', r'\end{tabular}']
with open(os.path.join(HERE, 'digit_exchanged_slacks.tex'), 'w') as f:
    f.write('\n'.join(lines) + '\n')
with open(os.path.join(HERE, 'digit_exchanged_slacks.log'), 'w') as f:
    f.write('\n'.join(LOG) + '\n')


==> anc/digit_exchanged_slacks.tex <==
\begin{tabular}{l l ccccccc}
\toprule
point & $(x,y,\zeta^\prime)$ & (1) & (2) & (3) & (4) & (5) & (6) & (7)\\
\midrule
$q_{1}$ & $(-m,m,2m+2)$ & $\mathbf{0}$ & $\mathbf{0}$ & $\mathbf{0}$ & $\mathbf{0}$ & $m-1$ & $2(m-1)$ & $2(2m^{2}-1)$\\
$q_{2}$ & $(-1,m,2m+2)$ & $\mathbf{0}$ & $\mathbf{0}$ & $m-1$ & $2(m-1)(m+1)$ & $\mathbf{0}$ & $\mathbf{0}$ & $2(2m^{2}-1)$\\
$q_{3}$ & $(-m,1,2m+2)$ & $\mathbf{0}$ & $m-1$ & $\mathbf{0}$ & $(m-1)(m+1)$ & $\mathbf{0}$ & $m-1$ & $(m+1)(2m-1)$\\
\addlinespace[2pt]
$q_{4}$ & $(-m,0,2m+1)$ & $1$ & $m$ & $\mathbf{0}$ & $m^{2}$ & $m-1$ & $m-1$ & $(m-1)(2m+1)$\\
$q_{13}$ & $(-m,1-m,2m+1)$ & $1$ & $2m-1$ & $\mathbf{0}$ & $2m^{2}-1$ & $\mathbf{0}$ & $\mathbf{0}$ & $\mathbf{0}$\\
$q_{14}$ & $(-1,m-1,2m+1)$ & $1$ & $1$ & $m-1$ & $2m^{2}-1$ & $m-1$ & $\mathbf{0}$ & $2(m-1)(2m+1)$\\
\addlinespace[2pt]
$q_{5}$ & $(-m,-m,0)$ & $2(m+1)$ & $2m$ & $\mathbf{0}$ & $\mathbf{0}$ & $(m+1)(2m-1)$ & $2m$ & $\mathbf{0}$\\
$q_{6}$ & $(0,-m,0)$ & $2(m+1)$ & $2m$ & $m$ & $2m(m+1)$ & $2m^{2}-1$ & $\mathbf{0}$ & $\mathbf{0}$\\
$q_{7}$ & $(0,m,0)$ & $2(m+1)$ & $\mathbf{0}$ & $m$ & $\mathbf{0}$ & $2m^{2}+2m-1$ & $2m$ & $2m(2m+1)$\\
$q_{8}$ & $(m,m,0)$ & $2(m+1)$ & $\mathbf{0}$ & $2m$ & $2m(m+1)$ & $(m+1)(2m-1)$ & $\mathbf{0}$ & $2m(2m+1)$\\
\addlinespace[2pt]
$q_{9}$ & $(m,0,-2m-1)$ & $4m+3$ & $m$ & $2m$ & $m(m+2)$ & $4m^{2}+m-1$ & $m+1$ & $(m+1)(2m+1)$\\
$q_{15}$ & $(m,m-1,-2m-1)$ & $4m+3$ & $1$ & $2m$ & $2m+1$ & $2(m+1)(2m-1)$ & $2m$ & $2m(2m+1)$\\
$q_{16}$ & $(1,1-m,-2m-1)$ & $4m+3$ & $2m-1$ & $m+1$ & $2m+1$ & $4m^{2}+m-1$ & $2m$ & $2(2m+1)$\\
\addlinespace[2pt]
$q_{10}$ & $(m,-m,-2m-2)$ & $4(m+1)$ & $2m$ & $2m$ & $2m(m+1)$ & $4m^{2}+m-1$ & $2$ & $2(m+1)$\\
$q_{11}$ & $(m,-1,-2m-2)$ & $4(m+1)$ & $m+1$ & $2m$ & $(m+1)^{2}$ & $2(m+1)(2m-1)$ & $m+1$ & $2m^{2}+m+1$\\
$q_{12}$ & $(1,-m,-2m-2)$ & $4(m+1)$ & $2m$ & $m+1$ & $2(m+1)$ & $2(m+1)(2m-1)$ & $2m$ & $2(m+1)$\\
\bottomrule
\end{tabular}


==> anc/ehrhart_880.py <==
"""Ehrhart polynomials of the 880 order-4 gems (exact integer arithmetic).
Q = G + (1/2,1/2,1/2) is a lattice polytope (all coordinates of the points of G are half-odd integers); L_Q(t) = #(tQ cap Z^3)
is counted directly for t = 0..6, the cubic L(t) = 1 + c1 t + c2 t^2 + vol t^3 is interpolated from t = 0..3 and checked at t = 4,5,6;
h* is read off from  (1-t)^4 sum_k L(k) t^k, with  h*_3 = #interior lattice points (Ehrhart-Macdonald) and  sum h* = 6 vol  checked.
Also the Lo Shu (n = 3, G itself a lattice polytope).   Run from this directory:  python3 ehrhart_880.py -> results_ehrhart.json
"""
import os, json
from fractions import Fraction
from math import comb
from collections import Counter, defaultdict
import numpy as np
from scipy.spatial import ConvexHull
from gem_geometry import scaled_points, exact_hull, _plane

HERE = os.path.dirname(os.path.abspath(__file__))
SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
GEO = json.load(open(os.path.join(HERE, 'results_geometry.json')))


def analyse(S):
    S = np.asarray(S); n = S.shape[0]
    P = scaled_points(S)                                         # 2p
    if n % 2 == 0:
        assert (P % 2 == 1).all(); Q = (P + 1) // 2              # Q = G + (1/2,1/2,1/2)
    else:
        assert (P % 2 == 0).all(); Q = P // 2                    # Q = G
    h = exact_hull(S)
    planes = set()
    for s in ConvexHull(Q.astype(float)).simplices:
        a, b, c, d = _plane(Q[s[0]], Q[s[1]], Q[s[2]])
        if a * int(Q[:, 0].sum()) + b * int(Q[:, 1].sum()) + c * int(Q[:, 2].sum()) + d * len(Q) > 0: a, b, c, d = -a, -b, -c, -d
        planes.add((a, b, c, d))
    A = np.array([p[:3] for p in planes], dtype=np.int64); hh = np.array([-p[3] for p in planes], dtype=np.int64)
    assert all((A @ q <= hh).all() for q in Q)
    lo, hi = Q.min(0), Q.max(0)

    def count(t, strict=False):
        if t == 0: return 0 if strict else 1
        X, Y, Z = np.meshgrid(*[np.arange(t * lo[i], t * hi[i] + 1) for i in range(3)], indexing='ij')
        pts = np.stack([X.ravel(), Y.ravel(), Z.ravel()], 1); v = pts @ A.T
        return int(((v < t * hh).all(1) if strict else (v <= t * hh).all(1)).sum())

    L = [count(t) for t in range(7)]; assert L[0] == 1
    d1 = L[1] - 1; d2 = L[2] - 1; d3 = L[3] - 1                 # solve c1 t + c2 t^2 + c3 t^3 = L(t) - 1 for t = 1, 2, 3
    M = [[Fraction(t ** k) for k in (1, 2, 3)] for t in (1, 2, 3)]
    rhs = [Fraction(d1), Fraction(d2), Fraction(d3)]
    # Gaussian elimination over Q
    for i in range(3):
        piv = next(r for r in range(i, 3) if M[r][i] != 0); M[i], M[piv] = M[piv], M[i]; rhs[i], rhs[piv] = rhs[piv], rhs[i]
        for r in range(3):
            if r != i and M[r][i] != 0:
                f = M[r][i] / M[i][i]; M[r] = [a - f * b for a, b in zip(M[r], M[i])]; rhs[r] -= f * rhs[i]
    c1, c2, c3 = [rhs[i] / M[i][i] for i in range(3)]
    for t in range(4, 7): assert 1 + c1 * t + c2 * t ** 2 + c3 * t ** 3 == L[t], 'not a cubic'
    assert c3 == h['volume']                                     # leading coefficient = volume
    inter = count(1, strict=True)
    hs = [sum((-1) ** j * comb(4, j) * L[i - j] for j in range(i + 1)) for i in range(4)]
    assert hs[3] == inter and sum(hs) == 6 * c3 and -(1 - c1 + c2 - c3) == inter     # h*_3 = interior; L(-1) = -interior
    assert all(x >= 0 for x in hs)
    return dict(coef=(c1, c2, c3), h=tuple(hs), L1=L[1], inter=inter, vol=c3, f=tuple(h['f_vector']))


# Lo Shu and Duerer
LOSHU = np.array([[2, 7, 6], [9, 5, 1], [4, 3, 8]])
r = analyse(LOSHU)
assert (r['coef'], r['h']) == ((1, 13, 18), (1, 29, 73, 5)) and r['L1'] == 33 and r['inter'] == 5
print('Lo Shu: L(t) = 1 + %s t + %s t^2 + %s t^3, h* = %s' % (r['coef'][0], r['coef'][1], r['coef'][2], r['h']))
res = [analyse(S) for S in SQ]
cp = GEO['complement_partner']
typ = [GEO['per_gem'][k]['combinatorial_type'] for k in range(880)]
poly = [(r['coef'], r['h']) for r in res]
fv = [r['f'] for r in res]; vol = [r['vol'] for r in res]; hv = [r['h'] for r in res]
ST = dict(
    all_hstar_nonnegative_integers=True,
    h1_range=(min(h[1] for h in hv), max(h[1] for h in hv)), h2_range=(min(h[2] for h in hv), max(h[2] for h in hv)),
    h3_range=(min(h[3] for h in hv), max(h[3] for h in hv)),
    distinct_polynomials=len(set(poly)), distinct_hstar=len(set(hv)), distinct_f=len(set(fv)), distinct_types=len(set(typ)),
    distinct_volumes=len(set(vol)), complement_same_polynomial=all(poly[k] == poly[cp[k]] for k in range(880)),
    n_classes=len({min(k, cp[k]) for k in range(880)}),
    c2_denominators=dict(Counter(Fraction(r['coef'][1]).denominator for r in res)),
    vol_denominators=dict(Counter(Fraction(v).denominator for v in vol)),
    L1_range=(min(r['L1'] for r in res), max(r['L1'] for r in res)),
)
def n_multi(key):
    d = defaultdict(set)
    for k in range(880): d[key[k]].add(poly[k])
    return sum(len(s) > 1 for s in d.values()), len(d)
ST['f_vectors_with_several_polynomials'] = n_multi(fv); ST['types_with_several_polynomials'] = n_multi(typ); ST['volumes_with_several_polynomials'] = n_multi(vol)
assert ST['complement_same_polynomial'] and ST['n_classes'] == 616 and ST['distinct_types'] == 352 and ST['distinct_f'] == 39 and ST['distinct_volumes'] == 155
assert ST['h1_range'] == (70, 136) and ST['h3_range'] == (34, 52) and ST['distinct_polynomials'] == 554
assert ST['distinct_polynomials'] == ST['distinct_hstar']
dur = np.array([[16, 3, 2, 13], [5, 10, 11, 8], [9, 6, 7, 12], [4, 15, 14, 1]])
rd = analyse(dur)
assert (rd['coef'], rd['h']) == ((-3, 44, 92), (1, 130, 377, 44))
print('Duerer: L(t) = 1 + %s t + %s t^2 + %s t^3, h* = %s' % (rd['coef'][0], rd['coef'][1], rd['coef'][2], rd['h']))
for k, v in ST.items(): print(k, v)
json.dump(dict(stats=ST, loshu=dict(coef=[str(c) for c in r['coef']], h=r['h']), durer=dict(coef=[str(c) for c in rd['coef']], h=rd['h']),
               per_gem=[dict(index=k, coef=[str(c) for c in res[k]['coef']], h=list(res[k]['h']), L1=res[k]['L1'], interior=res[k]['inter']) for k in range(880)]),
          open(os.path.join(HERE, 'results_ehrhart.json'), 'w'), default=str)


==> anc/energy_zeros_count.py <==
"""energy_zeros_count.py -- exact numbers of arrangements of order 4
  (1) whose first moments sum_ij z_ij x_j and sum_ij z_ij y_i vanish: the second family of Table tab:magic-vs-random;
  (2) whose first moments vanish and whose two diagonals sum to 34, i.e. the zeros of the four-term energy of
      version 4 (item (v) of "Changes from earlier versions"; every magic square is one of them).
Meet in the middle over the top two rows (cells 0..7) and the bottom two rows (cells 8..15): for each 8-set V of
values in the top half and each of the 8! placements of V and of its complement, the partial sums of
sum_ij j s_ij (target 204), sum_ij i s_ij (target 204) and, for (2), of the two diagonals (target 34 each) are packed
into an integer key, and matching keys are counted with multiplicities.  The digits of a key differ from the target
by less than 1000 in absolute value, so equal keys mean equal partial sums.
Usage: python3 energy_zeros_count.py   (about 3 min).  Writes energy_zeros_count.log; expected totals
6,697,177,424 and 14,639,440.
"""
import itertools, os, time, csv
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__))
FACT16 = 20_922_789_888_000

P = np.array(list(itertools.permutations(range(8))), dtype=np.int64)
top = [(i, j) for i in (0, 1) for j in range(4)]
bot = [(i, j) for i in (2, 3) for j in range(4)]
allv = np.arange(1, 17)


def count(diagonals):
    def coef(cells):
        rows = [[j for i, j in cells], [i for i, j in cells]]
        if diagonals:
            rows += [[int(i == j) for i, j in cells], [int(i + j == 3) for i, j in cells]]
        return np.array(rows, dtype=np.int64).T
    Ct, Cb = coef(top), coef(bot)
    tgt = np.array([204, 204, 34, 34][:Ct.shape[1]], dtype=np.int64)
    base = np.array([1, 1000, 10 ** 6, 10 ** 9][:Ct.shape[1]], dtype=np.int64)
    total = 0
    for V in itertools.combinations(range(1, 17), 8):
        V = np.array(V); Vc = np.setdiff1d(allv, V)
        ua, ca = np.unique((V[P] @ Ct) @ base, return_counts=True)
        ub, cb = np.unique((tgt - Vc[P] @ Cb) @ base, return_counts=True)
        _, ia, ib = np.intersect1d(ua, ub, assume_unique=True, return_indices=True)
        total += int((ca[ia] * cb[ib]).sum())
    return total


log = []
t0 = time.time()
xy = count(False)
assert xy == 6_697_177_424, xy
log.append(f'arrangements of order 4 with vanishing first moments: {xy} of 16!, one in {FACT16 / xy:.1f} '
           f'({time.time() - t0:.0f} s)')
print(log[-1], flush=True)

t0 = time.time()
total = count(True)
assert total == 14_639_440, total
# the 7040 magic squares (all7040_dudeney.tsv) are distinct and all satisfy the four conditions
rows = list(csv.reader(open(os.path.join(HERE, 'all7040_dudeney.tsv')), delimiter='\t'))[1:]
Q = np.array([[int(v) for v in r[3:19]] for r in rows]).reshape(-1, 4, 4)
J = np.arange(4)
assert len(Q) == len({q.tobytes() for q in Q}) == 7040
assert ((Q.sum(1) == 34).all() and (Q.sum(2) == 34).all()
        and ((Q * J[None, None, :]).sum((1, 2)) == 204).all() and ((Q * J[None, :, None]).sum((1, 2)) == 204).all()
        and (np.trace(Q, axis1=1, axis2=2) == 34).all() and (Q[:, J, 3 - J].sum(1) == 34).all())
expected = 60_000_000 * (total - 7040) / FACT16
log.append(f'arrangements of order 4 with vanishing first moments and both diagonals summing to 34: {total} of 16!, '
           f'7040 of them magic; expected number of non-magic ones among 6*10^7 uniform samples {expected:.1f} '
           f'({time.time() - t0:.0f} s)')
print(log[-1])
open(os.path.join(HERE, 'energy_zeros_count.log'), 'w').write('\n'.join(log) + '\n')


==> anc/gem_geometry.py <==
"""
gem_geometry.py — exact geometry of Magic Gems.

Conventions (paper): N = n^2, p_ij = (x,y,z) with
    x = j - (n-1)/2,  y = (n-1)/2 - i,  z = s_ij - (N+1)/2.
Internally we use the doubled lattice  P = 2 p  so that all coordinates are
integers; lengths are divided by 2, areas by 4, volumes by 8 at the end.

Provides
    scaled_points(S)            -> (N,3) int array (doubled coordinates)
    exact_hull(S)               -> dict with vertices, faces (exact planes), edges,
                                   f-vector, exact volume (Fraction), area (float);
                                   every hull is certified in exact integer arithmetic
                                   (certify_closure): pairwise distinct facet planes, all points
                                   satisfy all facet inequalities, each facet is the exact 2D hull
                                   of the points on its plane (2-dimensional), every facet edge lies
                                   in exactly two facets, strict convexity at every edge, V - E + F = 2
    bipartite_graph(hull)       -> networkx graph of vertex-facet incidences
    combinatorial_hash(hull)    -> WL hash (first pass)
    congruent(P, Q)             -> exact test: distance-preserving bijection exists
"""
from fractions import Fraction
from math import gcd
from itertools import combinations
import numpy as np
from scipy.spatial import ConvexHull
import networkx as nx


def scaled_points(S):
    S = np.asarray(S, dtype=np.int64)
    n = S.shape[0]
    N = n * n
    pts = []
    for i in range(n):
        for j in range(n):
            pts.append((2 * j - (n - 1), (n - 1) - 2 * i, 2 * int(S[i, j]) - (N + 1)))
    return np.array(pts, dtype=np.int64)


def _plane(p0, p1, p2):
    """Exact integer plane through three integer points: (a,b,c,d) with
    a x + b y + c z + d = 0, primitive, orientation from the cross product."""
    u = p1 - p0
    v = p2 - p0
    nrm = np.array([u[1] * v[2] - u[2] * v[1],
                    u[2] * v[0] - u[0] * v[2],
                    u[0] * v[1] - u[1] * v[0]], dtype=object)
    a, b, c = int(nrm[0]), int(nrm[1]), int(nrm[2])
    g = gcd(gcd(abs(a), abs(b)), abs(c))
    a, b, c = a // g, b // g, c // g
    d = -(a * int(p0[0]) + b * int(p0[1]) + c * int(p0[2]))
    return a, b, c, d


def exact_hull(S):
    P = scaled_points(S)
    N = len(P)
    hull = ConvexHull(P.astype(float))
    # --- exact facet planes, oriented outward (all points have value <= 0) ---
    planes = {}
    for simplex in hull.simplices:
        p0, p1, p2 = P[simplex[0]], P[simplex[1]], P[simplex[2]]
        a, b, c, d = _plane(p0, p1, p2)
        # orientation: evaluate at centroid of all points (interior) -> must be < 0
        val = a * int(P[:, 0].sum()) + b * int(P[:, 1].sum()) + c * int(P[:, 2].sum()) + d * N
        assert val != 0, "degenerate plane through the centroid"
        if val > 0:
            a, b, c, d = -a, -b, -c, -d
        key = (a, b, c, d)
        planes.setdefault(key, set()).update(int(k) for k in simplex)
    # exact incidence: which points lie ON each plane (value == 0); sanity: none > 0
    face_pts = {}
    for key in planes:
        a, b, c, d = key
        vals = a * P[:, 0] + b * P[:, 1] + c * P[:, 2] + d
        assert (vals <= 0).all(), "point strictly outside a hull plane (qhull inconsistency)"
        face_pts[key] = frozenset(int(k) for k in np.nonzero(vals == 0)[0])
    # vertices: points lying on >= 3 facet planes (extreme points of a 3-polytope)
    count = np.zeros(N, dtype=int)
    for pts in face_pts.values():
        for k in pts:
            count[k] += 1
    vertices = sorted(int(k) for k in np.nonzero(count >= 3)[0])
    vset = set(vertices)
    qh_vertices = sorted(int(k) for k in hull.vertices)
    assert vertices == qh_vertices, (vertices, qh_vertices)
    # facets as vertex sets (restrict to extreme points)
    faces = {key: frozenset(k for k in pts if k in vset) for key, pts in face_pts.items()}
    # edges: pairs of vertices sharing >= 2 facets
    edges = set()
    face_list = list(faces.values())
    for u, v in combinations(vertices, 2):
        shared = sum(1 for f in face_list if u in f and v in f)
        if shared >= 2:
            edges.add((u, v))
    V, E, F = len(vertices), len(edges), len(faces)
    assert V - E + F == 2, (V, E, F)
    certify_closure(P, faces, edges)
    # face sizes
    face_sizes = sorted(len(f) for f in face_list)
    # exact volume: signed tetrahedra from the (integer) first vertex over qhull triangles
    ref = P[vertices[0]]
    vol6 = 0
    for simplex in hull.simplices:
        a = P[simplex[0]] - ref
        b = P[simplex[1]] - ref
        c = P[simplex[2]] - ref
        det = (int(a[0]) * (int(b[1]) * int(c[2]) - int(b[2]) * int(c[1]))
               - int(a[1]) * (int(b[0]) * int(c[2]) - int(b[2]) * int(c[0]))
               + int(a[2]) * (int(b[0]) * int(c[1]) - int(b[1]) * int(c[0])))
        vol6 += abs(det)
    volume = Fraction(vol6, 6) / 8  # undo the doubling
    assert abs(float(volume) - hull.volume / 8) <= 1e-9 * max(1.0, float(volume))  # relative: volumes reach 1e7 for n ~ 60
    area = hull.area / 4.0
    return dict(P=P, vertices=vertices, faces=faces, edges=sorted(edges),
                f_vector=(V, E, F), face_sizes=face_sizes,
                volume=volume, area=area)


def _hull2d(pts):
    """Exact 2D convex hull (Andrew's monotone chain, integer cross products) of [(u, v, idx)]:
    the indices of the strict hull vertices in counter-clockwise order (collinear points dropped)."""
    pts = sorted(set(pts))
    if len(pts) < 3:
        return [p[2] for p in pts]
    cross = lambda o, a, b: (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])
    lower, upper = [], []
    for p in pts:
        while len(lower) >= 2 and cross(lower[-2], lower[-1], p) <= 0:
            lower.pop()
        lower.append(p)
    for p in reversed(pts):
        while len(upper) >= 2 and cross(upper[-2], upper[-1], p) <= 0:
            upper.pop()
        upper.append(p)
    return [p[2] for p in lower[:-1] + upper[:-1]]


def certify_closure(P, faces, edges):
    """Exact closure certificate (integer arithmetic only), for faces = {outward primitive plane (a,b,c,d): vertex set}:
    (1) the planes are pairwise distinct and every point satisfies every facet inequality;
    (2) each facet is 2-dimensional: the exact 2D convex hull of ALL points on its plane (projected to the coordinate
        plane dropping a coordinate with nonzero normal component) has >= 3 vertices, and these are exactly the facet's
        vertices; its cyclic order gives the facet polygon;
    (3) every polygon edge lies in exactly two facets, and these edges are exactly the edges found from the incidences;
    (4) local strict convexity: at every edge, the vertices of each of the two facets not on the edge satisfy the
        other facet's inequality strictly (so no true facet is split into coplanar pieces).
    Returns the dict edge -> (plane, plane)."""
    from collections import defaultdict
    # a plane has exactly one outward representation with primitive (a,b,c), so distinct keys = distinct planes
    keys = list(faces)
    assert len(set(keys)) == len(keys), "facet planes not pairwise distinct"
    for (a, b, c, d) in keys:
        assert gcd(gcd(abs(a), abs(b)), abs(c)) == 1, "normal not primitive"
    Pi = [tuple(int(t) for t in p) for p in P]
    val = lambda key, p: key[0] * p[0] + key[1] * p[1] + key[2] * p[2] + key[3]
    efaces = defaultdict(list)
    for key, fv in faces.items():
        assert all(val(key, p) <= 0 for p in Pi), "point strictly outside a facet plane"
        on = [k for k, p in enumerate(Pi) if val(key, p) == 0]
        drop = next(i for i in (2, 0, 1) if key[i] != 0)        # coordinate with nonzero normal component
        cyc = _hull2d([tuple(Pi[k][i] for i in range(3) if i != drop) + (k,) for k in on])
        assert len(cyc) >= 3, "facet is not 2-dimensional"
        assert set(cyc) == set(fv), "facet vertices differ from the exact 2D hull of the points on its plane"
        for i in range(len(cyc)):
            efaces[frozenset((cyc[i], cyc[(i + 1) % len(cyc)]))].append(key)
    assert all(len(f) == 2 for f in efaces.values()), "facet edge not in exactly two facets"
    assert sorted(tuple(sorted(e)) for e in efaces) == sorted(tuple(sorted(e)) for e in edges), "edge sets differ"
    for e, (k1, k2) in efaces.items():
        assert k1 != k2
        for ka, kb in ((k1, k2), (k2, k1)):
            assert all(val(kb, Pi[v]) < 0 for v in faces[ka] if v not in e), "not strictly convex at an edge"
    return dict(efaces)


def classify_points(h):
    """Split the points of a gem into (vertices, strictly interior points, non-vertex boundary points), all as index lists.
    A non-vertex point is strictly interior iff it satisfies every facet inequality strictly (exact integer test)."""
    P = h['P']; V = set(h['vertices']); interior, boundary = [], []
    for k in range(len(P)):
        if k in V: continue
        slack = max(a * int(P[k, 0]) + b * int(P[k, 1]) + c * int(P[k, 2]) + d for a, b, c, d in h['faces'])
        assert slack <= 0
        (interior if slack < 0 else boundary).append(k)
    return sorted(V), interior, boundary


def bipartite_graph(h):
    G = nx.Graph()
    for v in h['vertices']:
        G.add_node(('v', v), kind=0)
    for idx, (key, f) in enumerate(h['faces'].items()):
        G.add_node(('f', idx), kind=1)
        for v in f:
            G.add_edge(('v', v), ('f', idx))
    return G


def combinatorial_hash(h, G=None):
    if G is None:
        G = bipartite_graph(h)
    return nx.weisfeiler_lehman_graph_hash(G, node_attr='kind', iterations=4)


def same_combinatorial_type(G1, G2):
    return nx.is_isomorphic(G1, G2, node_match=lambda a, b: a['kind'] == b['kind'])


# ---------------------------------------------------------------- congruence
def sqdist_multiset(P):
    """Sorted list of squared distances between all pairs of points (ints)."""
    P = np.asarray(P, dtype=np.int64)
    d = []
    for i in range(len(P)):
        for j in range(i + 1, len(P)):
            v = P[i] - P[j]
            d.append(int(v @ v))
    return tuple(sorted(d))


def distance_graph(P):
    """Complete graph with squared-distance edge labels."""
    P = np.asarray(P, dtype=np.int64)
    G = nx.Graph()
    G.add_nodes_from(range(len(P)))
    for i in range(len(P)):
        for j in range(i + 1, len(P)):
            v = P[i] - P[j]
            G.add_edge(i, j, w=int(v @ v))
    return G


def congruent(P, Q):
    """Exact congruence test for finite point sets in R^3 (reflections allowed):
    congruent  <=>  there is a bijection preserving all pairwise distances
    (any such bijection extends to an isometry of R^3)."""
    if len(P) != len(Q):
        return False
    if sqdist_multiset(P) != sqdist_multiset(Q):
        return False
    return nx.is_isomorphic(distance_graph(P), distance_graph(Q),
                            edge_match=lambda a, b: a['w'] == b['w'])


def kabsch_check(P, Q):
    """Numerical confirmation: find the best proper/improper rotation after a
    distance-preserving bijection. Returns the RMSD (should be ~0)."""
    GP, GQ = distance_graph(P), distance_graph(Q)
    gm = nx.algorithms.isomorphism.GraphMatcher(GP, GQ, edge_match=lambda a, b: a['w'] == b['w'])
    m = next(gm.isomorphisms_iter())
    A = np.asarray(P, float)
    B = np.asarray([Q[m[i]] for i in range(len(P))], float)
    A0 = A - A.mean(0)
    B0 = B - B.mean(0)
    U, s, Vt = np.linalg.svd(A0.T @ B0)
    R = (U @ Vt).T  # may be a reflection; that's allowed
    return float(np.sqrt(((A0 @ R.T - B0) ** 2).sum(1).mean()))


==> anc/gemfig.py <==
"""Shared helpers for the gem figures (matplotlib, vector PDF, Okabe-Ito colour-blind-safe palette)."""
import os, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull, classify_points
FIGDIR = os.path.join(HERE, '..', 'figures') if os.path.isdir(os.path.join(HERE, '..', 'figures')) else os.path.join(HERE, '..')
OI = dict(black='#000000', orange='#E69F00', sky='#56B4E9', green='#009E73', yellow='#F0E442',
          blue='#0072B2', verm='#D55E00', purple='#CC79A7')
plt.rcParams.update({'font.size': 8, 'axes.titlesize': 8, 'pdf.fonttype': 42, 'ps.fonttype': 42,
                     'mathtext.fontset': 'cm', 'axes.linewidth': 0.6})
SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
DURER = np.array([[16, 3, 2, 13], [5, 10, 11, 8], [9, 6, 7, 12], [4, 15, 14, 1]])

def face_cycle(P, fv, normal):
    pts = np.array([P[v] for v in fv], float); c = pts.mean(0)
    nrm = np.array(normal, float); nrm /= np.linalg.norm(nrm)
    e1 = pts[0] - c; e1 -= nrm * (e1 @ nrm); e1 /= np.linalg.norm(e1); e2 = np.cross(nrm, e1)
    return pts[np.argsort(np.arctan2((pts - c) @ e2, (pts - c) @ e1))]

def style3d(ax, n=4, elev=20, azim=-62, zl=None):
    N = n * n; lim = (n - 1) / 2 + 0.5
    ax.set_xlim(-lim, lim); ax.set_ylim(-lim, lim); ax.set_zlim(-(N - 1) / 2 - 0.5, (N - 1) / 2 + 0.5)
    ax.set_box_aspect((1, 1, 1.25)); ax.view_init(elev=elev, azim=azim)
    ax.set_axis_off()

def draw_faces(ax, h, P, colors=None, alpha=0.16, default=OI['blue'], lw=0.5):
    keys = list(h['faces'].keys()); polys = [face_cycle(P, h['faces'][k], k[:3]) for k in keys]
    fc = [default] * len(keys); al = [alpha] * len(keys)
    if colors:
        for idx, (c, a) in colors.items(): fc[idx] = c; al[idx] = a
    for poly, c, a in zip(polys, fc, al):
        ax.add_collection3d(Poly3DCollection([poly], facecolor=c, edgecolor=OI['blue'], linewidths=lw, alpha=a, zorder=2))
    return keys, polys


==> anc/independent_hull_check.py <==
"""Independent exact hull checker for Magic Gems (referee cross-check).

Does NOT use scipy/qhull or gem_geometry.exact_hull.  Everything is integer arithmetic
(NumPy int64 with explicit overflow bounds, Python ints, Fractions):

  points   p_ij = 2*(x, y, z), x = j-(n-1)/2, y = (n-1)/2-i, z = s_ij-(N+1)/2  (integers)
  facets   for every triple of non-collinear (candidate) points, the primitive integer plane
           through them; kept iff all N points lie on one side; deduplicated.  Every such plane
           contains three non-collinear points, so its on-plane point set is 2-dimensional and
           it is a facet plane; conversely every facet plane contains three non-collinear
           points, so the list is complete.
  vertices the vertices of the exact 2D hulls (strict, collinear points dropped) of the
           on-plane point sets of the facets
  edges    consecutive vertex pairs of the facet polygons; checked: each edge lies in exactly
           two facets, V - E + F = 2
  volume   sum over facet fans of |det|/6 with apex the origin (the centroid of the points,
           hence in the hull), divided by 8 for the doubling
  counts   interior = strictly inside every facet; boundary non-vertex = on some facet, not a vertex

Optional exact pruning for large n (prune=True): K = set of points that are the UNIQUE maximiser
of some integer linear functional (hence vertices).  Points strictly inside conv(K) (decided by the
same brute-force facet enumeration applied to K) are not vertices and cannot be needed to span a
facet plane, so triples are drawn only from the remaining candidates; the support test and all
counts still use all N points.  For n <= 15 the pruned and unpruned runs are compared.

Run:  python3 independent_hull_check.py      -> independent_hull_check.log
"""
import os, sys, time, json, itertools
from math import gcd
from fractions import Fraction
from collections import Counter
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
LOG = []


def log(s=''):
    print(s, flush=True)
    LOG.append(str(s))


def points(S):
    S = [[int(v) for v in row] for row in S]
    n = len(S); N = n * n
    return np.array([(2 * j - (n - 1), (n - 1) - 2 * i, 2 * S[i][j] - (N + 1))
                     for i in range(n) for j in range(n)], dtype=np.int64)


def primitive(a, b, c, d):
    g = gcd(gcd(abs(a), abs(b)), gcd(abs(c), abs(d)))
    return (a // g, b // g, c // g, d // g)


def supporting_planes(P, cand):
    """All facet planes (a,b,c,d) with a x + b y + c z <= d for all points, primitive,
    from triples of indices in cand.  Brute force over triples, vectorised per first index."""
    P = np.asarray(P, dtype=np.int64)
    # overflow guard: |coords| <= M, normals <= 2*(2M)^2, dot <= 3*M*that
    M = int(np.abs(P).max())
    assert 3 * M * 2 * (2 * M) ** 2 * 2 < 2 ** 62
    cand = np.asarray(cand)
    m = len(cand)
    planes = set()
    for a in range(m - 2):
        i = cand[a]
        rest = cand[a + 1:]
        J, K = np.triu_indices(len(rest), 1)
        J = rest[J]; K = rest[K]
        u = P[J] - P[i]; v = P[K] - P[i]
        nr = np.cross(u, v)
        ok = np.any(nr != 0, axis=1)
        nr = nr[ok]
        if len(nr) == 0:
            continue
        vals = nr @ P.T - (nr @ P[i])[:, None]
        le = np.all(vals <= 0, axis=1)
        ge = np.all(vals >= 0, axis=1)
        for row, s in ((nr[le], 1), (nr[ge], -1)):
            for nv in row:
                A, B, C = (int(nv[0]) * s, int(nv[1]) * s, int(nv[2]) * s)
                D = A * int(P[i][0]) + B * int(P[i][1]) + C * int(P[i][2])
                planes.add(primitive(A, B, C, D))
    return sorted(planes)


def hull2d(pts2, idx):
    """Strict convex hull (CCW, collinear points dropped) of integer 2D points; returns indices."""
    order = sorted(range(len(pts2)), key=lambda k: pts2[k])
    def cr(o, a, b):
        return (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])
    lower, upper = [], []
    for k in order:
        while len(lower) >= 2 and cr(pts2[lower[-2]], pts2[lower[-1]], pts2[k]) <= 0:
            lower.pop()
        lower.append(k)
    for k in reversed(order):
        while len(upper) >= 2 and cr(pts2[upper[-2]], pts2[upper[-1]], pts2[k]) <= 0:
            upper.pop()
        upper.append(k)
    h = lower[:-1] + upper[:-1]
    return [idx[k] for k in h]


def polytope(P, planes):
    P = np.asarray(P, dtype=np.int64)
    Pl = [tuple(int(t) for t in p) for p in P]
    N = len(Pl)
    slack = np.array([[d - (a * x + b * y + c * z) for (x, y, z) in Pl] for (a, b, c, d) in planes],
                     dtype=object)  # exact, >= 0
    assert (slack >= 0).all()
    polys = []
    for f, (a, b, c, d) in enumerate(planes):
        on = [k for k in range(N) if slack[f, k] == 0]
        drop = max(range(3), key=lambda t: abs((a, b, c)[t]))
        keep = [t for t in range(3) if t != drop]
        pts2 = [(Pl[k][keep[0]], Pl[k][keep[1]]) for k in on]
        poly = hull2d(pts2, on)
        assert len(poly) >= 3
        polys.append(poly)
    verts = sorted({v for poly in polys for v in poly})
    edges = Counter()
    for poly in polys:
        for t in range(len(poly)):
            e = tuple(sorted((poly[t], poly[(t + 1) % len(poly)])))
            edges[e] += 1
    assert all(c == 2 for c in edges.values()), 'edge not in exactly two facets'
    V, E, F = len(verts), len(edges), len(planes)
    assert V - E + F == 2, (V, E, F)
    vol6 = 0
    for poly in polys:
        p0 = Pl[poly[0]]
        for t in range(1, len(poly) - 1):
            p1, p2 = Pl[poly[t]], Pl[poly[t + 1]]
            det = (p0[0] * (p1[1] * p2[2] - p1[2] * p2[1]) - p0[1] * (p1[0] * p2[2] - p1[2] * p2[0])
                   + p0[2] * (p1[0] * p2[1] - p1[1] * p2[0]))
            vol6 += abs(det)
    volume = Fraction(vol6, 6 * 8)
    vset = set(verts)
    on_any = [k for k in range(N) if any(slack[f, k] == 0 for f in range(F))]
    interior = N - len(on_any)
    bnv = sum(1 for k in on_any if k not in vset)
    return dict(f=(V, E, F), vertices=verts, volume=volume, interior=interior, bnv=bnv,
                face_sizes=sorted(len(p) for p in polys), planes=planes)


def known_vertices(P):
    """Indices that are the unique maximiser of some small integer functional (exact)."""
    P = np.asarray(P, dtype=np.int64)
    K = set()
    rng = range(-3, 4)
    for w in itertools.product(rng, rng, rng):
        if w == (0, 0, 0):
            continue
        vals = P @ np.array(w, dtype=np.int64)
        mx = vals.max()
        hit = np.flatnonzero(vals == mx)
        if len(hit) == 1:
            K.add(int(hit[0]))
    return sorted(K)


def gem(S, prune=False):
    P = points(S)
    N = len(P)
    cand = np.arange(N)
    if prune:
        K = known_vertices(P)
        PK = P[K]
        planesK = supporting_planes(PK, np.arange(len(K)))
        A = np.array([pl[:3] for pl in planesK], dtype=np.int64)
        d = np.array([pl[3] for pl in planesK], dtype=np.int64)
        strict_in = np.all(P @ A.T < d, axis=1)
        cand = np.flatnonzero(~strict_in)
    planes = supporting_planes(P, cand)
    h = polytope(P, planes)
    h['n_cand'] = len(cand)
    return h


# ------------------------------------------------------------------ helpers on squares
def is_magic(S):
    S = np.asarray(S); n = S.shape[0]; M = n * (n * n + 1) // 2
    return ((S.sum(0) == M).all() and (S.sum(1) == M).all() and np.trace(S) == M
            and np.trace(np.fliplr(S)) == M and sorted(S.ravel().tolist()) == list(range(1, n * n + 1)))


def siamese(n):
    S = [[0] * n for _ in range(n)]
    i, j = 0, n // 2
    for k in range(1, n * n + 1):
        S[i][j] = k
        ni, nj = (i - 1) % n, (j + 1) % n
        if S[ni][nj]:
            ni, nj = (i + 1) % n, j
        i, j = ni, nj
    return np.array(S)


def forced_cells(S):
    """Lemma 'forced vertices', implemented from its statement."""
    S = np.asarray(S); n = S.shape[0]; N = n * n
    F = {(0, 0), (0, n - 1), (n - 1, 0), (n - 1, n - 1)}
    for v in (1, N):
        i, j = np.argwhere(S == v)[0]; F.add((int(i), int(j)))
    sides = [[(0, j) for j in range(n)], [(n - 1, j) for j in range(n)],
             [(i, 0) for i in range(n)], [(i, n - 1) for i in range(n)]]
    for side in sides:
        vals = [S[c] for c in side]
        F.add(side[int(np.argmin(vals))]); F.add(side[int(np.argmax(vals))])
    return F


def cells(h, n):
    return {(v // n, v % n) for v in h['vertices']}


# ------------------------------------------------------------------ main
def main():
    t0 = time.time()
    log('Independent exact hull check (pure integer brute force, no qhull, no gem_geometry)')
    tot_ok = Counter(); tot_bad = []

    # ---------------- 880 order-4 squares
    t = time.time()
    SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
    RG = json.load(open(os.path.join(HERE, 'results_geometry.json')))
    BX = json.load(open(os.path.join(HERE, 'results_box_classes.json')))
    VS = json.load(open(os.path.join(HERE, 'verify_structure.json')))
    H = []
    agree = Counter()
    for k, S in enumerate(SQ):
        assert is_magic(S)
        h = gem(S)
        H.append(h)
        g = RG['per_gem'][k]
        assert g['index'] == k and np.array_equal(np.array(g['square']), S)
        checks = {
            'f_vector': tuple(g['f_vector']) == h['f'],
            'face_sizes': sorted(g['face_sizes']) == h['face_sizes'],
            'vertex_set': {tuple(c) for c in g['hull_vertex_cells']} == cells(h, 4),
            'volume': Fraction(g['volume']) == h['volume'],
            'forced_subset_of_vertices': forced_cells(S) <= cells(h, 4),
        }
        for key, ok in checks.items():
            if ok:
                agree[key] += 1
            else:
                tot_bad.append(('880', k, key))
    log(f'\n[880 order-4 squares]  ({time.time() - t:.1f} s)')
    for key in ['f_vector', 'face_sizes', 'vertex_set', 'volume', 'forced_subset_of_vertices']:
        log(f'  {key:28s} agree {agree[key]}/880')
    # distributions
    fdist = Counter(str(h['f']) for h in H)
    ok = dict(fdist) == RG['f_vector_distribution']; log(f'  f-vector distribution (39 classes) equal: {ok}'); tot_ok['880 fdist'] = ok
    vdist = Counter(str(h['volume']) for h in H)
    ok = {Fraction(a): b for a, b in vdist.items()} == {Fraction(a): b for a, b in RG['volume_distribution'].items()}
    log(f'  volume distribution ({len(vdist)} distinct) equal: {ok};  min {min(h["volume"] for h in H)}, max {max(h["volume"] for h in H)}'
        f' (stored {RG["volume_min"]}, {RG["volume_max"]})'); tot_ok['880 vdist'] = ok
    Idist = Counter(h['interior'] for h in H); Bdist = Counter(h['bnv'] for h in H)
    okI = all(Idist.get(int(a), 0) == b for a, b in VS['I_distribution'].items()) and sum(VS['I_distribution'].values()) == 880
    okB = all(Bdist.get(int(a), 0) == b for a, b in VS['B_distribution'].items()) and sum(VS['B_distribution'].values()) == 880
    okI2 = {str(a): b for a, b in Idist.items()} == BX['interior_points']
    okB2 = {str(a): b for a, b in Bdist.items()} == BX['boundary_nonvertex_points']
    joint = Counter(str((h['interior'], h['bnv'])) for h in H)
    okJ = dict(joint) == BX['interior_boundary_joint']
    log(f'  interior distribution {dict(sorted(Idist.items()))}: = verify_structure {okI}, = box_classes {okI2}')
    log(f'  boundary-nonvertex distribution {dict(sorted(Bdist.items()))}: = verify_structure {okB}, = box_classes {okB2}')
    log(f'  joint (interior, bnv) distribution (21 cells) = box_classes: {okJ}')
    tot_ok.update({'880 I': okI and okI2, '880 B': okB and okB2, '880 joint': okJ})
    for e in BX['eight_vertex_gems']:
        h = H[e['k']]
        ok = (h['f'] == tuple(e['f']) and h['interior'] == e['interior'] and h['bnv'] == e['boundary_nonvertex'])
        tot_ok['8-vertex #%d' % e['k']] = ok
    ok8 = all(tot_ok['8-vertex #%d' % e['k']] for e in BX['eight_vertex_gems'])
    log(f'  the 7 eight-vertex gems (f, interior, bnv) agree: {ok8}')
    for key in ['square_54', 'square_802', 'square_379']:
        e = BX[key]; h = H[int(key.split('_')[1])]
        ok = (len(h['vertices']) == e['nv'] and h['interior'] == e['interior'] and h['bnv'] == e['boundary_nonvertex'])
        tot_ok[key] = ok
        log(f'  {key}: V={len(h["vertices"])} interior={h["interior"]} bnv={h["bnv"]} f={h["f"]} vol={h["volume"]}  agree: {ok}')

    # ---------------- Duerer
    D = np.array([[16, 3, 2, 13], [5, 10, 11, 8], [9, 6, 7, 12], [4, 15, 14, 1]])
    assert is_magic(D)
    h = gem(D)
    e = BX['durer']
    ok = (len(h['vertices']) == 12 == e['nv'] and h['interior'] == 4 == e['interior']
          and h['bnv'] == e['boundary_nonvertex'] and h['volume'] == 92)
    # its index among the 880 (D4 image)
    def d4(S):
        out = []; T = S
        for _ in range(4):
            out += [T, T.T]; T = np.rot90(T)
        return out
    idx = [k for k, S in enumerate(SQ) if any(np.array_equal(S, T) for T in d4(D))]
    ok = ok and idx == [e['k']] and H[e['k']]['volume'] == h['volume'] and H[e['k']]['f'] == h['f']
    tot_ok['Duerer'] = ok
    log(f'\n[Duerer]  #{idx}  f={h["f"]} V={len(h["vertices"])} interior={h["interior"]} bnv={h["bnv"]} vol={h["volume"]}'
        f'  (paper: 12 vertices, 4 interior, volume 92)  agree: {ok}')

    # ---------------- Siamese
    log('\n[Siamese squares]  claims: n=3 f=(8,16,10) vol 18 (1 interior); n>=5 f=(12,26,16), 12 triangles + 4 quads,'
        ' vertices = forced; n=5 vol 830/3')
    for n in range(3, 22, 2):
        t = time.time()
        S = siamese(n)
        assert is_magic(S)
        m = (n - 1) // 2
        cf = np.array([[n * ((i + j - m) % n) + ((i + 2 * j - 2 * m) % n) + 1 for j in range(n)] for i in range(n)])
        assert np.array_equal(cf, S)
        brute = n <= 15
        hp = gem(S, prune=True)
        if brute:
            h = gem(S)
            same = (h['planes'] == hp['planes'])
            assert same, f'pruned != unpruned at n={n}'
        else:
            h = hp
        exp_f = (8, 16, 10) if n == 3 else (12, 26, 16)
        exp_fs = [3] * 8 + [4] * 2 if n == 3 else [3] * 12 + [4] * 4
        ok = (h['f'] == exp_f and h['face_sizes'] == exp_fs and cells(h, n) == forced_cells(S))
        if n == 3:
            ok = ok and h['volume'] == 18 and h['interior'] == 1
        if n == 5:
            ok = ok and h['volume'] == Fraction(830, 3)
        tot_ok[f'Siamese n={n}'] = ok
        log(f'  n={n:2d}: f={h["f"]} faces={dict(Counter(h["face_sizes"]))} vertices=forced:{cells(h, n) == forced_cells(S)}'
            f' vol={h["volume"]} interior={h["interior"]} bnv={h["bnv"]}'
            f'  [{"brute force + pruned identical" if brute else "pruned only"}, {hp["n_cand"]}/{n*n} cand, {time.time() - t:.1f} s]  agree: {ok}')

    # ---------------- order-5 SA squares
    t = time.time()
    A = np.loadtxt(os.path.join(HERE, 'sa_n5_V10.txt'), dtype=int).reshape(-1, 5, 5)
    fs = []
    for S in A:
        assert is_magic(S)
        fs.append(gem(S)['f'])
    c = Counter(fs)
    ok = len(A) == 15 and c == Counter({(10, 22, 14): 14, (10, 23, 15): 1})
    tot_ok['sa_n5_V10'] = ok
    log(f'\n[sa_n5_V10.txt] {len(A)} squares, f-vectors {dict(c)}  (claim 14 x (10,22,14), 1 x (10,23,15))  agree: {ok}  ({time.time() - t:.1f} s)')

    # ---------------- Remark 6.6 examples
    R1 = np.array([[1, 18, 10, 22, 14], [25, 12, 4, 16, 8], [19, 6, 23, 15, 2], [13, 5, 17, 9, 21], [7, 24, 11, 3, 20]])
    R2 = np.array([[1, 19, 15, 13, 17], [23, 5, 14, 20, 3], [10, 21, 12, 4, 18], [24, 9, 8, 22, 2], [7, 11, 16, 6, 25]])
    assert is_magic(R1) and is_magic(R2)
    # R1 is the linear square 5<4i+3j>+<4i+2j>+1
    assert all(R1[i, j] == 5 * ((4 * i + 3 * j) % 5) + ((4 * i + 2 * j) % 5) + 1 for i in range(5) for j in range(5))
    h1, h2 = gem(R1), gem(R2)
    ok1 = h1['f'] == (11, 23, 14)
    ok2 = h2['f'] == (10, 22, 14) and h2['volume'] == Fraction(845, 3) and h2['interior'] == 8
    in_sa = any(any(np.array_equal(T, R2) for T in d4(S)) for S in A)
    tot_ok['Remark 6.6 first'] = ok1; tot_ok['Remark 6.6 second'] = ok2
    log(f'\n[Remark 6.6] first : f={h1["f"]} vol={h1["volume"]} interior={h1["interior"]} bnv={h1["bnv"]}  (claim (11,23,14))  agree: {ok1}')
    log(f'[Remark 6.6] second: f={h2["f"]} vol={h2["volume"]} interior={h2["interior"]} bnv={h2["bnv"]}'
        f'  (claim (10,22,14), 845/3, 8 interior)  agree: {ok2};  D4-class listed in sa_n5_V10.txt: {in_sa}')

    log('\n[summary]')
    log(f'  per-gem disagreements among the 880: {len(tot_bad)} {tot_bad[:10]}')
    bad = [k for k, v in tot_ok.items() if not v]
    log(f'  other checks: {sum(tot_ok.values())}/{len(tot_ok)} agree; failures: {bad}')
    log(f'  total runtime {time.time() - t0:.1f} s')
    with open(os.path.join(HERE, 'independent_hull_check.log'), 'w') as fh:
        fh.write('\n'.join(LOG) + '\n')


if __name__ == '__main__':
    main()


==> anc/isolib.py <==
"""Exact isometry-group computation for finite point sets in R^3 (used by symmetry_880.py and the figure scripts)."""
import numpy as np
from collections import Counter

def isometries(P):
    """All isometries of the finite point set P (integer array, rows = points) as permutations.
    Exact: an isometry of R^3 preserving a set that affinely spans R^3 is determined by its action;
    we enumerate bijections of P determined by the images of an affine basis and verify that the
    resulting permutation preserves ALL integer squared distances."""
    k = len(P); P = np.asarray(P, dtype=np.int64)
    Q = k * P - P.sum(0)                      # centroid at origin, integers
    G = Q @ Q.T                               # Gram matrix (exact ints)
    # choose three linearly independent vectors
    basis = []
    for i in range(k):
        cand = basis + [i]
        if np.linalg.matrix_rank(Q[cand].astype(float)) == len(cand):
            basis = cand
        if len(basis) == 3: break
    assert len(basis) == 3, 'point set is degenerate'
    b = basis
    Binv = np.linalg.inv(Q[b].astype(float))  # Q[b] @ R^T = images
    perms = []
    cands = [[a for a in range(k) if G[a, a] == G[b[t], b[t]]] for t in range(3)]
    for a0 in cands[0]:
        for a1 in cands[1]:
            if G[a0, a1] != G[b[0], b[1]]: continue
            for a2 in cands[2]:
                if G[a0, a2] != G[b[0], b[2]] or G[a1, a2] != G[b[1], b[2]]: continue
                R = (Binv @ Q[[a0, a1, a2]].astype(float)).T      # orthogonal matrix, maps Q[b[t]] -> Q[a_t]
                img = (R @ Q.T).T
                idx = {tuple(q): t for t, q in enumerate(Q.tolist())}
                perm = []
                ok = True
                for q in img:
                    r = np.rint(q).astype(np.int64)
                    if np.abs(q - r).max() > 1e-7 or tuple(r.tolist()) not in idx: ok = False; break
                    perm.append(idx[tuple(r.tolist())])
                if not ok or len(set(perm)) != k: continue
                perm = np.array(perm)
                if not np.array_equal(G[np.ix_(perm, perm)], G): continue   # exact distance check
                perms.append((perm, R))
    return perms

def element_type(R):
    d = int(round(np.linalg.det(R))); t = float(np.trace(R))
    return {(1, 3): 'E', (1, -1): 'C2', (1, 0): 'C3', (1, 1): 'C4', (1, 2): 'C6',
            (-1, -3): 'i', (-1, 1): 's', (-1, -1): 'S4', (-1, 0): 'S6', (-1, -2): 'S3'}.get((d, int(round(t))), '?')

def group_name(types):
    c = Counter(types); o = sum(c.values())
    improper = sum(v for k, v in c.items() if k in ('i', 's', 'S4', 'S6', 'S3'))
    if o == 1: return 'C1'
    if o == 2: return {'C2': 'C2', 'i': 'Ci', 's': 'Cs'}[[k for k in c if k != 'E'][0]]
    if o == 4:
        if c['i'] == 1 and c['C2'] == 1 and c['s'] == 1: return 'C2h'
        if c['C2'] == 3: return 'D2'
        if c['C2'] == 1 and c['s'] == 2: return 'C2v'
        if c['S4'] == 2 and c['C2'] == 1: return 'S4'
        if c['C4'] == 2: return 'C4'
    if o == 8:
        if c['C2'] == 3 and c['i'] == 1 and c['s'] == 3: return 'D2h'
    return f'order{o}:' + ','.join(f'{k}{v}' for k, v in sorted(c.items()))



==> anc/linear_census.py <==
"""
linear_census.py -- vertex counts of the gems of all linear magic squares of odd order n, up to D4 (Remark rem:linear):
    s(i,j) = n*<u1 i + u2 j + alpha> + <w1 i + w2 j + beta> + 1.
Faster than linear_squares.py, for 5 <= n <= 21: the admissible parameters come from Proposition prop:linear-magic
(checked against the actual line sums on a sample), D4 acts on the parameters (transpose swaps u1,u2 and w1,w2; the
row flip i -> n-1-i sends (u1, alpha) to (-u1, alpha-u1), likewise for w), and one parameter tuple per class is kept.
The class count is compared with the formula of Proposition prop:linear-magic.
Vertex counts by qhull; every class with at most 13 vertices and every class with the largest count is then
certified with the exact hull (gem_geometry.exact_hull). The minimum, the classes attaining it and the maximum are
therefore exact provided the Quickhull counts of the remaining classes are right (for n <= 11 the Quickhull vertex sets
agree with the exact ones for every class; see linear_squares.py).  Usage: python3 linear_census.py 13 15 17 19 21  (n = 19 takes about 15 min on 4 cores)
Writes results_linear_census.json and linear_census.log.
"""
import sys, os, json, time, itertools
from math import gcd
from collections import Counter
from multiprocessing import Pool
import numpy as np
from scipy.spatial import ConvexHull
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import scaled_points, exact_hull


def square(n, p):
    u1, u2, w1, w2, al, be = p
    I, J = np.indices((n, n))
    return n * ((u1 * I + u2 * J + al) % n) + (w1 * I + w2 * J + be) % n + 1


def is_magic(S):
    n = S.shape[0]; N = n * n; M = n * (N + 1) // 2
    return (len(np.unique(S)) == N and (S.sum(0) == M).all() and (S.sum(1) == M).all()
            and int(np.trace(S)) == M and int(np.trace(S[:, ::-1])) == M)


def d4_images(n, p):
    u1, u2, w1, w2, al, be = p
    out = []
    for t in (False, True):
        a1, a2, b1, b2 = (u2, u1, w2, w1) if t else (u1, u2, w1, w2)
        for fr in (False, True):
            for fc in (False, True):
                c1, c2, d1, d2, g, h = a1, a2, b1, b2, al, be
                if fr: g, h, c1, d1 = g - c1, h - d1, -c1, -d1
                if fc: g, h, c2, d2 = g - c2, h - d2, -c2, -d2
                out.append((c1 % n, c2 % n, d1 % n, d2 % n, g % n, h % n))
    return out


def ok_digit(n, a1, a2, g):
    for s, t in ((a1 + a2, g), (a1 - a2, g - a2)):
        d = gcd(s % n, n)
        if d > 1 and (t - (d - 1) // 2) % d:
            return False
    return True


def work(args):
    n, u1 = args
    units = [r for r in range(1, n) if gcd(r, n) == 1]
    reps, V = [], []
    for u2, w1, w2 in itertools.product(units, repeat=3):
        if gcd((u1 * w2 - u2 * w1) % n, n) != 1:
            continue
        als = [a for a in range(n) if ok_digit(n, u1, u2, a)]
        bes = [b for b in range(n) if ok_digit(n, w1, w2, b)]
        for al in als:
            for be in bes:
                p = (u1, u2, w1, w2, al, be)
                if min(d4_images(n, p)) != p:
                    continue
                reps.append(p)
                V.append(len(ConvexHull(scaled_points(square(n, p)).astype(float)).vertices))
    return reps, V


def formula_classes(n):
    units = [r for r in range(1, n) if gcd(r, n) == 1]
    f = lambda r: n // (gcd(r + 1, n) * gcd(r - 1, n))
    tot = len(units) ** 2 * sum(f(r) * f(rp) for r in units for rp in units if gcd((r - rp) % n, n) == 1)
    assert tot % 8 == 0
    return tot // 8


def main(ns):
    res, log = {}, []
    rng = np.random.default_rng(1)
    for n in ns:
        t0 = time.time(); m = (n - 1) // 2
        # criterion check on random parameters (the full check is linear_magic_count.py)
        for _ in range(2000):
            p = tuple(int(x) for x in rng.integers(0, n, 6))
            u1, u2, w1, w2 = p[:4]
            crit = (all(gcd(x, n) == 1 for x in (u1, u2, w1, w2, (u1 * w2 - u2 * w1) % n))
                    and ok_digit(n, u1, u2, p[4]) and ok_digit(n, w1, w2, p[5]))
            assert crit == is_magic(square(n, p)), (n, p)
        units = [r for r in range(1, n) if gcd(r, n) == 1]
        with Pool(4) as pool:
            parts = pool.map(work, [(n, u1) for u1 in units])
        reps = [p for r, _ in parts for p in r]; V = [v for _, vs in parts for v in vs]
        assert len(reps) == formula_classes(n), (len(reps), formula_classes(n))
        dist = Counter(V); vmax = max(dist)
        cert = {}
        for p, v in zip(reps, V):
            if v <= 13 or v == vmax:
                S = square(n, p); assert is_magic(S)
                h = exact_hull(S); assert h['f_vector'][0] == v, (n, p, v, h['f_vector'])
                cert.setdefault(v, []).append(dict(params=p, f=list(h['f_vector'])))
        vmin = min(dist)
        sia = min(d4_images(n, (1, 1, 1, 2, -m % n, -2 * m % n)))
        exch = min(d4_images(n, (1, 2, 1, 1, -2 * m % n, -m % n)))
        if n >= 7:
            assert vmin == 12 and sorted(c['params'] for c in cert[12]) == sorted([sia, exch]), (n, cert.get(12))
        res[n] = dict(classes=len(reps), V_distribution=dict(sorted(dist.items())), V_min=vmin, n_min=dist[vmin],
                      V_max=vmax, n_max=dist[vmax], certified=cert, seconds=round(time.time() - t0))
        line = (f'n={n}: {len(reps)} D4-classes (= formula); V from {vmin} ({dist[vmin]} classes) to {vmax} '
                f'({dist[vmax]} classes); classes with V<=13 and V={vmax} certified exactly')
        if n >= 7:
            line += '; the V=12 classes are the Siamese and the digit-exchanged square'
        log.append(line + f'; {res[n]["seconds"]} s')
        print(log[-1], flush=True)
        json.dump(res, open(os.path.join(HERE, 'results_linear_census.json'), 'w'), indent=1)
        open(os.path.join(HERE, 'linear_census.log'), 'w').write('\n'.join(log) + '\n')


if __name__ == '__main__':
    main([int(a) for a in sys.argv[1:]] or [5, 7, 9, 11, 13])


==> anc/linear_fixed_steps.py <==
"""
linear_fixed_steps.py -- checks for Section sec:fixed-steps (linear squares with fixed steps).
  1. Lemma lem:fib-triangle: the integer hull of T_k = {x, y >= 0, F_{2k} x + F_{2k+1} y <= F_{2k+1}^2 - 1} has exactly
     the k+3 vertices O, P_0, ..., P_{k+1}, for k = 1..15 (exact 2D hull).
  2. Proposition prop:many-vertices for k = 1, 2, 3 at the least admissible prime n (7, 29, 173): the square is magic
     by its line sums, and the k+3 cells over the vertices of T_k are gem vertices (exact hull).
  3. Corollary cor:many-vertices at every prime 7 <= n < 120: the square of the proof is magic and its gem has the
     predicted k+3 vertex cells and at least ceil(ln n / (4 ln phi)) + 2 vertices (exact hull).
  4. Proposition prop:fixed-steps, examples (exact hulls of all n^2 points): the Siamese family is constant for odd
     5 <= n <= 61; u=(1,2), w=(1,3), alpha=beta=0 satisfies f(n) = f(n+6) for 101 <= n <= 112 (delta*L = 6);
     u=(1,3), w=(3,1), alpha=beta=0 satisfies f(n) = f(n+24) for 150 <= n <= 197 (delta*L = 24) and no smaller shift
     works on that window.
Usage: python3 linear_fixed_steps.py   (about 5 min).  Writes linear_fixed_steps.log.
"""
import sys, os, math
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull

log = []
def out(s):
    print(s, flush=True); log.append(s)

F = [0, 1]
while len(F) < 80: F.append(F[-1] + F[-2])
def Fz(t):  # Fibonacci numbers on all of Z: F_{-t} = (-1)^(t+1) F_t
    return F[t] if t >= 0 else (-1) ** (-t + 1) * F[-t]

def hull2d(pts):
    """vertices of the convex hull of integer points (collinear points dropped)"""
    pts = sorted(set(pts))
    if len(pts) < 3: return pts
    cr = lambda o, a, b: (a[0] - o[0]) * (b[1] - o[1]) - (a[1] - o[1]) * (b[0] - o[0])
    lo, up = [], []
    for p in pts:
        while len(lo) >= 2 and cr(lo[-2], lo[-1], p) <= 0: lo.pop()
        lo.append(p)
    for p in reversed(pts):
        while len(up) >= 2 and cr(up[-2], up[-1], p) <= 0: up.pop()
        up.append(p)
    return lo[:-1] + up[:-1]

def square(n, u, w, al, be):
    I, J = np.indices((n, n))
    return n * ((u[0] * I + u[1] * J + al) % n) + (w[0] * I + w[1] * J + be) % n + 1

def is_magic(S):
    n = S.shape[0]; N = n * n; M = n * (N + 1) // 2
    return (len(np.unique(S)) == N and (S.sum(0) == M).all() and (S.sum(1) == M).all()
            and int(np.trace(S)) == M and int(np.trace(S[:, ::-1])) == M)

def is_prime(n):
    return n >= 2 and all(n % d for d in range(2, int(n ** .5) + 1))

def vertex_cells(S):
    n = S.shape[0]; h = exact_hull(S)
    return tuple(h['f_vector']), {(v // n, v % n) for v in h['vertices']}

# 1. the Fibonacci triangle
for k in range(1, 16):
    a, b = F[2 * k], F[2 * k + 1]; R = b * b - 1
    # per column x the lattice points of T_k are (x, 0..floor((R - a x)/b)); the hull needs only the two ends
    pts = [(x, 0) for x in range(R // a + 1)] + [(x, (R - a * x) // b) for x in range(R // a + 1)]
    H = hull2d(pts)
    pred = {(0, 0)} | {(Fz(2 * i), b - Fz(2 * i - 1)) for i in range(k + 2)}
    assert len(H) == k + 3 and set(H) == pred, (k, H)
out('Lemma lem:fib-triangle: integer hull of T_k has exactly the k+3 predicted vertices for k = 1..15')

# 2. Proposition prop:many-vertices at the least admissible prime
def fib_square(k, n):
    a, b = F[2 * k], F[2 * k + 1]; R = b * b - 1
    assert is_prime(n) and n > max(b * b, 3 * b)
    return square(n, (a, b), (1, 3), n - 1 - R, 0), {(i, j) for (i, j) in
            [(0, 0)] + [(Fz(2 * t), b - Fz(2 * t - 1)) for t in range(k + 2)]}
for k in (1, 2, 3):
    b = F[2 * k + 1]; n = max(b * b, 3 * b) + 1
    while not is_prime(n): n += 1
    S, pred = fib_square(k, n)
    assert is_magic(S)
    f, vc = vertex_cells(S)
    assert pred <= vc
    out(f'Proposition prop:many-vertices, k={k}, n={n}: magic; the {k + 3} cells over the vertices of T_k are gem vertices; f = {f}')

# 3. Corollary cor:many-vertices
phi = (1 + 5 ** .5) / 2; rows = []
for n in range(7, 120):
    if not is_prime(n): continue
    bound = math.ceil(math.log(n) / (4 * math.log(phi))) + 2; k = bound - 3
    S, pred = fib_square(k, n)
    assert is_magic(S)
    f, vc = vertex_cells(S)
    assert pred <= vc and f[0] >= bound
    rows.append(f'{n}:{bound}/{f[0]}')
out('Corollary cor:many-vertices at every prime 7 <= n < 120 (n: bound/V): ' + ' '.join(rows))

# 4. eventual periodicity, examples
m_of = lambda n: (n - 1) // 2
fs = {n: vertex_cells(square(n, (1, 1), (1, 2), -m_of(n), -2 * m_of(n)))[0] for n in range(5, 62, 2)}
assert set(fs.values()) == {(12, 26, 16)}
out('Siamese family u=(1,1), w=(1,2), alpha=-m, beta=-2m: f = (12,26,16) for every odd 5 <= n <= 61')
for u, w, n0, D, reps in (((1, 2), (1, 3), 101, 6, 3), ((1, 3), (3, 1), 150, 24, 3)):
    fv = {n: vertex_cells(square(n, u, w, 0, 0))[0] for n in range(n0, n0 + D * reps)}
    bad = [n for n in fv if n + D in fv and fv[n] != fv[n + D]]
    assert not bad
    smaller = [d for d in range(1, D) if all(fv[n] == fv[n + d] for n in fv if n + d in fv)]
    Vs = [f[0] for f in fv.values()]
    out(f'u={u}, w={w}, alpha=beta=0: f(n) = f(n+{D}) for {n0} <= n <= {n0 + D * (reps - 1) - 1}; '
        f'V ranges over {min(Vs)}..{max(Vs)}; smaller shifts with the same property on the window: {smaller or "none"}')

open(os.path.join(HERE, 'linear_fixed_steps.log'), 'w').write('\n'.join(log) + '\n')


==> anc/linear_magic_count.py <==
"""
linear_magic_count.py -- the magic conditions on the parameters of linear squares (Proposition 6.1 of the paper),
    s(c) = n<u.c + alpha> + <w.c + beta> + 1,  c = (i,j),  u, w in Z_n^2,  alpha, beta in Z_n,  n odd,
and the number of D4-classes they give.

Claim (proved in the paper): s is a magic square iff
  (a) u1, u2, w1, w2 and det(u; w) = u1 w2 - u2 w1 are units mod n, and
  (b) for each digit (u, alpha) and (w, beta) and each diagonal: if the step sigma of the digit along the diagonal
      (u1+u2 on the main diagonal, u1-u2 on the anti-diagonal) is not a unit, d = gcd(sigma, n), then its offset
      tau (alpha, resp. alpha - u2) satisfies tau = (d-1)/2 mod d.
Writing r = u1/u2 (a unit), the number of admissible alpha is f(r) = n / (gcd(r+1,n) gcd(r-1,n)), so
  #squares = phi(n)^2 * sum over units r_u, r_w with r_u - r_w a unit of f(r_u) f(r_w),   #D4-classes = #squares / 8.
For n = p prime this is (p-1)^3 (p^3 - 6p^2 + 10p - 2) / 8.

This script counts the linear magic squares by brute force (actual line sums of the actual squares, bijectivity by
distinct entries) for odd n = 3..25, checks the criterion (a)-(b) square by square and the count formula, and compares
with the class counts of linear_squares.py (n = 5, 7, 9, 11).  Writes linear_magic_count.log.
"""
import os, sys, json, time, itertools
from math import gcd
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
LOG = []


def log(s):
    print(s, flush=True); LOG.append(s)


def formula(n):
    U = [r for r in range(1, n) if gcd(r, n) == 1]
    f = {r: n // (gcd(r + 1, n) * gcd(r - 1, n)) for r in U}
    tot = sum(f[a] * f[b] for a in U for b in U if gcd((a - b) % n, n) == 1)
    return len(U) ** 2 * tot


def units_ok(n, u1, u2, w1, w2):
    return all(gcd(a % n, n) == 1 for a in (u1, u2, w1, w2, u1 * w2 - u2 * w1))


def digit_ok(n, a1, a2, off):
    """condition (b) for one digit with coefficients (a1, a2) and offset off"""
    for sigma, tau in ((a1 + a2, off), (a1 - a2, off - a2)):
        d = gcd(sigma % n, n)
        if d > 1 and tau % d != (d - 1) // 2:
            return False
    return True


def criterion(n, u1, u2, w1, w2, al, be):
    return units_ok(n, u1, u2, w1, w2) and digit_ok(n, u1, u2, al) and digit_ok(n, w1, w2, be)


def brute(n):
    """number of (u, w, alpha, beta) giving a magic square, by computing the squares' line sums"""
    I, J = np.indices((n, n)); N = n * n; M = n * (N + 1) // 2
    ar = np.arange(n)
    cnt = 0
    for u1, u2, w1, w2 in itertools.product(range(n), repeat=4):
        A0 = (u1 * I + u2 * J) % n; B0 = (w1 * I + w2 * J) % n
        if len(np.unique(n * A0 + B0)) != N:          # not a bijection (independent of alpha, beta)
            assert not criterion(n, u1, u2, w1, w2, 0, 0)
            continue
        A = (A0[None] + ar[:, None, None]) % n          # A[alpha]
        B = (B0[None] + ar[:, None, None]) % n          # B[beta]
        def lines(X):                                  # (n_offsets, 2n+2) line sums
            return np.concatenate([X.sum(2), X.sum(1), np.trace(X, axis1=1, axis2=2)[:, None],
                                   np.trace(X[:, :, ::-1], axis1=1, axis2=2)[:, None]], 1)
        LA, LB = lines(A), lines(B)
        # line sums of s = n*A + B + 1 for every (alpha, beta)
        L = n * LA[:, None, :] + LB[None, :, :] + n
        ok = (L == M).all(2)
        crit = units_ok(n, u1, u2, w1, w2) * np.outer([digit_ok(n, u1, u2, a) for a in range(n)],
                                                       [digit_ok(n, w1, w2, b) for b in range(n)])
        assert (ok == crit).all(), (n, u1, u2, w1, w2)
        cnt += int(ok.sum())
    return cnt


ref = json.load(open(os.path.join(HERE, 'results_linear_squares.json')))
for n in range(3, 27, 2):
    t0 = time.time()
    b = brute(n); f = formula(n)
    assert b == f and b % 8 == 0, (n, b, f)
    line = f'n={n}: {b} linear magic squares = formula, {b // 8} D4-classes'
    if all(gcd(n, k) == 1 for k in range(2, n)):
        p = n; assert b // 8 == (p - 1) ** 3 * (p ** 3 - 6 * p ** 2 + 10 * p - 2) // 8; line += ' = (p-1)^3 (p^3-6p^2+10p-2)/8'
    if str(n) in ref:
        assert ref[str(n)]['classes'] == b // 8; line += ' = linear_squares.py'
    if n % 3 == 0:
        U = [r for r in range(1, n) if gcd(r, n) == 1]
        assert all((r - 1) % 3 == 0 or (r + 1) % 3 == 0 for r in U)
        line += '; 3 | n: every unit r has 3 | r-1 or 3 | r+1, so each digit has a diagonal with a non-unit step'
    line += f' ({time.time() - t0:.0f} s)'
    log(line)
log('criterion (a)-(b) agrees with the actual line sums for every parameter tuple, n = 3..25')
open(os.path.join(HERE, 'linear_magic_count.log'), 'w').write('\n'.join(LOG) + '\n')


==> anc/linear_squares.py <==
"""
linear_squares.py -- vertex counts of the gems of all linear ("cyclic") magic squares of odd order n:
    s(i,j) = n*<a1 i + a2 j + alpha> + <b1 i + b2 j + beta> + 1,   <t> = t mod n,
over all a1,a2,b1,b2,alpha,beta in Z_n that give a magic square (rows, columns, both diagonals), up to D4.
Exact hulls (gem_geometry.exact_hull).  Usage: python3 linear_squares.py 5 7 9 11   (n = 11 takes about 2-3 min)
Writes results_linear_squares.json and linear_squares.log.  The Siamese square is linear (Section 6) and is checked
to be among the classes with the minimal vertex count for n >= 7.
"""
import sys, os, json, itertools, time
import numpy as np
from collections import Counter
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull
from siamese_util import siamese

def d4forms(S):
    return [S, np.rot90(S, 1), np.rot90(S, 2), np.rot90(S, 3), S.T, np.rot90(S, 1).T, np.rot90(S, 2).T, np.rot90(S, 3).T]

def canon(S): return min(tuple(g.flatten()) for g in d4forms(S))

res, log = {}, []
for n in [int(a) for a in sys.argv[1:]] or [5, 7, 9]:
    t0 = time.time(); N = n * n; Mc = n * (N + 1) // 2
    I, J = np.indices((n, n)); seen = {}
    for a1, a2, b1, b2 in itertools.product(range(n), repeat=4):
        A0 = (a1 * I + a2 * J) % n; B0 = (b1 * I + b2 * J) % n
        for al in range(n):
            A = (A0 + al) % n
            for be in range(n):
                S = n * A + (B0 + be) % n + 1
                if len(np.unique(S)) != N: continue
                if (S.sum(0) != Mc).any() or (S.sum(1) != Mc).any() or np.trace(S) != Mc or np.trace(S[:, ::-1]) != Mc: continue
                seen.setdefault(canon(S), S)
    V = {k: exact_hull(S)['f_vector'][0] for k, S in seen.items()}
    dist = Counter(V.values()); vmin = min(dist)
    sia = canon(siamese(n))
    assert sia in V and V[sia] == 12
    if n >= 7: assert vmin == 12
    res[n] = dict(classes=len(seen), V_distribution=dict(sorted(dist.items())), V_min=vmin, V_max=max(dist),
                  n_min=dist[vmin], siamese_V=V[sia], seconds=round(time.time() - t0))
    log.append(f'n={n}: {len(seen)} D4-classes of linear magic squares; V from {vmin} ({dist[vmin]} classes) to {max(dist)}; '
               f'Siamese V={V[sia]}; {res[n]["seconds"]} s')
    print(log[-1], flush=True)
# the Siamese square with its two digits exchanged: s = n<i+2j-2m> + <i+j-m> + 1
sw = {}
for n in range(5, 33, 2):
    m = (n - 1) // 2; I, J = np.indices((n, n)); S = n * ((I + 2 * J - 2 * m) % n) + ((I + J - m) % n) + 1
    N = n * n; Mc = n * (N + 1) // 2
    assert (S.sum(0) == Mc).all() and (S.sum(1) == Mc).all() and np.trace(S) == Mc and np.trace(S[:, ::-1]) == Mc
    h = exact_hull(S); assert h['f_vector'] == (12, 24, 14), n
    corners = {(0, 0), (0, n - 1), (n - 1, 0), (n - 1, n - 1)}
    sw[n] = dict(f=list(h['f_vector']), vertices_at_corners=len(corners & {(v // n, v % n) for v in h['vertices']}))
res['digit_exchanged_square'] = sw
log.append("digit-exchanged square s' = n<i+2j-2m> + <i+j-m> + 1: magic, gem f-vector (12,24,14) for n = 5..31")
print(log[-1])
json.dump(res, open(os.path.join(HERE, 'results_linear_squares.json'), 'w'), indent=1)
open(os.path.join(HERE, 'linear_squares.log'), 'w').write('\n'.join(log) + '\n')


==> anc/magic_vs_random.json <==
{
 "n4": {
  "M": {
   "V": {
    "mean": 12.227272727272727,
    "sd": 1.4375689940589627,
    "se": 0.048460440903798696
   },
   "vol": {
    "mean": 84.05303030303031,
    "sd": 7.140717962780963,
    "se": 0.24071355341978637
   },
   "Vint": {
    "mean": 2.7181818181818183,
    "sd": 1.0793907031279109,
    "se": 0.036386253179646985
   },
   "Vbd": {
    "mean": 1.0545454545454545,
    "sd": 1.0587851336561234,
    "se": 0.03569163957445419
   },
   "Flow": {
    "mean": 6.4386363636363635,
    "sd": 1.2359270901048416,
    "se": 0.04166309370816396
   },
   "Fup": {
    "mean": 6.4386363636363635,
    "sd": 1.2359270901048416,
    "se": 0.04166309370816396
   },
   "Fvert": {
    "mean": 3.9681818181818183,
    "sd": 0.19985515491349207,
    "se": 0.006737115897762314
   },
   "iso": {
    "mean": 1.4,
    "sd": 0.49017653711970155,
    "se": 0.016523847695440554
   },
   "cnorm": {
    "mean": 0.1086661727774109,
    "sd": 0.06600777836637943,
    "se": 0.002225121754805859
   },
   "Czz": {
    "mean": 10.707854000860218,
    "sd": 0.8964834123266393,
    "se": 0.030220449664559907
   },
   "tilt": {
    "mean": 0.24050148514482333,
    "sd": 0.1517612068864424,
    "se": 0.0051158692405047545
   },
   "sc": {
    "mean": 0.4,
    "sd": 0.49017653711970155,
    "se": 0.016523847695440554
   },
   "size": 880
  },
  "R": {
   "V": {
    "mean": 12.05494,
    "sd": 1.272084029605664,
    "se": 0.004022682908678962
   },
   "vol": {
    "mean": 75.748375,
    "sd": 7.560578834734248,
    "se": 0.023908649547021987
   },
   "Vint": {
    "mean": 2.4389,
    "sd": 0.9443493569421645,
    "se": 0.0029862948748525815
   },
   "Vbd": {
    "mean": 1.50616,
    "sd": 1.0188387677765052,
    "se": 0.0032218510746531213
   },
   "Flow": {
    "mean": 6.50316,
    "sd": 1.874786697907692,
    "se": 0.005928596092374338
   },
   "Fup": {
    "mean": 6.51127,
    "sd": 1.869627754976755,
    "se": 0.005912282082393752
   },
   "Fvert": {
    "mean": 3.99375,
    "sd": 0.0788098953812026,
    "se": 0.0002492187715641841
   },
   "iso": {
    "mean": 1.00001,
    "sd": 0.0031622776601683794,
    "se": 9.999999999999999e-06
   },
   "cnorm": {
    "mean": 0.3480174225561976,
    "sd": 0.21823322005838766,
    "se": 0.0006901140364972492
   },
   "Czz": {
    "mean": 10.222528166482844,
    "sd": 0.7186324937943985,
    "se": 0.0022725154809971177
   },
   "tilt": {
    "mean": 0.7247545743835392,
    "sd": 0.35861523731544565,
    "se": 0.0011340409535586155
   },
   "sc": {
    "mean": 0.0,
    "sd": 0.0,
    "se": 0.0
   },
   "size": 100000
  },
  "F": {
   "V": {
    "mean": 12.07644,
    "sd": 1.2466003635988019,
    "se": 0.003942096480966269
   },
   "vol": {
    "mean": 81.72366,
    "sd": 5.501933097191109,
    "se": 0.017398640120988462
   },
   "Vint": {
    "mean": 2.50818,
    "sd": 0.9456965850738334,
    "se": 0.0029905551842765083
   },
   "Vbd": {
    "mean": 1.41538,
    "sd": 0.9789836769274536,
    "se": 0.003095818211217184
   },
   "Flow": {
    "mean": 6.50293,
    "sd": 1.9028051980631695,
    "se": 0.006017198369487429
   },
   "Fup": {
    "mean": 6.50466,
    "sd": 1.8997669266369903,
    "se": 0.006007590511630894
   },
   "Fvert": {
    "mean": 3.99561,
    "sd": 0.06611181140852274,
    "se": 0.00020906390429043642
   },
   "iso": {
    "mean": 1.00006,
    "sd": 0.007745773038890289,
    "se": 2.4494285041617296e-05
   },
   "cnorm": {
    "mean": 0.3529685582374859,
    "sd": 0.2214000835457379,
    "se": 0.0007001285381560997
   },
   "Czz": {
    "mean": 10.423696356185078,
    "sd": 0.6805503911845113,
    "se": 0.0021520892986616317
   },
   "tilt": {
    "mean": 0.23709881529866927,
    "sd": 0.12323840810649098,
    "se": 0.0003897140648298701
   },
   "sc": {
    "mean": 5e-05,
    "sd": 0.00707092638768074,
    "se": 2.2360232552457898e-05
   },
   "size": 100000
  },
  "SM": {
   "V": {
    "mean": 12.12366,
    "sd": 1.2425955274490763,
    "se": 0.003929432077077358
   },
   "vol": {
    "mean": 82.67510333333333,
    "sd": 6.403283398966726,
    "se": 0.020248960044279524
   },
   "Vint": {
    "mean": 2.62486,
    "sd": 0.9765754028210899,
    "se": 0.0030882025798110685
   },
   "Vbd": {
    "mean": 1.25148,
    "sd": 0.9665232285214427,
    "se": 0.0030564148135871754
   },
   "Flow": {
    "mean": 6.45545,
    "sd": 1.3572080598188239,
    "se": 0.004291868727765536
   },
   "Fup": {
    "mean": 6.44681,
    "sd": 1.36234701298672,
    "se": 0.004308119524565025
   },
   "Fvert": {
    "mean": 3.98618,
    "sd": 0.11759738896531213,
    "se": 0.000371875596019138
   },
   "iso": {
    "mean": 1.10051,
    "sd": 0.30068030195947304,
    "se": 0.000950834601739124
   },
   "cnorm": {
    "mean": 0.15904420854015658,
    "sd": 0.08162874411074057,
    "se": 0.00025813275392899606
   },
   "Czz": {
    "mean": 10.534107319258592,
    "sd": 0.8083758802271792,
    "se": 0.002556308987061358
   },
   "tilt": {
    "mean": 0.22096706261212493,
    "sd": 0.12697857289772688,
    "se": 0.0004015415043945437
   },
   "sc": {
    "mean": 0.10051,
    "sd": 0.30068030195947304,
    "se": 0.000950834601739124
   },
   "size": 100000
  },
  "SMa": {
   "V": {
    "mean": 12.132366325369738,
    "sd": 1.244659415790307,
    "se": 0.00938730856407218
   },
   "vol": {
    "mean": 82.64273795980282,
    "sd": 6.422059325763682,
    "se": 0.04843562161898081
   },
   "Vint": {
    "mean": 2.6155858930602958,
    "sd": 0.9789330338807063,
    "se": 0.007383181564385254
   },
   "Vbd": {
    "mean": 1.2520477815699658,
    "sd": 0.9665953816198304,
    "se": 0.007290130126168699
   },
   "Flow": {
    "mean": 6.4620591581342435,
    "sd": 1.3494092240345497,
    "se": 0.010177338960774503
   },
   "Fup": {
    "mean": 6.453981797497156,
    "sd": 1.361414156409403,
    "se": 0.01026788100228713
   },
   "Fvert": {
    "mean": 3.98452787258248,
    "sd": 0.12388454034184147,
    "se": 0.0009343458875203172
   },
   "iso": {
    "mean": 1.0996018202502844,
    "sd": 0.29947687601640455,
    "se": 0.0022586755921380542
   },
   "cnorm": {
    "mean": 0.15902226105709716,
    "sd": 0.08162213125794587,
    "se": 0.0006155998356297542
   },
   "Czz": {
    "mean": 10.529148965847762,
    "sd": 0.8136682897577115,
    "se": 0.006136743279209934
   },
   "tilt": {
    "mean": 0.22097602671365746,
    "sd": 0.12658321102191758,
    "se": 0.0009546994509653045
   },
   "sc": {
    "mean": 0.09960182025028441,
    "sd": 0.29947687601640455,
    "se": 0.0022586755921380542
   },
   "size": 17580
  },
  "M_vs_R": {
   "V": {
    "diff": 0.17233272727272642,
    "se": 0.0040226829086789625,
    "z": 42.84024646857388,
    "d": 0.13530949826843577,
    "d_se": 0.03385933226027152
   },
   "vol": {
    "diff": 8.304655303030316,
    "se": 0.02390864954702199,
    "z": 347.34940953888906,
    "d": 1.0989323923488177,
    "d_se": 0.033946269680138245
   },
   "Vint": {
    "diff": 0.2792818181818184,
    "se": 0.0029862948748525815,
    "z": 93.52117921563428,
    "d": 0.2953458780908112,
    "d_se": 0.03386437623371227
   },
   "Vbd": {
    "diff": -0.4516145454545455,
    "se": 0.0032218510746531213,
    "z": -140.1723838222933,
    "d": -0.4431096747007962,
    "d_se": 0.03387236046414055
   },
   "Flow": {
    "diff": -0.06452363636363678,
    "se": 0.005928596092374338,
    "z": -10.883459651877848,
    "d": -0.034501615432834726,
    "d_se": 0.03385807933495278
   },
   "Fup": {
    "diff": -0.07263363636363618,
    "se": 0.005912282082393753,
    "z": -12.285211590281298,
    "d": -0.03894489458270284,
    "d_se": 0.033858103221161694
   },
   "Fvert": {
    "diff": -0.025568181818181657,
    "se": 0.0002492187715641841,
    "z": -102.59332255635003,
    "d": -0.31701442521366946,
    "d_se": 0.03386534724091317
   },
   "iso": {
    "diff": 0.39998999999999985,
    "se": 9.999999999999999e-06,
    "z": 39998.999999999985,
    "d": 8.721168670085515,
    "d_se": 0.039029990492377695
   },
   "cnorm": {
    "diff": -0.2393512497787867,
    "se": 0.0006901140364972492,
    "z": -346.82854879121237,
    "d": -1.1011353147974032,
    "d_se": 0.033946623494835904
   },
   "Czz": {
    "diff": 0.48532583437737387,
    "se": 0.002272515480997118,
    "z": 213.56326873708514,
    "d": 0.6737157068429095,
    "d_se": 0.033891198024863886
   },
   "tilt": {
    "diff": -0.48425308923871585,
    "se": 0.0011340409535586155,
    "z": -427.01552154631787,
    "d": -1.3551972205023215,
    "d_se": 0.033992151008582085
   },
   "sc": {
    "diff": 0.4,
    "se": 0.0,
    "z": 0.0,
    "d": 8.742009338403115,
    "d_se": 0.03905309213723104
   }
  },
  "M_vs_F": {
   "V": {
    "diff": 0.15083272727272679,
    "se": 0.00394209648096627,
    "z": 38.26205878039679,
    "d": 0.12082174820804585,
    "d_se": 0.033859060665255646
   },
   "vol": {
    "diff": 2.3293703030303163,
    "se": 0.017398640120988466,
    "z": 133.88231993029913,
    "d": 0.4221162354906474,
    "d_se": 0.033871031506615294
   },
   "Vint": {
    "diff": 0.2100018181818184,
    "se": 0.0029905551842765083,
    "z": 70.22168301255515,
    "d": 0.22176816006516725,
    "d_se": 0.03386159176493926
   },
   "Vbd": {
    "diff": -0.36083454545454563,
    "se": 0.0030958182112171845,
    "z": -116.55546961611681,
    "d": -0.3683085949986979,
    "d_se": 0.0338679195682526
   },
   "Flow": {
    "diff": -0.06429363636363661,
    "se": 0.006017198369487429,
    "z": -10.684978692020987,
    "d": -0.03387429594075745,
    "d_se": 0.033858076195423435
   },
   "Fup": {
    "diff": -0.06602363636363684,
    "se": 0.006007590511630895,
    "z": -10.990036061181748,
    "d": -0.03484120494308561,
    "d_se": 0.03385808105852059
   },
   "Fvert": {
    "diff": -0.02742818181818185,
    "se": 0.00020906390429043645,
    "z": -131.19520517553323,
    "d": -0.4009041874208481,
    "d_se": 0.03386975416248624
   },
   "iso": {
    "diff": 0.39993999999999996,
    "se": 2.44942850416173e-05,
    "z": 16327.890335254826,
    "d": 8.619131831742138,
    "d_se": 0.038917484282760095
   },
   "cnorm": {
    "diff": -0.244302385460075,
    "se": 0.0007001285381560997,
    "z": -348.9393334879397,
    "d": -1.1078494221851722,
    "d_se": 0.03394770620552426
   },
   "Czz": {
    "diff": 0.2841576446751404,
    "se": 0.0021520892986616317,
    "z": 132.0380361780786,
    "d": 0.4162098026882814,
    "d_se": 0.03387066922436417
   },
   "tilt": {
    "diff": 0.0034026698461540605,
    "se": 0.00038971406482987014,
    "z": 8.731195902923076,
    "d": 0.027548549386564054,
    "d_se": 0.033858047756407945
   },
   "sc": {
    "diff": 0.39995,
    "se": 2.23602325524579e-05,
    "z": 17886.665492485514,
    "d": 8.63925591650375,
    "d_se": 0.038939594000015766
   }
  },
  "M_vs_SM": {
   "V": {
    "diff": 0.10361272727272741,
    "se": 0.0039294320770773584,
    "z": 26.368372131219715,
    "d": 0.0832614369166877,
    "d_se": 0.03385849961723521
   },
   "vol": {
    "diff": 1.3779269696969862,
    "se": 0.020248960044279528,
    "z": 68.04927100867386,
    "d": 0.21496267617108636,
    "d_se": 0.03386137424362018
   },
   "Vint": {
    "diff": 0.09332181818181828,
    "se": 0.0030882025798110685,
    "z": 30.218813620551916,
    "d": 0.09546813387420594,
    "d_se": 0.03385865930100514
   },
   "Vbd": {
    "diff": -0.19693454545454547,
    "se": 0.0030564148135871754,
    "z": -64.43318641798243,
    "d": -0.20357829127275698,
    "d_se": 0.03386102552098643
   },
   "Flow": {
    "diff": -0.01681363636363642,
    "se": 0.004291868727765536,
    "z": -3.9175560647657686,
    "d": -0.012397625474742227,
    "d_se": 0.03385800345805062
   },
   "Fup": {
    "diff": -0.00817363636363666,
    "se": 0.004308119524565025,
    "z": -1.8972631369743442,
    "d": -0.006004304290532454,
    "d_se": 0.03385799484685338
   },
   "Fvert": {
    "diff": -0.017998181818181802,
    "se": 0.00037187559601913804,
    "z": -48.398394546050156,
    "d": -0.15180540768730624,
    "d_se": 0.033859678906377616
   },
   "iso": {
    "diff": 0.2994899999999998,
    "se": 0.0009508346017391241,
    "z": 314.9759163709625,
    "d": 0.9889249998685208,
    "d_se": 0.03392949814263985
   },
   "cnorm": {
    "diff": -0.050378035762745674,
    "se": 0.00025813275392899606,
    "z": -195.16328321745266,
    "d": -0.6180932286041299,
    "d_se": 0.03388594353811835
   },
   "Czz": {
    "diff": 0.1737466816016262,
    "se": 0.0025563089870613586,
    "z": 67.9677935965633,
    "d": 0.2147181094419953,
    "d_se": 0.0338613665527813
   },
   "tilt": {
    "diff": 0.01953442253269841,
    "se": 0.0004015415043945437,
    "z": 48.64857634618119,
    "d": 0.15355395156310767,
    "d_se": 0.03385971798503364
   },
   "sc": {
    "diff": 0.29949000000000003,
    "se": 0.0009508346017391243,
    "z": 314.9759163709627,
    "d": 0.9889249998685213,
    "d_se": 0.03392949814263985
   }
  },
  "F_vs_R": {
   "V": {
    "diff": 0.02149999999999963,
    "se": 0.005632237783423609,
    "z": 3.817310423802926,
    "d": 0.01707153119768375,
    "d_se": 0.0044722174134252
   },
   "vol": {
    "diff": 5.9752849999999995,
    "se": 0.029569176539463934,
    "z": 202.0781671760524,
    "d": 0.9037210371484398,
    "d_se": 0.004694867333851046
   },
   "Vint": {
    "diff": 0.06928000000000001,
    "se": 0.004226272280600706,
    "z": 16.39269677867343,
    "d": 0.07331036866331123,
    "d_se": 0.004473637896095736
   },
   "Vbd": {
    "diff": -0.09077999999999986,
    "se": 0.004468155631146642,
    "z": -20.31710788388618,
    "d": -0.0908608686691328,
    "d_se": 0.004474442897572644
   },
   "Flow": {
    "diff": -0.0002300000000001745,
    "se": 0.008447184610524293,
    "z": -0.027228006798101584,
    "d": -0.00012176734818476306,
    "d_se": 0.004472135959143932
   },
   "Fup": {
    "diff": -0.006609999999999339,
    "se": 0.008428892167849329,
    "z": -0.7842074460522979,
    "d": -0.0035070823156688738,
    "d_se": 0.004472139392848341
   },
   "Fvert": {
    "diff": 0.0018600000000001948,
    "se": 0.00032529634516410074,
    "z": 5.717863196593522,
    "d": 0.02557106158725472,
    "d_se": 0.004472318716055101
   },
   "iso": {
    "diff": 4.999999999988347e-05,
    "se": 2.6456946152192186e-05,
    "z": 1.8898628629419703,
    "d": 0.008451723659381228,
    "d_se": 0.0044721559207033515
   },
   "cnorm": {
    "diff": 0.004951135681288299,
    "se": 0.0009830754565704118,
    "z": 5.036374011981733,
    "d": 0.02252334930180899,
    "d_se": 0.004472277747765609
   },
   "Czz": {
    "diff": 0.2011681897022335,
    "se": 0.0031298266662525384,
    "z": 64.27454653362638,
    "d": 0.2874445105443241,
    "d_se": 0.004495170838422625
   },
   "tilt": {
    "diff": -0.4876557590848699,
    "se": 0.0011991354955443335,
    "z": -406.6727745920859,
    "d": -1.8186959371727063,
    "d_se": 0.005316872885420647
   },
   "sc": {
    "diff": 5e-05,
    "se": 2.23602325524579e-05,
    "z": 2.2361127006482704,
    "d": 0.01000020000800034,
    "d_se": 0.004472163906880035
   }
  },
  "SM_vs_F": {
   "V": {
    "diff": 0.047219999999999374,
    "se": 0.005566018425554405,
    "z": 8.483622652631807,
    "d": 0.03793991389348361,
    "d_se": 0.004472538271794398
   },
   "vol": {
    "diff": 0.9514433333333301,
    "se": 0.02669706090442351,
    "z": 35.63850480543657,
    "d": 0.15938023872281817,
    "d_se": 0.0044792304195294935
   },
   "Vint": {
    "diff": 0.11668000000000012,
    "se": 0.004298885376950034,
    "z": 27.141919304390022,
    "d": 0.12138235320885979,
    "d_se": 0.0044762522481621055
   },
   "Vbd": {
    "diff": -0.16390000000000016,
    "se": 0.004350374915983575,
    "z": -37.6749138098007,
    "d": -0.1684873366503199,
    "d_se": 0.0044800636107681325
   },
   "Flow": {
    "diff": -0.04748000000000019,
    "se": 0.007390995426472265,
    "z": -6.424033199904506,
    "d": -0.02872914984940394,
    "d_se": 0.004472366645315171
   },
   "Fup": {
    "diff": -0.05785000000000018,
    "se": 0.007392634009159113,
    "z": -7.825356960499715,
    "d": -0.034996060223757,
    "d_se": 0.0044724782627283905
   },
   "Fvert": {
    "diff": -0.00943000000000005,
    "se": 0.000426613613228352,
    "z": -22.104311038364557,
    "d": -0.09885348415516422,
    "d_se": 0.004474866481619763
   },
   "iso": {
    "diff": 0.10045000000000015,
    "se": 0.0009511500459255095,
    "z": 105.60899453277955,
    "d": 0.4722977816213974,
    "d_se": 0.0045340559090411795
   },
   "cnorm": {
    "diff": -0.19392434969732933,
    "se": 0.0007461986924349069,
    "z": -259.88299318046035,
    "d": -1.162232077895247,
    "d_se": 0.0048349724412060265
   },
   "Czz": {
    "diff": 0.11041096307351417,
    "se": 0.003341587046112159,
    "z": 33.041474470034885,
    "d": 0.14776596598364367,
    "d_se": 0.004478234803106878
   },
   "tilt": {
    "diff": -0.01613175268654435,
    "se": 0.0005595646808704546,
    "z": -28.8291116970605,
    "d": -0.1289277069711232,
    "d_se": 0.004476779633180762
   },
   "sc": {
    "diff": 0.10046000000000001,
    "se": 0.0009510974817883806,
    "z": 105.62534537585115,
    "d": 0.4723709048145925,
    "d_se": 0.004534074952985271
   }
  },
  "SMa_vs_SM": {
   "V": {
    "diff": 0.008706325369738366,
    "se": 0.010176541579803394,
    "z": 0.8555288947098831,
    "d": 0.007004823508384724,
    "d_se": 0.00817820457337504
   },
   "vol": {
    "diff": -0.032365373530510055,
    "se": 0.05249790304852099,
    "z": -0.6165079298614362,
    "d": -0.005052278839986111,
    "d_se": 0.008178198452793743
   },
   "Vint": {
    "diff": -0.009274106939704208,
    "se": 0.008003022253288443,
    "z": -1.1588255844088746,
    "d": -0.009493130041464787,
    "d_se": 0.008178215246270505
   },
   "Vbd": {
    "diff": 0.0005677815699658417,
    "se": 0.007904914216434456,
    "z": 0.07182640499569418,
    "d": 0.0005874408560069678,
    "d_se": 0.008178191906246515
   },
   "Flow": {
    "diff": 0.006609158134243565,
    "se": 0.011045287026549847,
    "z": 0.5983690707499911,
    "d": 0.004873848992440468,
    "d_se": 0.008178197992329099
   },
   "Fup": {
    "diff": 0.007171797497155907,
    "se": 0.011135047108794255,
    "z": 0.6440742842921386,
    "d": 0.005264834513596265,
    "d_se": 0.008178199022931492
   },
   "Fvert": {
    "diff": -0.0016521274175200773,
    "se": 0.0010056309941726726,
    "z": -1.6428763901407732,
    "d": -0.013935115270014429,
    "d_se": 0.008178242302306649
   },
   "iso": {
    "diff": -0.0009081797497156874,
    "se": 0.002450653355818523,
    "z": -0.3705867855849215,
    "d": -0.003022221894714259,
    "d_se": 0.008178194191191425
   },
   "cnorm": {
    "diff": -2.194748305942018e-05,
    "se": 0.0006675295321394761,
    "z": -0.03287866978570529,
    "d": -0.00026887279866002404,
    "d_se": 0.008178191835323964
   },
   "Czz": {
    "diff": -0.00495835341082973,
    "se": 0.006647881896684007,
    "z": -0.7458546177396711,
    "d": -0.0061277079266090695,
    "d_se": 0.0081782015786708
   },
   "tilt": {
    "diff": 8.964101532532576e-06,
    "se": 0.0010357058566141679,
    "z": 0.0086550650218752,
    "d": 7.062822215058859e-05,
    "d_se": 0.008178191817825833
   },
   "sc": {
    "diff": -0.0009081797497155902,
    "se": 0.002450653355818523,
    "z": -0.37058678558488184,
    "d": -0.003022221894713936,
    "d_se": 0.008178194191191425
   }
  },
  "Mnsc_vs_SMnsc": {
   "V": {
    "diff": 0.016741683923919837,
    "se": 0.003975851025182441,
    "z": 4.210842865560237,
    "d": 0.014030094291981487,
    "d_se": 0.04364696888360735
   },
   "vol": {
    "diff": 1.541013645105977,
    "se": 0.020428839305248105,
    "z": 75.43324523141632,
    "d": 0.25138185587579204,
    "d_se": 0.043650956752029825
   },
   "Vint": {
    "diff": 0.1371210099864668,
    "se": 0.0030925519509311483,
    "z": 44.33911286281885,
    "d": 0.1478440898661281,
    "d_se": 0.04364834014433059
   },
   "Vbd": {
    "diff": -0.15386269391038754,
    "se": 0.0031238273653858653,
    "z": -49.25454447812673,
    "d": -0.1642257815700349,
    "d_se": 0.043648663770076264
   },
   "Flow": {
    "diff": -0.04477271969267349,
    "se": 0.00455371914279478,
    "z": -9.832121456922984,
    "d": -0.032797154234871256,
    "d_se": 0.04364702451786946
   },
   "Fup": {
    "diff": -0.03516727660825936,
    "se": 0.004572155517847254,
    "z": -7.691618640482609,
    "d": -0.025657559994162978,
    "d_se": 0.04364699809740928
   },
   "Fvert": {
    "diff": 0.005495159378193115,
    "se": 0.00031975998262058275,
    "z": 17.185262937399834,
    "d": 0.057398981019527284,
    "d_se": 0.04364716499374929
   },
   "iso": {
    "diff": 0.0,
    "se": 0.0,
    "z": 0.0,
    "d": 0.0,
    "d_se": 0.04364695642214616
   },
   "cnorm": {
    "diff": -0.03678823863958694,
    "se": 0.0002652499492042058,
    "z": -138.69272642636807,
    "d": -0.4630751799285124,
    "d_se": 0.04366052965617564
   },
   "Czz": {
    "diff": 0.19003134857592308,
    "se": 0.002617939796984798,
    "z": 72.58812780751907,
    "d": 0.24192129642639248,
    "d_se": 0.043650661331801816
   },
   "tilt": {
    "diff": 0.005879835492510449,
    "se": 0.00041507470469307026,
    "z": 14.165728303916598,
    "d": 0.04718714273813719,
    "d_se": 0.04364709738169859
   },
   "sc": {
    "diff": 0.0,
    "se": 0.0,
    "z": 0.0,
    "d": 0.0,
    "d_se": 0.04364695642214616
   }
  },
  "V_hist": {
   "M": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    7,
    10,
    103,
    80,
    380,
    106,
    162,
    14,
    18
   ],
   "R": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    166,
    1776,
    8896,
    21973,
    30721,
    24083,
    10142,
    2088,
    155
   ],
   "F": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    106,
    1480,
    8213,
    22360,
    31278,
    24163,
    10202,
    2056,
    141
   ],
   "SM": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    102,
    984,
    8013,
    19912,
    36332,
    20785,
    11503,
    1603,
    766
   ],
   "SMa": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    21,
    178,
    1384,
    3464,
    6357,
    3746,
    2000,
    289,
    141
   ]
  }
 },
 "n5": {
  "M5": {
   "V": {
    "mean": 15.38625,
    "sd": 1.598089056320578,
    "se": 0.011300196086642912
   },
   "vol": {
    "mean": 268.4753666666667,
    "sd": 12.866121449918705,
    "se": 0.0909772172480721
   },
   "Vint": {
    "mean": 6.646,
    "sd": 1.2636312113080737,
    "se": 0.0089352219843491
   },
   "Vbd": {
    "mean": 2.96775,
    "sd": 1.2038199186837835,
    "se": 0.008512292278287415
   },
   "Flow": {
    "mean": 8.59225,
    "sd": 1.7652324888770288,
    "se": 0.012482078632557538
   },
   "Fup": {
    "mean": 8.59745,
    "sd": 1.7604426873439452,
    "se": 0.012448209621111726
   },
   "Fvert": {
    "mean": 3.99975,
    "sd": 0.01580980700387816,
    "se": 0.0001117922174169282
   },
   "iso": {
    "mean": 1.00025,
    "sd": 0.01580980700387816,
    "se": 0.0001117922174169282
   },
   "cnorm": {
    "mean": 0.22397337351779967,
    "sd": 0.12587708152495572,
    "se": 0.0008900853794226807
   },
   "Czz": {
    "mean": 30.613528440276987,
    "sd": 1.7669390477391878,
    "se": 0.012494145825996804
   },
   "tilt": {
    "mean": 0.5413750275557415,
    "sd": 0.28282737837887917,
    "se": 0.0019998915715691897
   },
   "sc": {
    "mean": 0.00025,
    "sd": 0.01580980700387816,
    "se": 0.0001117922174169282
   },
   "size": 20000
  },
  "R5": {
   "V": {
    "mean": 15.3956,
    "sd": 1.7048888445580888,
    "se": 0.012055384631563222
   },
   "vol": {
    "mean": 250.07365,
    "sd": 17.278711871179862,
    "se": 0.12217894334279779
   },
   "Vint": {
    "mean": 6.31615,
    "sd": 1.2934770317410287,
    "se": 0.009146263804531285
   },
   "Vbd": {
    "mean": 3.28825,
    "sd": 1.2769273529348621,
    "se": 0.009029239903428288
   },
   "Flow": {
    "mean": 8.72055,
    "sd": 2.411296003173552,
    "se": 0.017050437552920374
   },
   "Fup": {
    "mean": 8.7329,
    "sd": 2.4418549757891315,
    "se": 0.017266522120546076
   },
   "Fvert": {
    "mean": 3.99985,
    "sd": 0.012246836295548433,
    "se": 8.659820992663834e-05
   },
   "iso": {
    "mean": 1.0,
    "sd": 0.0,
    "se": 0.0
   },
   "cnorm": {
    "mean": 0.46760786450592634,
    "sd": 0.31235884790122037,
    "se": 0.002208710595145703
   },
   "Czz": {
    "mean": 29.474846652812104,
    "sd": 1.8834865944839836,
    "se": 0.013318261432335818
   },
   "tilt": {
    "mean": 1.2201377529344135,
    "sd": 0.6115615405294933,
    "se": 0.004324393124212963
   },
   "sc": {
    "mean": 0.0,
    "sd": 0.0,
    "se": 0.0
   },
   "size": 20000
  },
  "F5": {
   "V": {
    "mean": 15.4195,
    "sd": 1.6683701396710946,
    "se": 0.011797158392905785
   },
   "vol": {
    "mean": 260.9256333333333,
    "sd": 13.942055973070751,
    "se": 0.09858522322240737
   },
   "Vint": {
    "mean": 6.3678,
    "sd": 1.3021167134311615,
    "se": 0.009207355579635148
   },
   "Vbd": {
    "mean": 3.2127,
    "sd": 1.2404981466260194,
    "se": 0.008771646515286025
   },
   "Flow": {
    "mean": 8.69365,
    "sd": 2.453039043213005,
    "se": 0.01734560541971276
   },
   "Fup": {
    "mean": 8.74855,
    "sd": 2.4415816520338156,
    "se": 0.017264589429737645
   },
   "Fvert": {
    "mean": 3.99995,
    "sd": 0.0070710678118654745,
    "se": 4.9999999999999996e-05
   },
   "iso": {
    "mean": 1.0,
    "sd": 0.0,
    "se": 0.0
   },
   "cnorm": {
    "mean": 0.4671088716328684,
    "sd": 0.31195868426755385,
    "se": 0.0022058810109562045
   },
   "Czz": {
    "mean": 29.961357349652786,
    "sd": 1.7966407526044406,
    "se": 0.012704168595227022
   },
   "tilt": {
    "mean": 0.5367988982138002,
    "sd": 0.28091168224270646,
    "se": 0.001986345554283384
   },
   "sc": {
    "mean": 0.0,
    "sd": 0.0,
    "se": 0.0
   },
   "size": 20000
  },
  "SM5": {
   "V": {
    "mean": 15.35755,
    "sd": 1.6193946768641585,
    "se": 0.011450849574280443
   },
   "vol": {
    "mean": 265.38958333333335,
    "sd": 14.854577370660635,
    "se": 0.1050377239045437
   },
   "Vint": {
    "mean": 6.5623,
    "sd": 1.3091999122443108,
    "se": 0.00925744135876785
   },
   "Vbd": {
    "mean": 3.08015,
    "sd": 1.2011236873884472,
    "se": 0.008493227043961618
   },
   "Flow": {
    "mean": 8.60485,
    "sd": 1.876907727255347,
    "se": 0.013271741816036868
   },
   "Fup": {
    "mean": 8.62615,
    "sd": 1.868197175229177,
    "se": 0.013210148911981039
   },
   "Fvert": {
    "mean": 3.99965,
    "sd": 0.018705480339989602,
    "se": 0.00013226771993758295
   },
   "iso": {
    "mean": 1.0,
    "sd": 0.0,
    "se": 0.0
   },
   "cnorm": {
    "mean": 0.23681666664004314,
    "sd": 0.1328606930963163,
    "se": 0.0009394669704154996
   },
   "Czz": {
    "mean": 30.362795566726323,
    "sd": 1.8823399257335196,
    "se": 0.013310153259843539
   },
   "tilt": {
    "mean": 0.5299462002261198,
    "sd": 0.2784171370972251,
    "se": 0.0019687064563999254
   },
   "sc": {
    "mean": 0.0,
    "sd": 0.0,
    "se": 0.0
   },
   "size": 20000
  },
  "M5_vs_R5": {
   "V": {
    "diff": -0.009349999999999525,
    "se": 0.016523520515057028,
    "z": -0.5658600412351202,
    "d": -0.0056586004123512015,
    "d_se": 0.010000020012329117
   },
   "vol": {
    "diff": 18.401716666666687,
    "se": 0.1523303917626601,
    "z": 120.801348002424,
    "d": 1.2080134800242401,
    "d_se": 0.010873877279931176
   },
   "Vint": {
    "diff": 0.32984999999999953,
    "se": 0.012786412064831736,
    "z": 25.79691615814825,
    "d": 0.2579691615814825,
    "d_se": 0.010041506416075636
   },
   "Vbd": {
    "diff": -0.3205,
    "se": 0.012409121365538062,
    "z": -25.827775437032567,
    "d": -0.2582777543703257,
    "d_se": 0.01004160557281714
   },
   "Flow": {
    "diff": -0.12829999999999941,
    "se": 0.021131012936804208,
    "z": -6.071644572065797,
    "d": -0.06071644572065797,
    "d_se": 0.010002303788865937
   },
   "Fup": {
    "diff": -0.13545000000000051,
    "se": 0.021285927485323385,
    "z": -6.363359082820943,
    "d": -0.06363359082820942,
    "d_se": 0.01000253045101694
   },
   "Fvert": {
    "diff": -9.999999999976694e-05,
    "se": 0.00014140986471067665,
    "z": -0.7071642434872989,
    "d": -0.0070716424348729896,
    "d_se": 0.010000031255030361
   },
   "iso": {
    "diff": 0.0002500000000000835,
    "se": 0.00011179221741692821,
    "z": 2.2362916290291515,
    "d": 0.022362916290291517,
    "d_se": 0.010000312557631017
   },
   "cnorm": {
    "diff": -0.24363449098812667,
    "se": 0.002381313602986995,
    "z": -102.31096428564652,
    "d": -1.0231096428564652,
    "d_se": 0.01063411570213168
   },
   "Czz": {
    "diff": 1.1386817874648827,
    "se": 0.018261428408022112,
    "z": 62.35447534677343,
    "d": 0.6235447534677342,
    "d_se": 0.010240122105947479
   },
   "tilt": {
    "diff": -0.678762725378672,
    "se": 0.004764445633100858,
    "z": -142.46415588478672,
    "d": -1.424641558847867,
    "d_se": 0.01119687655732419
   },
   "sc": {
    "diff": 0.00025,
    "se": 0.00011179221741692821,
    "z": 2.236291629028405,
    "d": 0.022362916290284047,
    "d_se": 0.010000312557631015
   }
  },
  "M5_vs_F5": {
   "V": {
    "diff": -0.03324999999999889,
    "se": 0.016336075959173524,
    "z": -2.0353725143722383,
    "d": -0.020353725143722384,
    "d_se": 0.010000258917977591
   },
   "vol": {
    "diff": 7.549733333333393,
    "se": 0.1341487990852501,
    "z": 56.278799249895776,
    "d": 0.5627879924989577,
    "d_se": 0.010196034967391127
   },
   "Vint": {
    "diff": 0.2782,
    "se": 0.012830182721981552,
    "z": 21.68324536199852,
    "d": 0.21683245361998518,
    "d_se": 0.01002934214750827
   },
   "Vbd": {
    "diff": -0.24494999999999978,
    "se": 0.012222966187473521,
    "z": -20.040143795131513,
    "d": -0.2004014379513151,
    "d_se": 0.010025069037376348
   },
   "Flow": {
    "diff": -0.10139999999999993,
    "se": 0.021369892708334275,
    "z": -4.744993406562769,
    "d": -0.047449934065627704,
    "d_se": 0.010001407086157198
   },
   "Fup": {
    "diff": -0.15109999999999957,
    "se": 0.021284359773048083,
    "z": -7.099109468697018,
    "d": -0.07099109468697018,
    "d_se": 0.010003149338786295
   },
   "Fvert": {
    "diff": -0.00019999999999997797,
    "se": 0.0001224642799962248,
    "z": -1.6331292684376486,
    "d": -0.016331292684376483,
    "d_se": 0.010000166693061136
   },
   "iso": {
    "diff": 0.0002500000000000835,
    "se": 0.00011179221741692821,
    "z": 2.2362916290291515,
    "d": 0.022362916290291517,
    "d_se": 0.010000312557631017
   },
   "cnorm": {
    "diff": -0.24313549811506874,
    "se": 0.0023786893486033825,
    "z": -102.21406097346116,
    "d": -1.0221406097346115,
    "d_se": 0.010632950805202573
   },
   "Czz": {
    "diff": 0.6521710906242006,
    "se": 0.01781851788497646,
    "z": 36.60074843677506,
    "d": 0.36600748436775066,
    "d_se": 0.010083378326863726
   },
   "tilt": {
    "diff": 0.004576129341941293,
    "se": 0.002818711577840991,
    "z": 1.6234826499866322,
    "d": 0.01623482649986632,
    "d_se": 0.010000164729637884
   },
   "sc": {
    "diff": 0.00025,
    "se": 0.00011179221741692821,
    "z": 2.236291629028405,
    "d": 0.022362916290284047,
    "d_se": 0.010000312557631015
   }
  },
  "M5_vs_SM5": {
   "V": {
    "diff": 0.028700000000000614,
    "se": 0.016087771367388908,
    "z": 1.7839636917129253,
    "d": 0.01783963691712925,
    "d_se": 0.010000198905925156
   },
   "vol": {
    "diff": 3.0857833333333247,
    "se": 0.13895962543577203,
    "z": 22.206330246331817,
    "d": 0.2220633024633182,
    "d_se": 0.01003077272092043
   },
   "Vint": {
    "diff": 0.08370000000000033,
    "se": 0.012866173184774912,
    "z": 6.505430853289468,
    "d": 0.06505430853289468,
    "d_se": 0.010002644689692506
   },
   "Vbd": {
    "diff": -0.11240000000000006,
    "se": 0.012024725587358431,
    "z": -9.347406656677965,
    "d": -0.09347406656677965,
    "d_se": 0.010005459385455854
   },
   "Flow": {
    "diff": -0.012600000000000833,
    "se": 0.018219259529983406,
    "z": -0.6915758557182323,
    "d": -0.006915758557182323,
    "d_se": 0.010000029892278087
   },
   "Fup": {
    "diff": -0.028700000000000614,
    "se": 0.01815119712437316,
    "z": -1.58116292844744,
    "d": -0.0158116292844744,
    "d_se": 0.010000156253542135
   },
   "Fvert": {
    "diff": 0.00010000000000021103,
    "se": 0.0001731827058700742,
    "z": 0.5774248617828701,
    "d": 0.005774248617828702,
    "d_se": 0.010000020838695226
   },
   "iso": {
    "diff": 0.0002500000000000835,
    "se": 0.00011179221741692821,
    "z": 2.2362916290291515,
    "d": 0.022362916290291517,
    "d_se": 0.010000312557631017
   },
   "cnorm": {
    "diff": -0.012843293122243471,
    "se": 0.0012941600253305982,
    "z": -9.924037886244092,
    "d": -0.0992403788624409,
    "d_se": 0.01000615351471081
   },
   "Czz": {
    "diff": 0.250732873550664,
    "se": 0.018255515871149656,
    "z": 13.734636441959603,
    "d": 0.13734636441959602,
    "d_se": 0.010011783072846765
   },
   "tilt": {
    "diff": 0.011428827329621694,
    "se": 0.00280630921487712,
    "z": 4.07254741175132,
    "d": 0.040725474117513205,
    "d_se": 0.010001036548929627
   },
   "sc": {
    "diff": 0.00025,
    "se": 0.00011179221741692821,
    "z": 2.236291629028405,
    "d": 0.022362916290284047,
    "d_se": 0.010000312557631015
   }
  },
  "F5_vs_R5": {
   "V": {
    "diff": 0.023899999999999366,
    "se": 0.016867283265607363,
    "z": 1.4169442478464696,
    "d": 0.014169442478464696,
    "d_se": 0.010000125482400302
   },
   "vol": {
    "diff": 10.851983333333294,
    "se": 0.1569928037655691,
    "z": 69.12408131482329,
    "d": 0.6912408131482329,
    "d_se": 0.010294302952216963
   },
   "Vint": {
    "diff": 0.05164999999999953,
    "se": 0.01297804062067605,
    "z": 3.9797995328904268,
    "d": 0.03979799532890427,
    "d_se": 0.010000989876277372
   },
   "Vbd": {
    "diff": -0.07555000000000023,
    "se": 0.012588445329856706,
    "z": -6.001535377908355,
    "d": -0.06001535377908355,
    "d_se": 0.010002250898353599
   },
   "Flow": {
    "diff": -0.02689999999999948,
    "se": 0.024322570754803163,
    "z": -1.1059686194843255,
    "d": -0.011059686194843252,
    "d_se": 0.010000076447619494
   },
   "Fup": {
    "diff": 0.015649999999999054,
    "se": 0.024417183177359254,
    "z": 0.6409420728968631,
    "d": 0.006409420728968631,
    "d_se": 0.01000002567538834
   },
   "Fvert": {
    "diff": 0.00010000000000021103,
    "se": 9.999624974216844e-05,
    "z": 1.000037503986922,
    "d": 0.01000037503986922,
    "d_se": 0.010000062504492747
   },
   "iso": {
    "diff": 0.0,
    "se": 0.0,
    "z": 0.0,
    "d": 0.0,
    "d_se": 0.01
   },
   "cnorm": {
    "diff": -0.0004989928730579352,
    "se": 0.0031215883020677235,
    "z": -0.15985223699339368,
    "d": -0.001598522369933937,
    "d_se": 0.010000001597045977
   },
   "Czz": {
    "diff": 0.48651069684068204,
    "se": 0.018405759622357243,
    "z": 26.432524754355896,
    "d": 0.26432524754355896,
    "d_se": 0.010043572469799382
   },
   "tilt": {
    "diff": -0.6833388547206133,
    "se": 0.004758775530928279,
    "z": -143.59552163775135,
    "d": -1.4359552163775136,
    "d_se": 0.011214927208547651
   },
   "sc": {
    "diff": 0.0,
    "se": 0.0,
    "z": 0.0,
    "d": 0.0,
    "d_se": 0.01
   }
  },
  "SM5_vs_F5": {
   "V": {
    "diff": -0.061949999999999505,
    "se": 0.016440647861933725,
    "z": -3.7680996831905285,
    "d": -0.03768099683190528,
    "d_se": 0.010000887371579987
   },
   "vol": {
    "diff": 4.463950000000068,
    "se": 0.14405543960871123,
    "z": 30.987722588783985,
    "d": 0.3098772258878399,
    "d_se": 0.010059835917600709
   },
   "Vint": {
    "diff": 0.19449999999999967,
    "se": 0.013056631161247683,
    "z": 14.896645053226225,
    "d": 0.14896645053226226,
    "d_se": 0.010013859772450494
   },
   "Vbd": {
    "diff": -0.13254999999999972,
    "se": 0.012209696483099424,
    "z": -10.85612571806961,
    "d": -0.10856125718069608,
    "d_se": 0.010007363255723666
   },
   "Flow": {
    "diff": -0.0887999999999991,
    "se": 0.021840539329602428,
    "z": -4.065833661884007,
    "d": -0.040658336618840066,
    "d_se": 0.010001033134342054
   },
   "Fup": {
    "diff": -0.12239999999999895,
    "se": 0.02173876911083336,
    "z": -5.630493583880137,
    "d": -0.05630493583880137,
    "d_se": 0.010001981207365751
   },
   "Fvert": {
    "diff": -0.000300000000000189,
    "se": 0.00014140279253779564,
    "z": -2.1215988356099955,
    "d": -0.021215988356099953,
    "d_se": 0.01000028131989416
   },
   "iso": {
    "diff": 0.0,
    "se": 0.0,
    "z": 0.0,
    "d": 0.0,
    "d_se": 0.01
   },
   "cnorm": {
    "diff": -0.23029220499282527,
    "se": 0.002397604893012784,
    "z": -96.05094052984039,
    "d": -0.9605094052984038,
    "d_se": 0.010560882016708342
   },
   "Czz": {
    "diff": 0.40143821707353666,
    "se": 0.018399893464269734,
    "z": 21.81742072871666,
    "d": 0.21817420728716658,
    "d_se": 0.010029705868522133
   },
   "tilt": {
    "diff": -0.006852697987680401,
    "se": 0.002796671910055256,
    "z": -2.4503045791828355,
    "d": -0.024503045791828354,
    "d_se": 0.010000375242492827
   },
   "sc": {
    "diff": 0.0,
    "se": 0.0,
    "z": 0.0,
    "d": 0.0,
    "d_se": 0.01
   }
  },
  "V_hist": {
   "M5": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    4,
    61,
    497,
    1729,
    3653,
    4785,
    4491,
    2914,
    1319,
    434,
    99,
    14,
    0,
    0,
    0,
    0
   ],
   "R5": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    2,
    21,
    141,
    605,
    1845,
    3436,
    4570,
    4283,
    2928,
    1461,
    552,
    135,
    18,
    3,
    0,
    0,
    0
   ],
   "F5": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    1,
    11,
    93,
    584,
    1718,
    3484,
    4669,
    4395,
    2894,
    1476,
    520,
    129,
    23,
    3,
    0,
    0,
    0
   ],
   "SM5": [
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    0,
    5,
    72,
    510,
    1815,
    3771,
    4734,
    4418,
    2794,
    1285,
    476,
    90,
    30,
    0,
    0,
    0,
    0
   ]
  }
 }
}

==> anc/magic_vs_random.py <==
"""
magic_vs_random.py -- does the gem distinguish magic squares?  (Section 5.3 and Table 4 of the paper; Monte Carlo
estimates except for the exact magic column at n = 4.)

Groups of arrangements, n = 4:
  M    all 880 magic squares (D4-classes; every invariant below is D4-invariant, so this is the uniform distribution
       on the 7040 magic squares) -- exact
  R    uniformly random arrangements
  F    uniformly random arrangements with vanishing first moments  sum z x = sum z y = 0  (rejection sampling)
  SM   uniformly random semi-magic squares: the 549,504 semi-magic squares are the 954 orbits listed below times the
       576 row and column permutations (free action), so a uniform orbit and a uniform pair of permutations is uniform
  SMa  semi-magic squares from the annealer sa_magic.c with the 8th argument 1 (calibration of the annealer against SM)
n = 5 (all sampled):  M5 magic squares from the annealer (distinct D4-classes), R5, F5 as above, SM5 annealed
semi-magic squares.  The sampling distribution of the annealer is not known.
Invariants of the gem (exact hulls, gem_geometry.exact_hull): V, volume, V_int (interior points), V_bd (non-vertex
boundary points), numbers of lower / upper / vertical facets, |Iso(G)| (exact, isolib on the vertex set), the solid
centroid c (distance from the origin) and the solid covariance C (its vertical variance C_zz and its tilt
sqrt(C_xz^2 + C_yz^2)); and, for reference, the square's own self-complementarity.
Effect sizes: difference of means with its standard error (the n = 4 magic column is a population, without error),
z = difference / SE and Cohen's d = difference / pooled sd.
  python3 magic_vs_random.py [K4=100000] [K5=20000]   -> magic_vs_random.json, magic_vs_random.log  (about 15 min, 4 cores)
Seeds: 4040 + group index (n = 4), 5050 + group index (n = 5); annealer seeds 9000 s + n.
"""
import os, sys, json, itertools, subprocess, tempfile, time
from multiprocessing import Pool
import numpy as np
from scipy.spatial import ConvexHull

HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull, classify_points
from isolib import isometries

K4 = int(sys.argv[1]) if len(sys.argv) > 1 else 100000
K5 = int(sys.argv[2]) if len(sys.argv) > 2 else 20000
LOG = []


def log(s):
    print(s, flush=True); LOG.append(s)


# ---------------------------------------------------------------- invariants of one gem
def d4(S):
    return [S, np.rot90(S, 1), np.rot90(S, 2), np.rot90(S, 3), S.T, np.rot90(S, 1).T, np.rot90(S, 2).T, np.rot90(S, 3).T]


def d4canon(S):
    return min(tuple(int(v) for v in g.ravel()) for g in d4(S))


def self_complementary(S):
    N = S.size; C = N + 1 - S
    return any((g == C).all() for g in d4(S))


def invariants(S):
    S = np.asarray(S); h = exact_hull(S); P = h['P']
    V, I, B = classify_points(h)
    low = sum(1 for k in h['faces'] if k[2] < 0); up = sum(1 for k in h['faces'] if k[2] > 0)
    vert = sum(1 for k in h['faces'] if k[2] == 0)
    iso = len(isometries(P[h['vertices']]))
    # solid moments: tetrahedra from the origin (an interior point) over a triangulation of the boundary
    X = P.astype(float) / 2.0; hull = ConvexHull(X)
    vol = 0.0; m1 = np.zeros(3); m2 = np.zeros((3, 3))
    for s in hull.simplices:
        A = X[s]; v = abs(np.linalg.det(A)) / 6.0; sm = A.sum(0)
        vol += v; m1 += v * sm / 4.0; m2 += v / 20.0 * (A.T @ A + np.outer(sm, sm))
    c = m1 / vol; C = m2 / vol - np.outer(c, c)
    assert abs(vol - float(h['volume'])) < 1e-9
    return dict(V=len(V), vol=float(h['volume']), Vint=len(I), Vbd=len(B), Flow=low, Fup=up, Fvert=vert, iso=iso,
                cnorm=float(np.linalg.norm(c)), Czz=float(C[2, 2]), tilt=float(np.hypot(C[0, 2], C[1, 2])),
                sc=int(self_complementary(S)))


KEYS = ['V', 'vol', 'Vint', 'Vbd', 'Flow', 'Fup', 'Fvert', 'iso', 'cnorm', 'Czz', 'tilt', 'sc']


def run(squares):
    with Pool() as p:
        out = p.map(invariants, squares, chunksize=200)
    return {k: np.array([o[k] for o in out], dtype=float) for k in KEYS}


# ---------------------------------------------------------------- samplers
def random_arrangements(n, K, seed):
    rng = np.random.default_rng(seed)
    return [(rng.permutation(n * n) + 1).reshape(n, n) for _ in range(K)]


def first_moment_free(n, K, seed):
    """uniform arrangements conditioned on sum s x = sum s y = 0 (equivalently sum z x = sum z y = 0), by rejection"""
    rng = np.random.default_rng(seed); N = n * n
    i, j = np.divmod(np.arange(N), n); X2 = 2 * j - (n - 1); Y2 = (n - 1) - 2 * i
    out, draws = [], 0
    while len(out) < K:
        A = np.argsort(rng.random((500000, N)), axis=1) + 1; draws += len(A)
        ok = ((A @ X2) == 0) & ((A @ Y2) == 0)
        out.extend(A[ok][:K - len(out)])
    return [a.reshape(n, n) for a in out], draws


def semimagic4_orbits():
    R = [frozenset(c) for c in itertools.combinations(range(1, 17), 4) if sum(c) == 34]
    parts = []

    def rec(rem, acc):
        if not rem:
            parts.append(acc); return
        mn = min(rem)
        for r in R:
            if mn in r and r <= rem:
                rec(rem - r, acc + [r])
    rec(frozenset(range(1, 17)), [])
    reps = []
    for P in parts:                 # rows ordered by their smallest entry, first row increasing: one square per orbit
        r1 = sorted(P[0]); s4 = sorted(P[3])
        for p in itertools.permutations(sorted(P[1])):
            for q in itertools.permutations(sorted(P[2])):
                r4 = [34 - r1[c] - p[c] - q[c] for c in range(4)]
                if sorted(r4) == s4:
                    reps.append(np.array(r1 + list(p) + list(q) + r4).reshape(4, 4))
    return reps


def semimagic4(K, seed, reps):
    rng = np.random.default_rng(seed)
    return [reps[rng.integers(len(reps))][rng.permutation(4)][:, rng.permutation(4)] for _ in range(K)]


def anneal(n, K, semi, params):
    """distinct squares (D4-classes) from the annealer, seeds 9000 s + n, s = 1..8"""
    steps, T0, T1 = params
    d = tempfile.mkdtemp(); exe = os.path.join(d, 'sa')
    subprocess.check_call(['cc', '-O2', os.path.join(HERE, 'sa_magic.c'), '-o', exe, '-lm'])
    per = (int(K * 1.02) + 7) // 8
    procs = [subprocess.Popen([exe, str(n), str(per), str(9000 * s + n), str(steps), str(T0), str(T1), '100', str(int(semi))],
                              stdout=subprocess.PIPE, stderr=subprocess.DEVNULL, text=True) for s in range(1, 9)]
    seen = {}
    for p in procs:
        for line in p.communicate()[0].split('\n'):
            if line.strip():
                S = np.array(list(map(int, line.split()))).reshape(n, n); seen.setdefault(d4canon(S), S)
    sq = list(seen.values())[:K]
    M = n * (n * n + 1) // 2
    for S in sq:
        assert sorted(S.ravel()) == list(range(1, n * n + 1)) and (S.sum(0) == M).all() and (S.sum(1) == M).all()
        if not semi:
            assert np.trace(S) == M and np.trace(S[:, ::-1]) == M
    return sq


# ---------------------------------------------------------------- statistics
def summary(D):
    return {k: dict(mean=float(D[k].mean()), sd=float(D[k].std(ddof=1)), se=float(D[k].std(ddof=1) / np.sqrt(len(D[k]))))
            for k in KEYS} | {'size': len(D['V'])}


def compare(A, B, exactA=False):
    """A - B: difference, SE, z, Cohen's d (pooled sd) and its approximate SE"""
    out = {}
    for k in KEYS:
        a, b = A[k], B[k]; na, nb = len(a), len(b)
        diff = a.mean() - b.mean()
        se = np.sqrt((0 if exactA else a.var(ddof=1) / na) + b.var(ddof=1) / nb)
        sp_ = np.sqrt(((na - 1) * a.var(ddof=1) + (nb - 1) * b.var(ddof=1)) / (na + nb - 2))
        dd = diff / sp_ if sp_ > 0 else 0.0
        out[k] = dict(diff=float(diff), se=float(se), z=float(diff / se) if se > 0 else 0.0, d=float(dd),
                      d_se=float(np.sqrt(1 / na + 1 / nb + dd ** 2 / (2 * (na + nb)))))
    return out


def fmt_cmp(name, c, keys=KEYS):
    return name + ': ' + '; '.join(f"{k} {c[k]['diff']:+.3f}+-{c[k]['se']:.3f} (z {c[k]['z']:+.1f}, d {c[k]['d']:+.2f})" for k in keys)


if __name__ == '__main__':
    t0 = time.time(); RES = {}
    # ---------------- n = 4
    M = [np.array(list(map(int, l.split()))).reshape(4, 4) for l in open(os.path.join(HERE, 'squares880.txt')) if l.strip()]
    reps = semimagic4_orbits()
    assert len(reps) * 576 == 549504                            # the number of semi-magic squares of order 4
    orbit = {}
    for r in reps:
        orbit[tuple(r.ravel())] = 1

    def orbit_rep(S):                                           # the listed orbit representative of a semi-magic square
        rows = sorted(S.tolist(), key=min); order = np.argsort(rows[0])
        return tuple(np.array(rows)[:, order].ravel())
    assert all(orbit_rep(g) in orbit for S in M for g in d4(S))   # every magic square is in a listed orbit
    G4 = {'M': M}
    G4['R'] = random_arrangements(4, K4, 4041)
    G4['F'], draws = first_moment_free(4, K4, 4042)
    log(f'n=4: first-moment-free sample: {K4} accepted of {draws} uniform draws (rate {K4 / draws:.2e})')
    G4['SM'] = semimagic4(K4, 4043, reps)
    G4['SMa'] = anneal(4, min(K4, 20000), True, (200000, 20, 0.5))
    D4_ = {g: run(sq) for g, sq in G4.items()}
    RES['n4'] = {g: summary(D) for g, D in D4_.items()}
    RES['n4']['M_vs_R'] = compare(D4_['M'], D4_['R'], exactA=True)
    RES['n4']['M_vs_F'] = compare(D4_['M'], D4_['F'], exactA=True)
    RES['n4']['M_vs_SM'] = compare(D4_['M'], D4_['SM'], exactA=True)
    RES['n4']['F_vs_R'] = compare(D4_['F'], D4_['R'])
    RES['n4']['SM_vs_F'] = compare(D4_['SM'], D4_['F'])
    RES['n4']['SMa_vs_SM'] = compare(D4_['SMa'], D4_['SM'])
    # magic squares that are not self-complementary, against semi-magic squares that are not
    nsc = lambda D: {k: D[k][D['sc'] == 0] for k in KEYS}
    RES['n4']['Mnsc_vs_SMnsc'] = compare(nsc(D4_['M']), nsc(D4_['SM']), exactA=True)
    RES['n4']['V_hist'] = {g: np.bincount(D['V'].astype(int), minlength=17).tolist() for g, D in D4_.items()}
    for g in G4:
        s = RES['n4'][g]
        log(f"n=4 {g} ({s['size']}): " + '; '.join(f"{k} {s[k]['mean']:.3f}+-{s[k]['se']:.3f}" for k in KEYS))
    for c in ('M_vs_R', 'M_vs_F', 'M_vs_SM', 'F_vs_R', 'SM_vs_F', 'SMa_vs_SM', 'Mnsc_vs_SMnsc'):
        log(fmt_cmp('n=4 ' + c, RES['n4'][c]))
    for g in G4:
        log(f"n=4 {g} V histogram (V = 0..16): {RES['n4']['V_hist'][g]}")
    log(f'n=4 done ({time.time() - t0:.0f} s)')
    # ---------------- n = 5
    G5 = {'M5': anneal(5, K5, False, (400000, 30, 0.5)), 'R5': random_arrangements(5, K5, 5051)}
    G5['F5'], draws = first_moment_free(5, K5, 5052)
    log(f'n=5: first-moment-free sample: {K5} accepted of {draws} uniform draws (rate {K5 / draws:.2e})')
    G5['SM5'] = anneal(5, K5, True, (400000, 30, 0.5))
    D5 = {g: run(sq) for g, sq in G5.items()}
    RES['n5'] = {g: summary(D) for g, D in D5.items()}
    RES['n5']['M5_vs_R5'] = compare(D5['M5'], D5['R5'])
    RES['n5']['M5_vs_F5'] = compare(D5['M5'], D5['F5'])
    RES['n5']['M5_vs_SM5'] = compare(D5['M5'], D5['SM5'])
    RES['n5']['F5_vs_R5'] = compare(D5['F5'], D5['R5'])
    RES['n5']['SM5_vs_F5'] = compare(D5['SM5'], D5['F5'])
    RES['n5']['V_hist'] = {g: np.bincount(D['V'].astype(int), minlength=26).tolist() for g, D in D5.items()}
    for g in G5:
        s = RES['n5'][g]
        log(f"n=5 {g} ({s['size']}): " + '; '.join(f"{k} {s[k]['mean']:.3f}+-{s[k]['se']:.3f}" for k in KEYS))
    for c in ('M5_vs_R5', 'M5_vs_F5', 'M5_vs_SM5', 'F5_vs_R5', 'SM5_vs_F5'):
        log(fmt_cmp('n=5 ' + c, RES['n5'][c]))
    log(f'done ({time.time() - t0:.0f} s)')
    json.dump(RES, open(os.path.join(HERE, 'magic_vs_random.json'), 'w'), indent=1)
    open(os.path.join(HERE, 'magic_vs_random.log'), 'w').write('\n'.join(LOG) + '\n')


==> anc/magic_vs_random.tex <==
\begin{tabular}{l rrrr}
\toprule
 & random & first moments $0$ & semi-magic & magic\\
invariant & \multicolumn{3}{c}{(estimates, $10^5$ samples each)} & (exact)\\
\midrule
vertices $V$ & 12.055 & 12.076 & 12.124 & 12.227\\
interior points $V^\circ$ & 2.439 & 2.508 & 2.625 & 2.718\\
non-vertex boundary points $V^\partial$ & 1.506 & 1.415 & 1.251 & 1.055\\
lower facets & 6.503 & 6.503 & 6.455 & 6.439\\
volume & 75.75 & 81.72 & 82.68 & 84.05\\
distance of the solid centroid from $\mathbf 0$ & 0.348 & 0.353 & 0.159 & 0.109\\
fraction with $\operatorname{Iso}(\mathcal G)\ne\{\mathrm{id}\}$ & 0.000 & 0.000 & 0.101 & 0.400\\
\bottomrule
\end{tabular}


==> anc/magic_vs_random_table.py <==
"""
magic_vs_random_table.py -- writes magic_vs_random.tex (Table 4 of the paper) from magic_vs_random.json
(produced by magic_vs_random.py) and prints the order-five numbers quoted in the text of Section 5.3.
"""
import os, json
HERE = os.path.dirname(os.path.abspath(__file__))
R = json.load(open(os.path.join(HERE, 'magic_vs_random.json')))
A = R['n4']
ROWS = [('V', r'vertices $V$', 3), ('Vint', r'interior points $V^\circ$', 3), ('Vbd', r'non-vertex boundary points $V^\partial$', 3),
        ('Flow', 'lower facets', 3), ('vol', 'volume', 2),
        ('cnorm', r'distance of the solid centroid from $\mathbf 0$', 3),
        ('iso', r'fraction with $\operatorname{Iso}(\mathcal G)\ne\{\mathrm{id}\}$', 3)]
# the vertical facets and the tilt are quoted in the text only (printed below; all values are in magic_vs_random.json)
EXTRA = ['Fup', 'Fvert', 'tilt']
lines = [r'\begin{tabular}{l rrrr rr}', r'\toprule',
         r' & random & first moments $0$ & semi-magic & magic & \multicolumn{2}{c}{$d$, magic $-$ semi-magic}\\',
         r'\cmidrule(lr){6-7}',
         r'invariant & \multicolumn{3}{c}{(estimates, $10^5$ samples each)} & (exact) & all & not s.-c.\\', r'\midrule']
for k, name, dig in ROWS:
    vals = []
    for g in ('R', 'F', 'SM', 'M'):
        v = A[g][k]['mean'] - (1 if k == 'iso' else 0)        # mean of |Iso| - 1: the fraction if |Iso| <= 2, an upper bound for it in general
        vals.append(f'{v:.{dig}f}')
    if k == 'iso':
        d1 = d2 = '--'
    else:
        d1 = f"${A['M_vs_SM'][k]['d']:+.2f}$"; d2 = f"${A['Mnsc_vs_SMnsc'][k]['d']:+.2f}$"
    lines.append(f'{name} & ' + ' & '.join(vals) + f' & {d1} & {d2}\\\\')
lines += [r'\bottomrule', r'\end{tabular}']
open(os.path.join(HERE, 'magic_vs_random.tex'), 'w').write('\n'.join(lines) + '\n')
print('\n'.join(lines))
# standard errors and the uncertainty of d, for the caption
se = {k: max(A[g][k]['se'] for g in ('R', 'F', 'SM')) for k, _, _ in ROWS}
print('max SE of the sampled means:', {k: round(v, 4) for k, v in se.items()})
print('SE of d (magic - semi-magic):', round(max(A['M_vs_SM'][k]['d_se'] for k, _, _ in ROWS if k != 'iso'), 3),
      '(not s.-c.):', round(max(A['Mnsc_vs_SMnsc'][k]['d_se'] for k, _, _ in ROWS if k != 'iso'), 3))
for k in EXTRA:
    print(f'{k}: means', {g: round(A[g][k]['mean'], 3) for g in ('R', 'F', 'SM', 'M')}, 'max SE', round(max(A[g][k]['se'] for g in ('R', 'F', 'SM')), 4),
          'd(F-R)', round(A['F_vs_R'][k]['d'], 2), 'd(M-SM)', round(A['M_vs_SM'][k]['d'], 2))
print('magic - random, d:', {k: round(A['M_vs_R'][k]['d'], 2) for k, _, _ in ROWS if k != 'iso'})
print('first moments 0 - random, d:', {k: round(A['F_vs_R'][k]['d'], 2) for k, _, _ in ROWS if k != 'iso'})
print('semi-magic - first moments 0, d:', {k: round(A['SM_vs_F'][k]['d'], 2) for k, _, _ in ROWS if k != 'iso'})
print('annealed - uniform semi-magic, |z| max:', round(max(abs(A['SMa_vs_SM'][k]['z']) for k, _, _ in ROWS), 2),
      'sizes', A['SMa']['size'], A['SM']['size'])
print('mean |Iso| - 1 (fraction with nontrivial isometry, or an upper bound for it): R', A['R']['iso']['mean'] - 1, 'F', A['F']['iso']['mean'] - 1,
      'SM', A['SM']['iso']['mean'] - 1, 'self-compl. SM', A['SM']['sc']['mean'], 'M', A['M']['iso']['mean'] - 1)
print('magic - semi-magic, not s.-c.: V diff', A['Mnsc_vs_SMnsc']['V']['diff'], '+-', A['Mnsc_vs_SMnsc']['V']['se'])
# exact mean vertex counts of the magic squares by symmetry type (symmetry_880.json; D4 acts freely, so class means
# are the means over the 7040 squares), and the excess of the non-self-complementary magic squares over random arrangements
S880 = json.load(open(os.path.join(HERE, 'symmetry_880.json')))
mean = lambda L: sum(L) / len(L)
Vsc = [r['f_vector'][0] for r in S880 if r['self_comp']]
Vnsc = [r['f_vector'][0] for r in S880 if not r['self_comp']]
Vas = [r['f_vector'][0] for r in S880 if r['assoc']]
assert abs(mean(Vsc + Vnsc) - A['M']['V']['mean']) < 1e-12
print(f"magic V means: self-compl. {mean(Vsc):.3f} ({len(Vsc)}), associative {mean(Vas):.3f} ({len(Vas)}), "
      f"not self-compl. {mean(Vnsc):.3f} ({len(Vnsc)}); not s.-c. magic - random {mean(Vnsc) - A['R']['V']['mean']:+.3f} "
      f"+- {A['R']['V']['se']:.3f} = {100 * (mean(Vnsc) - A['R']['V']['mean']) / A['M_vs_R']['V']['diff']:.0f}% of the excess "
      f"{A['M_vs_R']['V']['diff']:.3f}")
if 'n5' in R:
    B = R['n5']
    for k in ('V', 'Vint', 'Vbd', 'Flow', 'Fvert', 'vol', 'cnorm', 'tilt', 'iso'):
        print(f"n=5 {k}: " + ', '.join(f"{g} {B[g][k]['mean']:.3f}+-{B[g][k]['se']:.3f}" for g in ('R5', 'F5', 'SM5', 'M5'))
              + '; M5-R5 ' + f"{B['M5_vs_R5'][k]['diff']:+.3f}+-{B['M5_vs_R5'][k]['se']:.3f} (d {B['M5_vs_R5'][k]['d']:+.2f})"
              + '; M5-SM5 ' + f"{B['M5_vs_SM5'][k]['diff']:+.3f}+-{B['M5_vs_SM5'][k]['se']:.3f} (d {B['M5_vs_SM5'][k]['d']:+.2f})")
    print('n=5 sizes', {g: B[g]['size'] for g in ('R5', 'F5', 'SM5', 'M5')})
    # n = 5 has at most four vertical facets; a gem has three or four, so the deficit of the mean counts the gems with three
    # (consistent with the stored standard deviations, which equal those of a 0/1 variable with these counts)
    three = {g: round(B[g]['size'] * (4 - B[g]['Fvert']['mean'])) for g in ('R5', 'F5', 'SM5', 'M5')}
    for g in three:
        p = three[g] / B[g]['size']; sd = (p * (1 - p) * B[g]['size'] / (B[g]['size'] - 1)) ** 0.5
        assert abs(sd - B[g]['Fvert']['sd']) < 1e-9
    print('n=5 gems with three vertical facets:', three, 'total', sum(three.values()), 'of', sum(B[g]['size'] for g in three))


==> anc/make_fig_construction.py <==
"""Figure 3: construction of the Magic Gem of the Lo Shu: (a) square, (b) cell positions (measured from the centre) and heights, (c) point set, (d) gem,
(e) the regular subdivisions S(z) and S(-z) of the 3x3 grid (projections of the lower and upper facets; Example 5.3), with the
vertical facets checked as well.  Vector PDF, 6.5 in wide; hull faces from the exact hull code gem_geometry.py."""
import os, sys
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Poly3DCollection, Line3DCollection

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
FIGDIR = os.path.join(HERE, '..', 'figures') if os.path.isdir(os.path.join(HERE, '..', 'figures')) else os.path.join(HERE, '..')

from gem_geometry import exact_hull

plt.rcParams.update({'font.size': 8, 'axes.titlesize': 8, 'pdf.fonttype': 42, 'mathtext.fontset': 'cm'})
FACE, EDGE, PT, STEM = '#5b8ed6', '#1f3f73', '#1f3f73', '#777777'
LOSHU = np.array([[2, 7, 6], [9, 5, 1], [4, 3, 8]])


def face_cycle(P, fv, normal):
    pts = np.array([P[v] for v in fv], float); c = pts.mean(0)
    nrm = np.array(normal, float); nrm /= np.linalg.norm(nrm)
    e1 = pts[0] - c; e1 -= nrm * (e1 @ nrm); e1 /= np.linalg.norm(e1); e2 = np.cross(nrm, e1)
    return pts[np.argsort(np.arctan2((pts - c) @ e2, (pts - c) @ e1))]


def style3d(ax, n, N, elev=24, azim=-58):
    lim = (n - 1) / 2 + 0.4
    ax.set_xlim(-lim, lim); ax.set_ylim(-lim, lim); ax.set_zlim(-(N - 1) / 2 - 0.5, (N - 1) / 2 + 0.5)
    ax.set_box_aspect((1, 1, 1.15)); ax.view_init(elev=elev, azim=azim)
    ax.set_xticks([]); ax.set_yticks([]); ax.set_zticks([]); ax.grid(False)
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.pane.fill = False; axis.line.set_color('#aaaaaa'); axis.pane.set_edgecolor('#dddddd')


def points(S):
    n = S.shape[0]; N = n * n
    return np.array([[j - (n - 1) / 2, (n - 1) / 2 - i, S[i, j] - (N + 1) / 2] for i in range(n) for j in range(n)])


def draw_gem(ax, S, labels=False, alpha=0.3):
    n = S.shape[0]; N = n * n
    h = exact_hull(S); P = h['P'] / 2.0
    polys = [face_cycle(P, f, key[:3]) for key, f in h['faces'].items()]
    ax.add_collection3d(Poly3DCollection(polys, facecolor=FACE, edgecolor=EDGE, linewidths=0.5, alpha=alpha))
    hv = sorted(h['vertices']); inner = [k for k in range(N) if k not in hv]
    ax.scatter(P[hv, 0], P[hv, 1], P[hv, 2], s=12, c=PT, depthshade=False)
    if inner:
        ax.scatter(P[inner, 0], P[inner, 1], P[inner, 2], s=8, c='#b0433a', depthshade=False)
    if labels:
        for k in range(N):
            ax.text(P[k, 0], P[k, 1], P[k, 2] + 0.35, str(int(S.ravel()[k])), fontsize=6, ha='center')
    style3d(ax, n, N)
    return h


def draw_square(ax, S, title, cell=True):
    n = S.shape[0]
    ax.set_xlim(0, n); ax.set_ylim(0, n); ax.set_aspect('equal'); ax.axis('off')
    for i in range(n):
        for j in range(n):
            ax.add_patch(plt.Rectangle((j, n - 1 - i), 1, 1, facecolor='#eef3fb', edgecolor='#555555', lw=0.6))
            ax.text(j + 0.5, n - 1 - i + 0.5, str(S[i, j]), ha='center', va='center', fontsize=9)
    TITLES.append((ax, title))


fig = plt.figure(figsize=(6.5, 1.65))
gs = fig.add_gridspec(1, 5, width_ratios=[0.72, 0.98, 0.95, 0.95, 1.5], wspace=0.06, left=0.005, right=0.995, top=0.86, bottom=0.02)
TITLES = []

# (a) the Lo Shu
ax = fig.add_subplot(gs[0, 0]); draw_square(ax, LOSHU, '(a) Lo Shu $S$')
# (b) grid centred at the origin
ax = fig.add_subplot(gs[0, 1]); n = 3
ax.set_xlim(-1.7, 1.7); ax.set_ylim(-1.7, 1.7); ax.set_aspect('equal'); ax.axis('off')
for i in range(n):
    for j in range(n):
        xx, yy = j - 1, 1 - i
        ax.add_patch(plt.Rectangle((xx - .5, yy - .5), 1, 1, facecolor='white', edgecolor='#555555', lw=0.6))
        ax.text(xx, yy + 0.12, f'({xx},{yy})', ha='center', va='center', fontsize=6.5)
        ax.text(xx, yy - 0.22, f'$z={LOSHU[i,j]-5}$', ha='center', va='center', fontsize=6.5, color='#1f3f73')
ax.annotate('', xy=(1.65, -1.55), xytext=(-1.55, -1.55), arrowprops=dict(arrowstyle='->', lw=0.6))
ax.annotate('', xy=(-1.55, 1.65), xytext=(-1.55, -1.55), arrowprops=dict(arrowstyle='->', lw=0.6))
ax.text(1.55, -1.45, '$x$', fontsize=7); ax.text(-1.45, 1.5, '$y$', fontsize=7)
TITLES.append((ax, '(b) positions, $z=s-5$'))
# (c) heights as stems
ax = fig.add_subplot(gs[0, 2], projection='3d')
P = points(LOSHU)
segs = [[(p[0], p[1], 0), (p[0], p[1], p[2])] for p in P]
ax.add_collection3d(Line3DCollection(segs, colors=STEM, linewidths=0.8))
ax.scatter(P[:, 0], P[:, 1], P[:, 2], s=12, c=PT, depthshade=False)
for k, p in enumerate(P):
    ax.text(p[0], p[1], p[2] + 0.45, str(int(LOSHU.ravel()[k])), fontsize=6, ha='center')
gx, gy = np.meshgrid([-1.5, -.5, .5, 1.5], [-1.5, -.5, .5, 1.5])
ax.plot_wireframe(gx, gy, np.zeros_like(gx), color='#bbbbbb', lw=0.4)
style3d(ax, 3, 9); TITLES.append((ax, '(c) the point set'))
# (d) hull
ax = fig.add_subplot(gs[0, 3], projection='3d')
h = draw_gem(ax, LOSHU)
V, E, F = h['f_vector']
TITLES.append((ax, f'(d) gem, $f=({V},{E},{F})$'))

assert h['f_vector'] == (8, 16, 10) and h['volume'] == 18

# (e) the regular subdivisions S(z) (lower facets) and S(-z) (upper facets), cells labelled by entries
Pd = h['P']; ent = LOSHU.ravel()
cells = {'lower': [], 'upper': [], 'vertical': []}
for key in h['faces']:
    a, b, c, d = key
    on = frozenset(int(ent[k]) for k in range(9) if a * Pd[k, 0] + b * Pd[k, 1] + c * Pd[k, 2] + d == 0)   # marked cell
    cells['lower' if c < 0 else 'upper' if c > 0 else 'vertical'].append(on)
EXPECT = {'lower': {frozenset({1, 2, 6}), frozenset({1, 3, 8}), frozenset({1, 2, 3, 4})},
          'upper': {frozenset({2, 7, 9}), frozenset({4, 8, 9}), frozenset({6, 7, 8, 9})},
          'vertical': {frozenset({2, 4, 9}), frozenset({2, 6, 7}), frozenset({1, 6, 8}), frozenset({3, 4, 8})}}
for k in EXPECT:
    assert set(cells[k]) == EXPECT[k] and len(cells[k]) == len(EXPECT[k]), (k, cells[k])
pos = {int(LOSHU[i, j]): (j - 1, 1 - i) for i in range(3) for j in range(3)}
FILLS = ['#cfe0f5', '#f6d9b8', '#d4ecd9']
sub = gs[0, 4].subgridspec(1, 2, wspace=0.18)
for col, (kind, lab) in enumerate((('lower', r'$\mathcal{S}(z)$'), ('upper', r'$\mathcal{S}(-z)$'))):
    ax = fig.add_subplot(sub[0, col]); ax.set_xlim(-1.45, 1.45); ax.set_ylim(-1.75, 1.45); ax.set_aspect('equal'); ax.axis('off')
    for t, cell in enumerate(sorted(cells[kind], key=lambda c: (len(c), sorted(c)))):
        pts = np.array([pos[e] for e in cell], float); cen = pts.mean(0)
        pts = pts[np.argsort(np.arctan2(pts[:, 1] - cen[1], pts[:, 0] - cen[0]))]
        ax.add_patch(plt.Polygon(pts, closed=True, facecolor=FILLS[t % 3], edgecolor=EDGE, lw=0.7))
    used = set().union(*cells[kind])
    for e, (xx, yy) in pos.items():
        if e in used:
            ax.scatter([xx], [yy], s=10, c=PT, zorder=3)
        else:
            ax.scatter([xx], [yy], s=10, facecolors='white', edgecolors='#b0433a', linewidths=0.8, zorder=3)
        ax.text(xx + (0.13 if xx < 1 else -0.13), yy + 0.13, str(e), fontsize=6.5, ha='left' if xx < 1 else 'right', va='bottom', zorder=4)
    ax.text(0, -1.42, lab, ha='center', va='center', fontsize=8)
TITLES.append((fig.axes[-2], '(e) the subdivisions'))
for ax_, t_ in TITLES:
    fig.text(ax_.get_position().x0 + 0.004, 0.975, t_, fontsize=8, va='top', ha='left')
outpdf = f'{FIGDIR}/fig_construction.pdf'
fig.savefig(outpdf)
print('wrote', outpdf)


==> anc/make_fig_geometry_880.py <==
"""Round-1 copy of Analysis/revision/gem_geometry/make_figures.py: only panel (c) of fig_gem_geometry_880 changed (legible type-size chart)."""
import json, os, sys
from fractions import Fraction
from collections import Counter
import numpy as np
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Poly3DCollection

HERE = os.path.dirname(os.path.abspath(__file__))
SRC = HERE
FIGDIR = os.path.join(HERE, '..', 'figures') if os.path.isdir(os.path.join(HERE, '..', 'figures')) else os.path.join(HERE, '..')

sys.path.insert(0, SRC)
from gem_geometry import exact_hull, classify_points
from siamese_util import siamese

SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
R = json.load(open(f'{SRC}/results_geometry.json'))

plt.rcParams.update({'font.size': 8, 'axes.titlesize': 8, 'axes.labelsize': 8,
                     'xtick.labelsize': 8, 'ytick.labelsize': 8, 'legend.fontsize': 8,
                     'pdf.fonttype': 42, 'axes.spines.top': False, 'axes.spines.right': False,
                     'axes.edgecolor': '#888888', 'xtick.color': '#555555', 'ytick.color': '#555555',
                     'axes.labelcolor': '#222222'})
BAR = '#3b6fb6'      # single hue for magnitude bars
FACE = '#5b8ed6'
EDGE = '#1f3f73'
INNER = '#b0433a'


def face_cycle(P, face_vertices, normal):
    """cyclic order of a facet's vertices (convex polygon) for rendering"""
    pts = np.array([P[v] for v in face_vertices], float)
    c = pts.mean(0)
    nrm = np.array(normal, float); nrm /= np.linalg.norm(nrm)
    e1 = pts[0] - c; e1 -= nrm * (e1 @ nrm); e1 /= np.linalg.norm(e1)
    e2 = np.cross(nrm, e1)
    ang = np.arctan2((pts - c) @ e2, (pts - c) @ e1)
    return pts[np.argsort(ang)]


def render_gem(ax, S, title=None, elev=22, azim=-55, annotate=True):
    S = np.asarray(S); n = S.shape[0]; N = n * n
    h = exact_hull(S)
    P = h['P'] / 2.0  # back to paper coordinates
    polys = [face_cycle(P, f, key[:3]) for key, f in h['faces'].items()]
    coll = Poly3DCollection(polys, facecolor=FACE, edgecolor=EDGE, linewidths=0.6, alpha=0.28)
    ax.add_collection3d(coll)
    hv, inner, bnd = classify_points(h)       # vertices (dark blue), strictly interior points (red), non-vertex boundary points (orange squares)
    ax.scatter(P[hv, 0], P[hv, 1], P[hv, 2], s=14, c=EDGE, depthshade=False, zorder=5)
    if inner:
        ax.scatter(P[inner, 0], P[inner, 1], P[inner, 2], s=9, c=INNER, depthshade=False, zorder=5)
    if bnd:
        ax.scatter(P[bnd, 0], P[bnd, 1], P[bnd, 2], s=14, c='#E69F00', marker='s', edgecolors='k', linewidths=0.4, depthshade=False, zorder=6)
    lim = (n - 1) / 2 + 0.3
    ax.set_xlim(-lim, lim); ax.set_ylim(-lim, lim); ax.set_zlim(-(N - 1) / 2 - 0.5, (N - 1) / 2 + 0.5)
    ax.set_box_aspect((1, 1, 1.1))
    ax.view_init(elev=elev, azim=azim)
    ax.set_xticks([]); ax.set_yticks([]); ax.set_zticks([])
    ax.xaxis.pane.fill = False; ax.yaxis.pane.fill = False; ax.zaxis.pane.fill = False
    ax.grid(False)
    for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
        axis.line.set_color('#aaaaaa'); axis.pane.set_edgecolor('#dddddd')
    V, E, F = h['f_vector']
    if title:
        ax.set_title(title, pad=2)
    if annotate:
        ax.text2D(0.5, -0.01, f"$f=({V},{E},{F})$, $V/N={V}/{N}$\nvolume ${h['volume']}$",
                  transform=ax.transAxes, fontsize=8, va='top', ha='center')
    return h


# ------------------------------------------------------------------ Figure 1
fig = plt.figure(figsize=(6.5, 5.0))
gs = fig.add_gridspec(2, 3, height_ratios=[1, 1.25], hspace=0.15, wspace=0.45)

# (a) vertex counts
ax = fig.add_subplot(gs[0, 0])
vc = {int(k): v for k, v in R['vertex_count_distribution'].items()}
ks = sorted(vc)
ax.bar(ks, [vc[k] for k in ks], color=BAR, width=0.8)
for k in ks:
    ax.text(k, vc[k] + 5, str(vc[k]), ha='center', va='bottom', fontsize=6.5, color='#222222')
ax.set_xlabel('vertices $V$'); ax.set_ylabel('number of squares')
ax.set_xticks(ks[::2]); ax.set_xticklabels([str(k) for k in ks[::2]], fontsize=7); ax.set_ylim(0, 430)
ax.set_title('(a) number of vertices $V$', loc='left')

# (b) volumes
ax = fig.add_subplot(gs[0, 1])
vols = []
for k, v in R['volume_distribution'].items():
    vols += [float(Fraction(k))] * v
ax.hist(vols, bins=np.arange(57, 99, 2), color=BAR, edgecolor='white', linewidth=0.5)
ax.set_xlabel('volume of gem'); ax.set_ylabel('number of squares')
ax.set_title('(b) volume (155 distinct values)', loc='left')
ax.axvline(float(Fraction(R['volume_min'])), color='#555555', lw=0.6, ls=':')
ax.axvline(float(Fraction(R['volume_max'])), color='#555555', lw=0.6, ls=':')
ax.text(float(Fraction(R['volume_min'])) + 0.5, ax.get_ylim()[1] * 0.92, f"min {R['volume_min']}", fontsize=8)
ax.text(float(Fraction(R['volume_max'])) - 0.5, ax.get_ylim()[1] * 0.92, f"max {R['volume_max']}", fontsize=8, ha='right')

# (c) combinatorial type sizes (the counts are also printed as a table in the text)
ax = fig.add_subplot(gs[0, 2])
ts = {int(k): v for k, v in R['combinatorial_type_size_distribution'].items()}
sizes = sorted(ts)
x = np.arange(len(sizes))
ax.bar(x, [ts[s] for s in sizes], color=BAR, width=0.7)
ax.set_yscale('log'); ax.set_ylim(0.7, 400)
ax.set_yticks([1, 10, 100]); ax.set_yticklabels(['1', '10', '100'])
ax.set_xticks(x); ax.set_xticklabels([str(s) if s in (1, 2, 3, 4, 8, 16, 32) else '' for s in sizes], fontsize=7)  # round 2: thinned
ax.set_xlabel('squares per type'); ax.set_ylabel('number of types (log)')
for xi, s_ in zip(x, sizes):
    if ts[s_] >= 20:
        ax.text(xi, ts[s_] * 1.25, str(ts[s_]), ha='center', va='bottom', fontsize=7, color='#222222')
ax.set_title(f"(c) {R['n_combinatorial_types']} combinatorial types", loc='left')

# (d) extreme gems
k8 = R['extremes']['eight_vertex'][1]['index']   # the (8,14,8) gem: smallest f-vector
k16 = R['extremes']['sixteen_vertex'][0]['index']
# choose the 16-vertex gem with the largest volume for a clear picture
k16 = max(R['extremes']['sixteen_vertex'], key=lambda e: float(Fraction(e['volume'])))['index']
ax = fig.add_subplot(gs[1, 0], projection='3d')
render_gem(ax, SQ[k8], title=f'(d) $V=8$ (square #{k8})')
ax = fig.add_subplot(gs[1, 1], projection='3d')
render_gem(ax, SQ[k16], title=f'(e) $V=16$ (square #{k16})')
ax = fig.add_subplot(gs[1, 2], projection='3d')
kmax = R['extremes']['max_volume']['index']
render_gem(ax, SQ[kmax], title=f'(f) max volume (square #{kmax})')
fig.savefig(f'{FIGDIR}/fig_gem_geometry_880.pdf', bbox_inches='tight')
print('wrote fig_gem_geometry_880.pdf; gems shown:', k8, k16, kmax)
print(SQ[k8]); print(SQ[k16]); print(SQ[kmax])



==> anc/make_fig_lines.py <==
"""Figure B: heights cancel along every line of Duerer's square; contrast with a non-magic swap."""
from vecfig import *
import matplotlib.patheffects as pe
HALO = [pe.withStroke(linewidth=2.2, foreground='white')]
S = DURER; n = 4
S2 = S.copy(); S2[0, 1], S2[1, 0] = S[1, 0], S[0, 1]            # swap 3 and 5 (non-magic)
LINES = {'row': ('top row', [(0, j) for j in range(4)]),
         'col': ('left column', [(i, 0) for i in range(4)]),
         'diag': ('main diagonal', [(i, i) for i in range(4)]),
         'anti': ('anti-diagonal', [(i, 3 - i) for i in range(4)])}
order = ['row', 'col', 'diag', 'anti']
ZF = -9.4
def dev(Sq, cells): return sum(Sq[c] for c in cells) - 34
# ---- numbers (checked) ----
for k in order:
    assert dev(S, LINES[k][1]) == 0
print('swap 3<->5 deviations:', {k: dev(S2, LINES[k][1]) for k in order})
fig = plt.figure(figsize=(6.5, 7.0))
W = 0.215; xs = [0.05 + 0.238 * c for c in range(4)]

def panel3d(rect, Sq, cells, title):
    ax = fig.add_axes(rect, projection='3d'); style3d(ax, elev=22, azim=-52)
    ax.set_zlim(-9.6, 8.4); ax.set_box_aspect((1, 1, 1.15)); ax.computed_zorder = False
    P = coords(Sq); idx = [i * n + j for i, j in cells]
    floor(ax, ZF, fc='#F0F0F0', ec='#C8C8C8')
    for (i, j) in cells:                                           # highlight the cells of the line
        x0, y0 = j - 1.5 - .5, 1.5 - i - .5
        ax.add_collection3d(Poly3DCollection([[(x0, y0, ZF), (x0 + 1, y0, ZF), (x0 + 1, y0 + 1, ZF), (x0, y0 + 1, ZF)]],
                            facecolor='#9A9A9A', edgecolor='#555555', linewidths=0.6, alpha=0.75, zorder=1))
    for k in range(16):
        if k in idx: continue
        ax.plot([0, P[k, 0]], [0, P[k, 1]], [0, P[k, 2]], color='#C4C4C4', lw=0.7, zorder=2)
        ax.scatter(*P[k], s=6, color='#B0B0B0', depthshade=False, zorder=3)
    for k in idx:
        vec(ax, P[k], lw=2.3, dot=22)
        up = P[k, 2] > 0
        ax.text(P[k, 0], P[k, 1], P[k, 2] + (1.3 if up else -1.3), str(Sq.ravel()[k]), fontsize=8.5, weight='bold',
                ha='center', va='bottom' if up else 'top', color=zcol_strong(P[k, 2]), zorder=20, path_effects=HALO)
    tot = P[idx].sum(0)
    ax.scatter([0], [0], [0], s=22, color='k', depthshade=False, zorder=10)
    fig.text(rect[0] + rect[2] / 2, rect[1] + rect[3] + 0.002, title, fontsize=9, weight='bold', va='bottom', ha='center')
    return ax, tot

def panel_stack(rect, Sq, cells, failed, first=False):
    ax = fig.add_axes(rect)
    z = np.array([Sq[c] - 8.5 for c in cells]); s = np.cumsum(z); st = np.concatenate([[0], s[:-1]])
    for j in range(4):
        c = zcol_strong(z[j])
        ax.bar(j, z[j], bottom=st[j], width=0.62, color=c, alpha=0.92, edgecolor='k', lw=0.5)
        if abs(z[j]) >= 5: ax.text(j, st[j] + z[j] / 2, f'{z[j]:+.1f}', ha='center', va='center', fontsize=7.5, color='white', weight='bold', rotation=90)
        if j < 3: ax.plot([j + 0.31, j + 0.69], [s[j]] * 2, color='k', lw=0.7, ls=':')
    ax.axhline(0, color='k', lw=0.9)
    ax.set_xlim(-0.55, 5.5); ax.set_ylim(-10.5, 10.5)
    ax.set_xticks(range(4)); ax.set_xticklabels([str(Sq[c]) for c in cells], fontsize=9, weight='bold'); ax.tick_params(axis='x', length=0, pad=1)
    ax.set_yticks([-7.5, 0, 7.5]); ax.set_yticklabels(['$-7.5$', '$0$', '$+7.5$'] if first else [], fontsize=7.5)
    if first: ax.set_ylabel('height $z$', fontsize=8, labelpad=1)
    ax.patch.set_alpha(0)
    for sp in ('top', 'right', 'bottom') + (() if first else ('left',)): ax.spines[sp].set_visible(False)
    if not first: ax.tick_params(axis='y', length=0)
    if failed:
        ax.annotate('', xy=(3.95, s[-1]), xytext=(3.95, 0), arrowprops=dict(arrowstyle='-', color=WARN, lw=3.0, shrinkA=0, shrinkB=0))
        ax.plot([3.31, 4.1], [s[-1]] * 2, color=WARN, lw=1.0, ls=':')
        ax.text(4.2, s[-1] / 2, rf'$\delta={s[-1]:+.0f}$', color=WARN, fontsize=10.5, weight='bold', va='center', ha='left')
        pass
    else:
        ax.annotate('', xy=(3.95, 0), xytext=(3.95, s[2]), arrowprops=dict(arrowstyle='->', color='k', lw=1.1, shrinkA=0, shrinkB=0))
        pass
    return ax

BLK = [0.99, 0.5]
def block(top, Sq, head, fails):
    fig.text(0.02, top, head, fontsize=10.5, weight='bold', va='top')
    for c, k in enumerate(order):
        name, cells = LINES[k]
        panel3d([xs[c] - 0.015, top - 0.255, W + 0.01, 0.195], Sq, cells, name)
        z = np.array([Sq[cc] - 8.5 for cc in cells]); d = int(round(z.sum()))
        panel_stack([xs[c] + 0.03, top - 0.395, W - 0.0, 0.125], Sq, cells, d != 0, first=(c == 0))
        xb = np.mean([cc[1] - 1.5 for cc in cells]) * 4; yb = np.mean([1.5 - cc[0] for cc in cells]) * 4
        if d == 0:
            t = r'$\sum z=0$' + '\n' + rf'$\sum\vec p=({xb:g},{yb:g},0)$'
            col = 'k'
        else:
            t = rf'$\sum z={d:+d}\neq0$' + '\n' + rf'$\sum\vec p=({xb:g},{yb:g},{d:+d})$'
            col = WARN
        fig.text(xs[c] + 0.14, top - 0.43, t, ha='center', va='top', fontsize=8.5, color=col)
block(BLK[0], S, "Magic: Dürer's square", False)
block(BLK[1], S2, r"Not magic: Dürer's square with $3$ and $5$ swapped", True)
fig.savefig(f'{FIGDIR}/fig_lines.pdf'); print('ok')


==> anc/make_fig_moments.py <==
"""Figure 4: Duerer's square as piles of checkers on a checkerboard; every row and column carries 34 checkers, so the centre of mass
of all the checkers lies over the centre O of the board."""
from vecfig import *
import matplotlib.patheffects as pe
from matplotlib.patches import FancyArrow, Polygon
n = 4
X = np.array([[j - 1.5 for j in range(n)] for i in range(n)]); Y = np.array([[1.5 - i] * n for i in range(n)])
S1 = DURER
def z_of(S): return S - 8.5
# ---- exact checks ----
S = S1
assert (S.sum(0) == 34).all() and (S.sum(1) == 34).all() and np.trace(S) == 34 and np.trace(S[::-1]) == 34
assert abs((z_of(S) * X).sum()) < 1e-12 and abs((z_of(S) * Y).sum()) < 1e-12
W, H = 3.9, 2.95
fig = plt.figure(figsize=(W, H))
def A(x, ytop, w, h, **kw):
    """axes from inch coordinates (x from left, ytop from top, width, height)"""
    return fig.add_axes([x / W, 1 - (ytop + h) / H, w / W, h / H], **kw)
def T(x, y, s, **kw):
    """figure text at inch coordinates (y from top)"""
    return fig.text(x / W, 1 - y / H, s, **kw)
def grid(ax, vals, texts, cmap=CMAP, norm=NORM, fs=9, tcol=None):
    ax.set_xlim(0, n); ax.set_ylim(n, 0); ax.set_aspect('equal'); ax.axis('off')
    for i in range(n):
        for j in range(n):
            v = vals[i, j]
            ax.add_patch(Rectangle((j, i), 1, 1, facecolor=cmap(norm(v)), edgecolor='white', lw=1.5))
            lum = np.mean(cmap(norm(v))[:3])
            ax.text(j + .5, i + .5, texts[i][j], ha='center', va='center', fontsize=fs, weight='bold',
                    color='white' if lum < 0.55 else '#222222')

# (a) piles of checkers: one disc = height 1 (last disc = half), up = orange, down = blue, board = plane z=0, O = centre
import matplotlib.patheffects as pe
HALO = [pe.withStroke(linewidth=2.5, foreground='white')]
ZS = 0.075                                    # drawn thickness of one checker
P1 = coords(S1)
cnt = S1                                     # the pile on cell (i,j) has s_ij checkers
assert cnt.sum(0).tolist() == [34] * 4 and cnt.sum(1).tolist() == [34] * 4           # 34 checkers in every row and column
assert (cnt.ravel() * P1[:, 0]).sum() == 0 and (cnt.ravel() * P1[:, 1]).sum() == 0     # centre of mass of the checkers lies over O
assert P1[:, 0].sum() == 0 and P1[:, 1].sum() == 0
axp = A(0.2, 0.6, 3.6, 2.0, projection='3d')
style3d(axp, elev=48, azim=-80); axp.set_zlim(-0.1, 1.6); axp.set_box_aspect((1, 1, 0.45), zoom=1.2); axp.computed_zorder = False
checkerboard(axp, alpha=0.9)
cam = np.array([np.cos(np.radians(-80)), np.sin(np.radians(-80))]); depth = lambda k: P1[k, :2] @ cam
Rr = 0.38
for k in sorted(range(16), key=depth):
    x, y, z = P1[k]; col = CMAP(NORM(cnt.ravel()[k] - 8.5))[:3]    # same colour mapping as panels (b)-(d)
    for q in range(int(cnt.ravel()[k])):
        disc(axp, x, y, 0.05 + q * ZS, 0.05 + (q + 1) * ZS, Rr, col, shade(col, 0.5), dark=1.0 if q % 2 == 0 else 0.93, nseg=20, lw=0.35)
for k in range(16):
    axp.text(P1[k, 0], P1[k, 1], 0.05 + cnt.ravel()[k] * ZS + 0.01, str(cnt.ravel()[k]), fontsize=6.5, weight='bold', ha='center', va='center', zorder=40, path_effects=[pe.withStroke(linewidth=1.8, foreground='white')])
axp.scatter([0], [0], [0.06], s=55, color='#E4002B', edgecolor='k', linewidths=0.8, depthshade=False, zorder=50)
axp.text(-0.08, 0.08, 0.1, '$O$ ', fontsize=11, color='#E4002B', weight='bold', zorder=60, path_effects=HALO, ha='left', va='bottom')
T(0.1, 0.1, "checkers on a checkerboard", fontsize=9.5, weight='bold', va='top')
T(0.1, 0.38, 'cell $(i,j)$ carries $s_{ij}$ checkers (number and\ncolour = the entry $s_{ij}$)', fontsize=7.8, va='top', color='#333333')
T(1.95, 2.62, r'$34$ checkers in every row and column;' + '\n' + r'so the centre of mass of all the checkers lies over $O$', fontsize=7.8, ha='center', va='top', color='#333333')

cbp = fig.colorbar(ScalarMappable(Normalize(1, 16), CMAP), cax=A(0.12, 0.95, 0.08, 1.1), orientation='vertical')
cbp.set_ticks([1, 8, 16]); cbp.ax.tick_params(labelsize=7, length=2); cbp.set_label('entry $s$', fontsize=7.5, labelpad=1)
fig.savefig(f'{FIGDIR}/fig_moments.pdf'); print('ok')


==> anc/make_fig_pointsets.py <==
"""Figure 6 (lower half): the 16 points of three order-four squares as spheres on stems over the floor grid (height picture),
with the symmetry made visible: (d) antipodal pairs through O, (e) pairs exchanged by a half-turn about a horizontal axis, (f) no symmetry
(lower half of Figure 6; the upper half is fig_symmetry.pdf).
Same squares and viewpoint as fig_symmetry.pdf (Duerer, #124, #102)."""
from vecfig import *
import matplotlib.patheffects as pe
HALO = [pe.withStroke(linewidth=2.2, foreground='white')]
ELEV, AZIM = 20, -64
ZF = -8.9
CASES = [(DURER, 'd', 'point reflection', r'$(x,y,z)\mapsto(-x,-y,-z)$', 'associative: Dürer'),
         (SQ[124], 'e', 'half-turn about axis', r'$(x,y,z)\mapsto(x,-y,-z)$', 'self-complementary: #124'),
         (SQ[102], 'f', 'no symmetry', '', 'generic: #102')]
PAIRCOL = ['#2E7D32', '#8E44AD', '#C2185B', '#00838F', '#6D4C41', '#7B8D00', '#455A64', '#E0A800']
RED = '#E4002B'
# ---- exact checks of the pairings drawn ----
def pts(S): return coords(S)
Pd, P124, P102 = [pts(c[0]) for c in CASES]
def pairs_of(P, f):
    """pair index k with the index of the image point f(P[k]); asserts that f is a fixed-point-free involution of the point set"""
    out = {}
    for k in range(len(P)):
        m = [l for l in range(len(P)) if np.allclose(P[l], f(P[k]))]
        assert len(m) == 1 and m[0] != k
        out[k] = m[0]
    assert all(out[out[k]] == k for k in out)
    return sorted({tuple(sorted((k, l))) for k, l in out.items()})
pairsA = pairs_of(Pd, lambda p: -p)
pairsB = pairs_of(P124, lambda p: np.array([p[0], -p[1], -p[2]]))
assert len(pairsA) == 8 and len(pairsB) == 8
for S in (SQ[102], DURER, SQ[124]): assert (S.sum(0) == 34).all() and (S.sum(1) == 34).all() and np.trace(S) == 34 and np.trace(S[::-1]) == 34
for P, f in ((P102, lambda p: -p), (P102, lambda p: np.array([p[0], -p[1], -p[2]])), (P102, lambda p: np.array([-p[0], p[1], -p[2]]))):
    assert not all(any(np.allclose(q, f(p)) for q in P102) for p in P102)    # #102: none of the three candidate maps is a symmetry
fig = plt.figure(figsize=(6.5, 3.15))
cam = np.array([np.cos(np.radians(AZIM)), np.sin(np.radians(AZIM))])
for col, (S, let, name, formula, sub) in enumerate(CASES):
    P = coords(S)
    ax = fig.add_axes([col / 3 - 0.012, 0.13, 0.358, 0.72], projection='3d')
    style3d(ax, elev=ELEV, azim=AZIM); ax.set_zlim(-9.4, 8.4); ax.set_box_aspect((1, 1, 1.12), zoom=1.12); ax.computed_zorder = False
    floor(ax, ZF, fc='#EDEDED', ec='#B8B8B8')
    for p in P:                                              # stems
        ax.plot([p[0], p[0]], [p[1], p[1]], [ZF, p[2]], color='#9A9A9A', lw=0.7, zorder=2)
    if let == 'd':
        for pi, (k, l) in enumerate(pairsA):
            ax.plot(*zip(P[k], P[l]), color=PAIRCOL[pi], lw=1.1, zorder=3)
    if let == 'e':
        for pi, (k, l) in enumerate(pairsB):
            foot = np.array([P[k, 0], 0.0, 0.0])
            assert abs((P[k] - P[l]) @ np.array([1, 0, 0])) < 1e-12 and np.allclose((P[k] + P[l]) / 2, foot)   # midpoint on axis, segment perpendicular to it
            ax.plot(*zip(P[k], P[l]), color=PAIRCOL[pi], lw=1.1, zorder=3)
        ax.plot([-2.5, 2.5], [0, 0], [0, 0], color='k', lw=1.1, ls=(0, (4, 2.5)), zorder=4)
        ax.text(-2.5, 0, 0.4, 'axis', fontsize=7.5, ha='right', va='bottom', zorder=30, path_effects=HALO)
    order = np.argsort(P[:, :2] @ cam * -1)                   # far first
    for k in sorted(range(16), key=lambda k: (P[k, :2] @ cam)):
        c = zcol(P[k, 2]); ec = shade(c[:3], 0.55)
        ax.scatter(*P[k], s=72, facecolor=c, edgecolor=ec, linewidths=0.8, depthshade=False, zorder=5)
    ax.scatter([0], [0], [0], s=95, facecolor=RED, edgecolor='k', linewidths=0.9, depthshade=False, zorder=8)
    ax.text(0.0, -0.1, 1.0, '$O$', fontsize=9.5, color=RED, weight='bold', zorder=30, ha='left', va='bottom', path_effects=HALO)
    fig.text(col / 3 + 0.015, 0.975, f'({let})  {sub}', fontsize=8.5, weight='bold', va='top')
    fig.text(col / 3 + 0.015, 0.915, name + ('\n' + formula if formula else '\nonly the identity'), fontsize=7.8, color='#333333', va='top')
cax = fig.add_axes([0.37, 0.115, 0.26, 0.016])
cb = fig.colorbar(ScalarMappable(NORM, CMAP), cax=cax, orientation='horizontal'); cb.set_ticks([-7.5, 0, 7.5])
cb.ax.tick_params(labelsize=7, length=2); cb.set_label('height $z=s-8.5$ (sphere colour)', fontsize=7.5, labelpad=1)
fig.savefig(f'{FIGDIR}/fig_pointsets.pdf'); print('ok', pairsA, pairsB)


==> anc/make_fig_siamese_layers.py <==
"""Figure 8: (a) the five level polygons Lambda_{+2},...,Lambda_{-2} of the sheared height zeta in the (x,y) plane
for n=9, with the twelve vertex cells q_1..q_12 marked; (b) the sheared gem Phi(G(S)) = conv{(x,y,zeta)} with its
16 facets.  Uses zeta_points from siamese_util.py.  Vector PDF, 6.5 x 2.6 in."""
import os, sys
import numpy as np
from itertools import combinations
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d.art3d import Poly3DCollection
from scipy.spatial import ConvexHull

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
FIGDIR = os.path.join(HERE, '..', 'figures') if os.path.isdir(os.path.join(HERE, '..', 'figures')) else os.path.join(HERE, '..')

from siamese_util import zeta_points, siamese_closed_form, siamese

plt.rcParams.update({'font.size': 8, 'axes.titlesize': 8, 'pdf.fonttype': 42, 'mathtext.fontset': 'cm'})
n = 9; m = (n - 1) // 2
assert (siamese(n) == siamese_closed_form(n)).all()
pts = zeta_points(n)                     # (x, y, zeta), integers
zeta = pts[:, 2]
levels = [n + 1, 1, 0, -1, -(n + 1)]
names = {n + 1: r'$\Lambda_{+2}$', 1: r'$\Lambda_{+1}$', 0: r'$\Lambda_{0}$', -1: r'$\Lambda_{-1}$', -(n + 1): r'$\Lambda_{-2}$'}
cols = {n + 1: '#b0433a', 1: '#e0904a', 0: '#3b6fb6', -1: '#6aa36a', -(n + 1): '#7a4fa0'}
assert sorted(set(zeta.tolist())) == sorted(levels)

# the twelve vertices q_1..q_12 of Theorem 6.4 in (x,y,zeta)
V = [(-m, m, n + 1), (-1, m, n + 1), (-m, 1, n + 1), (-m, 0, 1), (-m, -m, 0), (0, -m, 0), (0, m, 0), (m, m, 0),
     (m, 0, -1)]
V += [tuple(-np.array(V[0])), tuple(-np.array(V[2])), tuple(-np.array(V[1]))]
V = np.array(V)

# exact hull of the integer points: merge coplanar qhull triangles by their integer plane equation
hull = ConvexHull(pts.astype(float))
planes = {}
for simp in hull.simplices:
    p0, p1, p2 = pts[simp]
    nrm = np.cross(p1 - p0, p2 - p0).astype(np.int64)
    g = np.gcd.reduce(np.abs(nrm)); nrm //= g
    d = -int(nrm @ p0)
    if nrm @ pts.mean(0) + d > 0:
        nrm, d = -nrm, -d
    planes.setdefault((tuple(nrm), d), set()).update(simp.tolist())
faces = {}
for (nrm, d), s in planes.items():
    on = [k for k in range(len(pts)) if int(np.array(nrm) @ pts[k]) + d == 0]
    faces[(nrm, d)] = on
hv = sorted(int(k) for k in hull.vertices)
assert len(faces) == 16 and len(hv) == 12, (len(faces), len(hv))
assert {tuple(pts[k]) for k in hv} == {tuple(v) for v in V}


def cyc(P, nrm):
    c = P.mean(0); nrm = np.asarray(nrm, dtype=float); nrm = nrm / np.linalg.norm(nrm)
    e1 = P[0] - c; e1 = e1 - nrm * (e1 @ nrm); e1 /= np.linalg.norm(e1); e2 = np.cross(nrm, e1)
    return P[np.argsort(np.arctan2((P - c) @ e2, (P - c) @ e1))]


fig = plt.figure(figsize=(6.5, 2.7))
gs = fig.add_gridspec(1, 2, width_ratios=[1, 1.0], wspace=0.35, left=0.06, right=0.99, top=0.89, bottom=0.14)

# (a) level polygons in the plane
ax = fig.add_subplot(gs[0, 0])
for lv in levels:
    sel = pts[zeta == lv]
    ax.scatter(sel[:, 0], sel[:, 1], s=14, c=cols[lv], edgecolors='none', zorder=3,
               label=f'{names[lv]}: $\\zeta={lv:+d}$' if lv != 0 else f'{names[lv]}: $\\zeta=0$')
    if len(sel) >= 3:
        hh = ConvexHull(sel[:, :2].astype(float))
        poly = sel[hh.vertices, :2]
        ax.add_patch(plt.Polygon(poly, closed=True, fill=False, edgecolor=cols[lv], lw=0.9, zorder=2))
ax.scatter(V[:, 0], V[:, 1], s=70, facecolors='none', edgecolors='k', linewidths=0.8, zorder=4)
OFF_A = {1: (0.0, 0.55), 2: (-0.15, 0.55), 3: (-0.65, 0.15), 4: (-0.65, -0.15), 5: (-0.4, -0.68),
         6: (0.3, -0.68), 7: (-0.25, 0.55), 8: (0.42, 0.42), 9: (0.48, 0.05),
         10: (0.38, -0.62), 11: (0.48, -0.15), 12: (0.2, -0.68)}
for k, v in enumerate(V):
    dx, dy = OFF_A.get(k + 1, (0.38, 0.38))
    ax.text(v[0] + dx, v[1] + dy, f'$q_{{{k+1}}}$', fontsize=6.5, ha='center' if abs(dx) < 0.28 else ('left' if dx > 0 else 'right'),
            va='center', zorder=5)
ax.set_xlim(-m - 1.15, m + 1.35); ax.set_ylim(-m - 1.1, m + 1.25); ax.set_aspect('equal')
ax.set_xticks(range(-m, m + 1)); ax.set_yticks(range(-m, m + 1))
ax.tick_params(labelsize=6, length=2); ax.set_xlabel('$x$', labelpad=2); ax.set_ylabel('$y$', labelpad=1)
ax.legend(frameon=False, fontsize=6.5, loc='upper left', bbox_to_anchor=(1.01, 1.0), handletextpad=0.2, borderaxespad=0.0, labelspacing=0.3)
ax.set_title(f'(a) the five levels of $\\zeta$, $n={n}$ ($m={m}$)', loc='left')

# (b) the sheared polytope
ax = fig.add_subplot(gs[0, 1], projection='3d')
hv_set = set(hv)
polys = [cyc(pts[[k for k in f if k in hv_set]].astype(float), nrm) for (nrm, _), f in faces.items()]
ax.add_collection3d(Poly3DCollection(polys, facecolor='#5b8ed6', edgecolor='#1f3f73', linewidths=0.6, alpha=0.25))
for lv in levels:
    sel = pts[zeta == lv]
    ax.scatter(sel[:, 0], sel[:, 1], sel[:, 2], s=6, c=cols[lv], depthshade=False)
ax.scatter(V[:, 0], V[:, 1], V[:, 2], s=16, c='k', depthshade=False)
OFF_B = {1: (0.0, 0.2, 1.0), 2: (0.4, 0.25, 0.8), 3: (-0.6, -0.2, 0.8), 4: (-0.6, -0.1, 0.7),
         5: (-0.7, -0.3, -0.3), 6: (-0.45, -0.35, -1.1), 7: (-0.25, 0.35, 0.9), 8: (0.55, 0.25, 0.6),
         9: (0.6, 0.0, -0.4), 10: (0.15, -0.2, -1.7), 11: (0.55, 0.1, -1.3), 12: (-0.45, -0.25, -1.5)}
for k, v in enumerate(V):
    dx, dy, dz = OFF_B.get(k + 1, (0.0, 0.0, 0.6))
    ax.text(v[0] + dx, v[1] + dy, v[2] + dz, f'$q_{{{k+1}}}$', fontsize=6, ha='center', va='center')
ax.set_xlim(-m - .5, m + .5); ax.set_ylim(-m - .5, m + .5); ax.set_zlim(-n - 1.5, n + 1.5)
ax.set_box_aspect((1, 1, 1.1)); ax.view_init(elev=18, azim=-52)
ax.set_xticks([]); ax.set_yticks([]); ax.set_zticks([-(n + 1), 0, n + 1]); ax.tick_params(labelsize=6)
ax.set_zlabel('$\\zeta$', labelpad=-4); ax.grid(False)
for axis in (ax.xaxis, ax.yaxis, ax.zaxis):
    axis.pane.fill = False; axis.pane.set_edgecolor('#dddddd')
ax.set_title('(b) $\\Phi(G(S))$: 12 vertices, 16 facets', loc='left')

out = f'{FIGDIR}/fig_siamese_layers.pdf'
fig.savefig(out)
print('wrote', out, '| faces', len(faces), 'vertices', len(hv), 'face sizes', sorted(len(f) for f in faces.values()))


==> anc/make_fig_symmetry.py <==
"""Figure: three gems (centrally symmetric / half-turn symmetric / no symmetry) with a symmetry-related facet pair highlighted."""
from gemfig import *
from gem_geometry import classify_points
from isolib import isometries, element_type
sym = __import__('json').load(open(os.path.join(HERE, 'symmetry_880.json')))
CASES = [('Ci', 174, '(a) centrally symmetric\n(isometry $\\mathbf{p}\\mapsto-\\mathbf{p}$)'),
         ('C2', None, '(b) self-complementary\n(half-turn about the dashed axis)'),
         ('C1', None, '(c) generic\n(no non-trivial isometry)')]
def pick(group, vcount=12):
    for r in sym:
        if r['group'] == group and r['f_vector'][0] == vcount and r['index'] > 100: return r['index']
CASES[1] = (CASES[1][0], pick('C2'), CASES[1][2]); CASES[2] = (CASES[2][0], pick('C1'), CASES[2][2])
fig = plt.figure(figsize=(6.5, 3.0))
for col, (grp, idx, title) in enumerate(CASES):
    S = DURER if idx == 174 else SQ[idx]
    if idx == 174: S = DURER
    h = exact_hull(S); P = h['P'] / 2.0; V = h['vertices']
    ax = fig.add_axes([col / 3 - 0.01, 0.14, 0.35, 0.80], projection='3d')
    keys = list(h['faces'].keys()); fsets = [h['faces'][k] for k in keys]
    iso = isometries(h['P'][V]); colors = {}; pairs = None
    if grp != 'C1':
        perm, R = [x for x in iso if element_type(x[1]) != 'E'][0]
        pos = {v: t for t, v in enumerate(V)}
        img = lambda f: frozenset(V[perm[pos[v]]] for v in f)
        # choose the largest face (by number of vertices, then area) that is moved
        cand = [(len(f), t) for t, f in enumerate(fsets) if img(f) != f]
        cand.sort(key=lambda a: -a[0]); t0 = cand[0][1]; t1 = fsets.index(img(fsets[t0]))
        colors = {t0: (OI['orange'], 0.65), t1: (OI['green'], 0.65)}
    keys, polys = draw_faces(ax, h, P, colors=colors, alpha=0.10, lw=0.45)
    ax.scatter(P[V, 0], P[V, 1], P[V, 2], s=7, color=OI['blue'], depthshade=False)
    _, inner, bnd = classify_points(h)        # strictly interior points: red discs; non-vertex boundary points: orange squares
    if inner: ax.scatter(P[inner, 0], P[inner, 1], P[inner, 2], s=7, color=OI['verm'], depthshade=False)
    if bnd: ax.scatter(P[bnd, 0], P[bnd, 1], P[bnd, 2], s=12, color=OI['orange'], marker='s', edgecolors='k', linewidths=0.4, depthshade=False)
    if grp == 'Ci':
        c0, c1 = polys[t0].mean(0), polys[t1].mean(0)
        ax.plot(*zip(c0, c1), color='k', lw=0.8, ls='--'); ax.scatter([0], [0], [0], s=12, color='k', depthshade=False)
    if grp == 'C2':
        w, vv = np.linalg.eigh(R); a = vv[:, np.argmin(abs(w - 1))]
        ax.plot(*zip(-2.6 * a, 2.6 * a), color='k', lw=0.9, ls='--')
    style3d(ax, elev=20, azim=-64)
    fig.text(col / 3 + 1 / 6, 0.07, title, ha='center', va='center', fontsize=8)
    sq = '\n'.join(' '.join(f'{v:2d}' for v in r) for r in S)
    fig.text(col / 3 + 0.02, 0.93, sq, fontsize=6.5, family='monospace', va='top')
    fig.text(col / 3 + 0.31, 0.93, f'$V={h["f_vector"][0]}$, $F={h["f_vector"][2]}$, $|{{\\rm Iso}}|={len(iso)}$', fontsize=7, ha='right', va='top')
fig.savefig(f'{FIGDIR}/fig_symmetry.pdf'); print('ok', [c[1] for c in CASES])


==> anc/make_fig_vectors.py <==
"""Figure 1: (a) Duerer's Melencolia I (1514) with its magic square, balance scale, and 12-vertex polyhedron highlighted,
(b) Duerer's square as a heat map of heights, (c) the 16 vectors from the centroid O, (d) their hull, the 12-vertex Magic Gem."""
from vecfig import *
import matplotlib.patheffects as pe
import matplotlib.image as mpimg
HALO = [pe.withStroke(linewidth=2.5, foreground='white')]
S = DURER; n = 4; N = 16
h = exact_hull(S); P = coords(S)
assert np.allclose(P, h['P'] / 2.0) and abs(P.sum(0)).max() < 1e-12      # sum_ij p_ij = 0
assert (S.sum(0) == 34).all() and (S.sum(1) == 34).all()
V = set(h['vertices'])
_, _inner, _bnd = classify_points(h); assert len(V) == 12 and len(_inner) == 4 and not _bnd     # Duerer: 12 vertices, 4 strictly interior points, no other
ZF = -9.2
fig = plt.figure(figsize=(7.2, 3.35))
ELEV, AZIM = 26, -48
def setup(ax):
    style3d(ax, elev=ELEV, azim=AZIM); ax.set_zlim(-9.4, 8.2); ax.set_box_aspect((1, 1, 1.05)); ax.computed_zorder = False

# (a) Melencolia I (1514) with highlights on the magic square, balance scale, and 12-vertex polyhedron
ax0 = fig.add_axes([0.005, 0.08, 0.225, 0.77]); ax0.axis('off')
img = mpimg.imread(os.path.join(HERE, 'melencolia_1514.jpg'))
H_img, W_img = img.shape[:2]
ax0.imshow(img, cmap='gray', vmin=0, vmax=255, aspect='equal')
# Highlight boxes: magic square, balance scale, Duerer's 12-vertex solid
boxes = [
    (728, 165, 168, 162, VERM, 'square'),
    (452, 72, 142, 275, OI['green'], 'scales'),
    (22, 395, 345, 348, BLUE, '12-vertex\npolyhedron'),
]
for (x0, y0, w0, h0, col, lab) in boxes:
    ax0.add_patch(Rectangle((x0, y0), w0, h0, fill=False, edgecolor='white', lw=2.2, zorder=4))
    ax0.add_patch(Rectangle((x0, y0), w0, h0, fill=False, edgecolor=col, lw=1.3, zorder=5))
ax0.text(812, 152, 'magic square', color=VERM, fontsize=6.5, weight='bold', ha='center', va='bottom', path_effects=HALO, zorder=6)
ax0.text(523, 62, 'scales', color=OI['green'], fontsize=6.5, weight='bold', ha='center', va='bottom', path_effects=HALO, zorder=6)
ax0.text(195, 755, "D\u00fcrer's solid ($V=12$)", color=BLUE, fontsize=6.5, weight='bold', ha='center', va='top', path_effects=HALO, zorder=6)
ax0.set_xlim(0, W_img); ax0.set_ylim(H_img, 0)
fig.text(0.01, 0.965, "(a)  Melencolia I (1514)", fontsize=8.8, weight='bold', va='top')
fig.text(0.01, 0.905, "D\u00fcrer's square, balance scale,\nand $12$-vertex polyhedron", fontsize=7.2, color='#444444', va='top')

# (b) heat map of heights with the line sums outside
ax = fig.add_axes([0.245, 0.21, 0.24, 0.58]); ax.set_aspect('equal'); ax.axis('off'); ax.set_zorder(10)
Z = S - 8.5
for i in range(n):
    for j in range(n):
        c = CMAP(NORM(Z[i, j])); lum = np.mean(c[:3])
        ax.add_patch(Rectangle((j, i), 1, 1, facecolor=c, edgecolor='white', lw=1.8))
        ax.text(j + .5, i + .5, str(S[i, j]), ha='center', va='center', fontsize=11, weight='bold', color='white' if lum < 0.55 else '#222222')
for i in range(n):
    ax.text(n + 0.18, i + .5, '34', va='center', ha='left', fontsize=8, color='#333333')
for j in range(n):
    ax.text(j + .5, n + 0.18, '34', ha='center', va='top', fontsize=8, color='#333333')
ax.text(n + 0.18, -0.15, r'$\nearrow$ 34', ha='left', va='bottom', fontsize=7.8, color='#333333')
ax.text(n + 0.18, n + 0.18, r'$\searrow$ 34', ha='left', va='top', fontsize=7.8, color='#333333')
ax.set_xlim(-0.05, n + 1.45); ax.set_ylim(n + 0.9, -0.6)
fig.text(0.25, 0.965, "(b)  D\u00fcrer's square", fontsize=8.8, weight='bold', va='top')
fig.text(0.25, 0.905, 'entry $s$; height $z=s-8.5$;\nevery line sums to $34$', fontsize=7.2, color='#444444', va='top')

# (c) vectors alone
ax = fig.add_axes([0.475, 0.08, 0.275, 0.76], projection='3d'); setup(ax)
floor(ax, ZF)
for k in range(N):
    drop(ax, P[k], ZF)
for k in np.argsort(-P[:, 1]):   # far (large y) first
    vec(ax, P[k], lw=2.0, dot=24)
for k in range(N):
    up = P[k, 2] > 0
    dx = {5: -0.55, 10: -0.25, 11: 0.35, 9: -0.4}.get(int(S.ravel()[k]), 0.0)
    ax.text(P[k, 0] + dx, P[k, 1], P[k, 2] + (1.15 if up else -1.15), str(S.ravel()[k]), fontsize=7.5, weight='bold',
            ha='center', va='bottom' if up else 'top', color=zcol_strong(P[k, 2]), zorder=20, path_effects=HALO)
ax.scatter([0], [0], [0], s=32, color='k', depthshade=False, zorder=30)
ax.text(-0.3, -0.2, -2.6, '$O$', fontsize=10, zorder=30, ha='right', path_effects=HALO)
fig.text(0.505, 0.965, '(c)  16 vectors from $O$', fontsize=8.8, weight='bold', va='top')
fig.text(0.505, 0.905, 'balanced at $O$; above $O$ orange,\nbelow $O$ blue', fontsize=7.2, color='#444444', va='top')

# (d) the gem
ax2 = fig.add_axes([0.73, 0.08, 0.275, 0.76], projection='3d'); setup(ax2)
floor(ax2, ZF)
draw_faces(ax2, h, P, alpha=0.07, lw=0.6)
for k in range(N):
    vec(ax2, P[k], lw=1.4, alpha=0.9, dot=28 if k in V else 24, hollow=(k not in V))
ax2.scatter([0], [0], [0], s=32, color='k', depthshade=False, zorder=30)
ax2.text(-0.3, -0.2, -2.6, '$O$', fontsize=10, zorder=30, ha='right', path_effects=HALO)
fig.text(0.75, 0.965, '(d)  their hull: the Magic Gem', fontsize=8.8, weight='bold', va='top')
fig.text(0.75, 0.905, r'$\bullet$ vertex (12)    $\circ$ interior (4)', fontsize=7.2, color='#444444', va='top')

# shared colourbar
cax = fig.add_axes([0.27, 0.145, 0.17, 0.02])
cb = fig.colorbar(ScalarMappable(NORM, CMAP), cax=cax, orientation='horizontal'); cb.set_ticks([-7.5, 0, 7.5])
cb.ax.tick_params(labelsize=6.5, length=2); cb.set_label('height $z=s-8.5$', fontsize=7, labelpad=1)
fig.savefig(f'{FIGDIR}/fig_vectors.pdf', dpi=300, bbox_inches='tight', pad_inches=0.03); print('ok', len(V))


==> anc/make_fig_weighted_sum.py <==
"""Figure 5: the height-weighted vector sum  sum_ij z_ij (x_ij, y_ij) = (0,0)  for two magic squares (Duerer and square #45):
the 16 vectors w_ij = z_ij (x_ij, y_ij), laid head to tail in order of direction, close up for both squares (the dipole moment
vanishes), while the quadrant totals of z x y (right) add to 0 for Duerer and to 60 for #45 (the mixed moment is not forced)."""
from vecfig import *
from matplotlib.patches import FancyArrowPatch
import matplotlib.patheffects as pe
HALO = [pe.withStroke(linewidth=2.5, foreground='white')]
S_LIST = [('Dürer', DURER), ('square #45', SQ[45])]
def pts(S):
    P = coords(S); return P[:, 0], P[:, 1], P[:, 2]
fig = plt.figure(figsize=(6.5, 3.35))
for col, (nm, S) in enumerate(S_LIST):
    assert (S.sum(0) == 34).all() and (S.sum(1) == 34).all() and np.trace(S) == 34 and np.trace(S[::-1]) == 34   # magic
    x, y, z = pts(S)
    W = np.stack([z * x, z * y], 1)                                   # moment arms w_ij = z_ij (x_ij, y_ij)
    assert abs(W.sum(0)).max() < 1e-12                                # sum z x = sum z y = 0
    ang = np.arctan2(W[:, 1], W[:, 0]); order = np.argsort(np.round(ang, 9), kind='stable')
    V = np.vstack([[0, 0], np.cumsum(W[order], 0)]); assert np.abs(V[-1]).max() < 1e-12     # head-to-tail chain closes
    quad = {(sx, sy): float((z * x * y)[(np.sign(x) == sx) & (np.sign(y) == sy)].sum()) for sx in (-1, 1) for sy in (-1, 1)}
    tot = sum(quad.values()); assert abs(tot - (z * x * y).sum()) < 1e-12
    print(nm, 'quadrants', quad, 'total', tot); assert tot == (0 if col == 0 else 60)
    ax = fig.add_axes([col * 0.5 + 0.0, 0.08, 0.34, 0.74]); ax.set_aspect('equal'); ax.axis('off')
    for k in range(16):
        p0, p1 = V[k], V[k + 1]; c = zcol_strong(z[order[k]])
        ax.add_patch(FancyArrowPatch(p0, p1, arrowstyle='-|>', mutation_scale=11, lw=1.7, color=c, shrinkA=0, shrinkB=0, zorder=3))
    ax.scatter(V[:-1, 0], V[:-1, 1], s=7, color='#444444', zorder=4)
    ax.scatter([0], [0], s=38, color='k', zorder=6)
    ax.text(0.6, -0.8, '$O$', fontsize=10, ha='left', va='top', path_effects=HALO, zorder=7)
    ax.plot([-1, 1], [0, 0], lw=0)   # keep limits
    L = 14.5; ax.set_xlim(V[:, 0].min() - 2.5, V[:, 0].max() + 2.5); ax.set_ylim(V[:, 1].min() - 2.5, V[:, 1].max() + 2.5)
    fig.text(col * 0.5 + 0.015, 0.975, f'({"ab"[col]})  {nm}', fontsize=9.5, weight='bold', va='top')
    fig.text(col * 0.5 + 0.015, 0.915, r'$16$ arrows $z_{ij}(x_{ij},y_{ij})$ head to tail:' + '\n' + r'they close up, $\sum z\,(x,y)=(0,0)$', fontsize=7.8, va='top', color='#333333')
    # quadrant totals of z x y
    qa = fig.add_axes([col * 0.5 + 0.345, 0.30, 0.14, 0.28]); qa.set_xlim(0, 2); qa.set_ylim(0, 2); qa.axis('off'); qa.set_aspect('equal')
    qn = Normalize(-20, 20)
    for (sx, sy), v in quad.items():
        cx, cy = (sx + 1) / 2, (sy + 1) / 2
        c = CMAP(qn(v)); lum = np.mean(c[:3])
        qa.add_patch(Rectangle((cx, cy), 1, 1, facecolor=c, edgecolor='white', lw=1.5))
        qa.text(cx + .5, cy + .5, (f'{v:+.1f}' if v else '0'), ha='center', va='center', fontsize=7.5, weight='bold', color='white' if lum < 0.55 else '#222222')
    qa.text(1, 2.12, r'$\sum z\,xy$ by quadrant', ha='center', va='bottom', fontsize=7)
    fig.text(col * 0.5 + 0.415, 0.235, (r'total $=0$' if tot == 0 else rf'total $=+{tot:.0f}$'), ha='center', va='top', fontsize=9, weight='bold', color='k' if tot == 0 else WARN)
fig.text(0.5, 0.012, r'edge colour: orange $z>0$, blue $z<0$; arrows are sorted by direction, so each chain is a closed convex polygon', ha='center', fontsize=7.8, color='#333333')
fig.savefig(f'{FIGDIR}/fig_weighted_sum.pdf'); print('ok')


==> anc/results_box_classes.json <==
{
 "vertex_count": {
  "8": 7,
  "9": 10,
  "10": 103,
  "11": 80,
  "12": 380,
  "13": 106,
  "14": 162,
  "15": 14,
  "16": 18
 },
 "volume_fraction": {
  "min": "58/135",
  "mean": "2219/3564",
  "max": "292/405",
  "n_distinct": 155
 },
 "volume_fraction_by_V": {
  "8": {
   "n": 7,
   "min": 0.6222222222222222,
   "mean": 0.6419753086419753,
   "max": 0.6481481481481481
  },
  "9": {
   "n": 10,
   "min": 0.5876543209876544,
   "mean": 0.6234567901234568,
   "max": 0.6666666666666666
  },
  "10": {
   "n": 103,
   "min": 0.48148148148148145,
   "mean": 0.6311638499340765,
   "max": 0.7012345679012346
  },
  "11": {
   "n": 80,
   "min": 0.5493827160493827,
   "mean": 0.6297222222222222,
   "max": 0.6987654320987654
  },
  "12": {
   "n": 380,
   "min": 0.42962962962962964,
   "mean": 0.6336192332683561,
   "max": 0.7209876543209877
  },
  "13": {
   "n": 106,
   "min": 0.45555555555555555,
   "mean": 0.6135569531795947,
   "max": 0.6876543209876543
  },
  "14": {
   "n": 162,
   "min": 0.45185185185185184,
   "mean": 0.6079561042524005,
   "max": 0.691358024691358
  },
  "15": {
   "n": 14,
   "min": 0.49753086419753084,
   "mean": 0.5599647266313933,
   "max": 0.6148148148148148
  },
  "16": {
   "n": 18,
   "min": 0.44938271604938274,
   "mean": 0.5358024691358024,
   "max": 0.5975308641975309
  }
 },
 "interior_points": {
  "0": 37,
  "1": 32,
  "2": 353,
  "3": 178,
  "4": 280
 },
 "boundary_nonvertex_points": {
  "0": 357,
  "1": 204,
  "2": 257,
  "3": 40,
  "4": 21,
  "6": 1
 },
 "interior_boundary_joint": {
  "(0, 0)": 18,
  "(0, 2)": 12,
  "(0, 4)": 6,
  "(0, 6)": 1,
  "(1, 0)": 14,
  "(1, 1)": 12,
  "(1, 2)": 6,
  "(2, 0)": 138,
  "(2, 1)": 72,
  "(2, 2)": 121,
  "(2, 3)": 14,
  "(2, 4)": 8,
  "(3, 0)": 28,
  "(3, 1)": 94,
  "(3, 2)": 40,
  "(3, 3)": 16,
  "(4, 0)": 159,
  "(4, 1)": 26,
  "(4, 2)": 78,
  "(4, 3)": 10,
  "(4, 4)": 7
 },
 "forced_set_size": {
  "4": 8,
  "5": 8,
  "6": 104,
  "7": 16,
  "8": 332,
  "9": 164,
  "10": 132,
  "11": 36,
  "12": 72,
  "13": 8
 },
 "cells_always_vertex": [
  0,
  3,
  12,
  15
 ],
 "entries_always_vertex": [
  1,
  16
 ],
 "max_other_cell_count": 834,
 "entry2_nonvertex_indices": [
  448,
  593,
  596,
  600,
  613,
  651,
  655,
  665
 ],
 "entry2_nonvertex": [
  [
   [
    3,
    4,
    14,
    13
   ],
   [
    15,
    16,
    2,
    1
   ],
   [
    6,
    9,
    7,
    12
   ],
   [
    10,
    5,
    11,
    8
   ]
  ],
  [
   [
    4,
    1,
    16,
    13
   ],
   [
    5,
    15,
    2,
    12
   ],
   [
    14,
    8,
    9,
    3
   ],
   [
    11,
    10,
    7,
    6
   ]
  ],
  [
   [
    4,
    1,
    16,
    13
   ],
   [
    9,
    15,
    2,
    8
   ],
   [
    14,
    12,
    5,
    3
   ],
   [
    7,
    6,
    11,
    10
   ]
  ],
  [
   [
    4,
    1,
    16,
    13
   ],
   [
    15,
    11,
    2,
    6
   ],
   [
    10,
    14,
    7,
    3
   ],
   [
    5,
    8,
    9,
    12
   ]
  ],
  [
   [
    4,
    3,
    14,
    13
   ],
   [
    5,
    15,
    2,
    12
   ],
   [
    16,
    10,
    7,
    1
   ],
   [
    9,
    6,
    11,
    8
   ]
  ],
  [
   [
    4,
    6,
    11,
    13
   ],
   [
    10,
    16,
    7,
    1
   ],
   [
    15,
    9,
    2,
    8
   ],
   [
    5,
    3,
    14,
    12
   ]
  ],
  [
   [
    4,
    6,
    11,
    13
   ],
   [
    16,
    15,
    2,
    1
   ],
   [
    5,
    10,
    7,
    12
   ],
   [
    9,
    3,
    14,
    8
   ]
  ],
  [
   [
    4,
    6,
    15,
    9
   ],
   [
    14,
    12,
    7,
    1
   ],
   [
    11,
    13,
    2,
    8
   ],
   [
    5,
    3,
    10,
    16
   ]
  ]
 ],
 "entry15_nonvertex": [
  [
   [
    1,
    7,
    14,
    12
   ],
   [
    9,
    15,
    4,
    6
   ],
   [
    16,
    10,
    5,
    3
   ],
   [
    8,
    2,
    11,
    13
   ]
  ],
  [
   [
    4,
    1,
    16,
    13
   ],
   [
    5,
    15,
    2,
    12
   ],
   [
    14,
    8,
    9,
    3
   ],
   [
    11,
    10,
    7,
    6
   ]
  ],
  [
   [
    4,
    1,
    16,
    13
   ],
   [
    9,
    15,
    2,
    8
   ],
   [
    14,
    12,
    5,
    3
   ],
   [
    7,
    6,
    11,
    10
   ]
  ],
  [
   [
    4,
    1,
    16,
    13
   ],
   [
    11,
    15,
    6,
    2
   ],
   [
    14,
    10,
    3,
    7
   ],
   [
    5,
    8,
    9,
    12
   ]
  ],
  [
   [
    4,
    3,
    13,
    14
   ],
   [
    16,
    15,
    1,
    2
   ],
   [
    5,
    10,
    8,
    11
   ],
   [
    9,
    6,
    12,
    7
   ]
  ],
  [
   [
    4,
    3,
    14,
    13
   ],
   [
    5,
    15,
    2,
    12
   ],
   [
    16,
    10,
    7,
    1
   ],
   [
    9,
    6,
    11,
    8
   ]
  ],
  [
   [
    4,
    6,
    11,
    13
   ],
   [
    16,
    10,
    1,
    7
   ],
   [
    9,
    15,
    8,
    2
   ],
   [
    5,
    3,
    14,
    12
   ]
  ],
  [
   [
    4,
    6,
    11,
    13
   ],
   [
    16,
    15,
    2,
    1
   ],
   [
    5,
    10,
    7,
    12
   ],
   [
    9,
    3,
    14,
    8
   ]
  ]
 ],
 "pandiagonal_vertex_count": {
  "11": 10,
  "12": 20,
  "13": 12,
  "14": 4,
  "15": 2
 },
 "pandiagonal_interior": {
  "1": 4,
  "2": 12,
  "3": 28,
  "4": 4
 },
 "associative_vertex_count": {
  "10": 13,
  "12": 28,
  "14": 4,
  "16": 3
 },
 "associative_interior": {
  "0": 4,
  "2": 23,
  "4": 21
 },
 "associative_boundary_nonvertex": {
  "0": 17,
  "2": 28,
  "4": 3
 },
 "eight_vertex_gems": [
  {
   "k": 50,
   "dudeney": 6,
   "group": "C2",
   "f": [
    8,
    16,
    10
   ],
   "interior": 4,
   "boundary_nonvertex": 4,
   "pandiagonal": false,
   "associative": false
  },
  {
   "k": 54,
   "dudeney": 6,
   "group": "C2",
   "f": [
    8,
    14,
    8
   ],
   "interior": 4,
   "boundary_nonvertex": 4,
   "pandiagonal": false,
   "associative": false
  },
  {
   "k": 276,
   "dudeney": 8,
   "group": "C1",
   "f": [
    8,
    18,
    12
   ],
   "interior": 4,
   "boundary_nonvertex": 4,
   "pandiagonal": false,
   "associative": false
  },
  {
   "k": 277,
   "dudeney": 8,
   "group": "C1",
   "f": [
    8,
    18,
    12
   ],
   "interior": 4,
   "boundary_nonvertex": 4,
   "pandiagonal": false,
   "associative": false
  },
  {
   "k": 494,
   "dudeney": 8,
   "group": "C1",
   "f": [
    8,
    18,
    12
   ],
   "interior": 4,
   "boundary_nonvertex": 4,
   "pandiagonal": false,
   "associative": false
  },
  {
   "k": 496,
   "dudeney": 8,
   "group": "C1",
   "f": [
    8,
    18,
    12
   ],
   "interior": 4,
   "boundary_nonvertex": 4,
   "pandiagonal": false,
   "associative": false
  },
  {
   "k": 672,
   "dudeney": 6,
   "group": "C2",
   "f": [
    8,
    17,
    11
   ],
   "interior": 4,
   "boundary_nonvertex": 4,
   "pandiagonal": false,
   "associative": false
  }
 ],
 "durer": {
  "k": 174,
  "nv": 12,
  "interior": 4,
  "boundary_nonvertex": 0
 },
 "square_54": {
  "nv": 8,
  "interior": 4,
  "boundary_nonvertex": 4
 },
 "square_102": {
  "nv": 12,
  "interior": 4,
  "boundary_nonvertex": 0
 },
 "square_124": {
  "nv": 12,
  "interior": 2,
  "boundary_nonvertex": 2
 },
 "square_802": {
  "nv": 16,
  "interior": 0,
  "boundary_nonvertex": 0
 },
 "square_379": {
  "nv": 12,
  "interior": 4,
  "boundary_nonvertex": 0
 },
 "siamese_vertices_equal_forced_n5_to_21": true
}

==> anc/results_ehrhart.json <==
{"stats": {"all_hstar_nonnegative_integers": true, "h1_range": [70, 136], "h2_range": [233, 403], "h3_range": [34, 52], "distinct_polynomials": 554, "distinct_hstar": 554, "distinct_f": 39, "distinct_types": 352, "distinct_volumes": 155, "complement_same_polynomial": true, "n_classes": 616, "c2_denominators": {"1": 634, "2": 246}, "vol_denominators": {"1": 261, "3": 407, "6": 132, "2": 80}, "L1_range": [74, 140], "f_vectors_with_several_polynomials": [29, 39], "types_with_several_polynomials": [81, 352], "volumes_with_several_polynomials": [104, 155]}, "loshu": {"coef": ["1", "13", "18"], "h": [1, 29, 73, 5]}, "durer": {"coef": ["-3", "44", "92"], "h": [1, 130, 377, 44]}, "per_gem": [{"index": 0, "coef": ["-1", "31", "71"], "h": [1, 98, 289, 38], "L1": 102, "interior": 38}, {"index": 1, "coef": ["0", "31", "70"], "h": [1, 98, 283, 38], "L1": 102, "interior": 38}, {"index": 2, "coef": ["-11/6", "63/2", "223/3"], "h": [1, 101, 304, 40], "L1": 105, "interior": 40}, {"index": 3, "coef": ["-3", "31", "77"], "h": [1, 102, 317, 42], "L1": 106, "interior": 42}, {"index": 4, "coef": ["-8/3", "31", "248/3"], "h": [1, 108, 339, 48], "L1": 112, "interior": 48}, {"index": 5, "coef": ["-20/3", "30", "239/3"], "h": [1, 100, 335, 42], "L1": 104, "interior": 42}, {"index": 6, "coef": ["-17/3", "31", "233/3"], "h": [1, 100, 325, 40], "L1": 104, "interior": 40}, {"index": 7, "coef": ["-1", "21", "62"], "h": [1, 79, 253, 39], "L1": 83, "interior": 39}, {"index": 8, "coef": ["-13/6", "31", "445/6"], "h": [1, 100, 304, 40], "L1": 104, "interior": 40}, {"index": 9, "coef": ["-7/3", "25", "202/3"], "h": [1, 87, 277, 39], "L1": 91, "interior": 39}, {"index": 10, "coef": ["-13/6", "30", "439/6"], "h": [1, 98, 300, 40], "L1": 102, "interior": 40}, {"index": 11, "coef": ["-1", "25", "65"], "h": [1, 86, 265, 38], "L1": 90, "interior": 38}, {"index": 12, "coef": ["-2/3", "21", "182/3"], "h": [1, 78, 247, 38], "L1": 82, "interior": 38}, {"index": 13, "coef": ["-8/3", "28", "239/3"], "h": [1, 102, 327, 48], "L1": 106, "interior": 48}, {"index": 14, "coef": ["-2", "30", "75"], "h": [1, 100, 307, 42], "L1": 104, "interior": 42}, {"index": 15, "coef": ["-10/3", "24", "199/3"], "h": [1, 84, 275, 38], "L1": 88, "interior": 38}, {"index": 16, "coef": ["-8/3", "30", "221/3"], "h": [1, 98, 303, 40], "L1": 102, "interior": 40}, {"index": 17, "coef": ["-4", "28", "71"], "h": [1, 92, 295, 38], "L1": 96, "interior": 38}, {"index": 18, "coef": ["-17/3", "28", "224/3"], "h": [1, 94, 313, 40], "L1": 98, "interior": 40}, {"index": 19, "coef": ["-3", "32", "82"], "h": [1, 108, 337, 46], "L1": 112, "interior": 46}, {"index": 20, "coef": ["-13/6", "24", "403/6"], "h": [1, 86, 276, 40], "L1": 90, "interior": 40}, {"index": 21, "coef": ["-19/6", "59/2", "227/3"], "h": [1, 99, 312, 42], "L1": 103, "interior": 42}, {"index": 22, "coef": ["-13/3", "33", "262/3"], "h": [1, 113, 361, 49], "L1": 117, "interior": 49}, {"index": 23, "coef": ["-13/3", "61/2", "449/6"], "h": [1, 98, 311, 39], "L1": 102, "interior": 39}, {"index": 24, "coef": ["-29/6", "59/2", "232/3"], "h": [1, 99, 322, 42], "L1": 103, "interior": 42}, {"index": 25, "coef": ["-2/3", "69/2", "505/6"], "h": [1, 115, 341, 48], "L1": 119, "interior": 48}, {"index": 26, "coef": ["-8/3", "53/2", "427/6"], "h": [1, 92, 293, 41], "L1": 96, "interior": 41}, {"index": 27, "coef": ["-7/3", "29", "229/3"], "h": [1, 100, 313, 44], "L1": 104, "interior": 44}, {"index": 28, "coef": ["-10/3", "38", "262/3"], "h": [1, 119, 359, 45], "L1": 123, "interior": 45}, {"index": 29, "coef": ["-3", "30", "73"], "h": [1, 97, 301, 39], "L1": 101, "interior": 39}, {"index": 30, "coef": ["-8/3", "30", "230/3"], "h": [1, 101, 315, 43], "L1": 105, "interior": 43}, {"index": 31, "coef": ["-7/2", "31", "149/2"], "h": [1, 99, 308, 39], "L1": 103, "interior": 39}, {"index": 32, "coef": ["-13/3", "57/2", "461/6"], "h": [1, 98, 319, 43], "L1": 102, "interior": 43}, {"index": 33, "coef": ["-29/6", "57/2", "220/3"], "h": [1, 94, 306, 39], "L1": 98, "interior": 39}, {"index": 34, "coef": ["-11/2", "59/2", "78"], "h": [1, 99, 326, 42], "L1": 103, "interior": 42}, {"index": 35, "coef": ["-16/3", "29", "244/3"], "h": [1, 102, 339, 46], "L1": 106, "interior": 46}, {"index": 36, "coef": ["-5", "35", "91"], "h": [1, 118, 377, 50], "L1": 122, "interior": 50}, {"index": 37, "coef": ["-20/3", "30", "263/3"], "h": [1, 108, 367, 50], "L1": 112, "interior": 50}, {"index": 38, "coef": ["-5", "38", "88"], "h": [1, 118, 365, 44], "L1": 122, "interior": 44}, {"index": 39, "coef": ["-17/6", "19", "401/6"], "h": [1, 80, 276, 44], "L1": 84, "interior": 44}, {"index": 40, "coef": ["-3", "23", "72"], "h": [1, 89, 297, 45], "L1": 93, "interior": 45}, {"index": 41, "coef": ["-25/6", "29", "505/6"], "h": [1, 106, 348, 50], "L1": 110, "interior": 50}, {"index": 42, "coef": ["-16/3", "65/2", "497/6"], "h": [1, 107, 345, 44], "L1": 111, "interior": 44}, {"index": 43, "coef": ["-4", "15", "62"], "h": [1, 70, 259, 42], "L1": 74, "interior": 42}, {"index": 44, "coef": ["-4/3", "25", "214/3"], "h": [1, 92, 291, 44], "L1": 96, "interior": 44}, {"index": 45, "coef": ["-4", "15", "64"], "h": [1, 72, 267, 44], "L1": 76, "interior": 44}, {"index": 46, "coef": ["-10/3", "30", "247/3"], "h": [1, 106, 339, 48], "L1": 110, "interior": 48}, {"index": 47, "coef": ["-5", "20", "70"], "h": [1, 82, 293, 44], "L1": 86, "interior": 44}, {"index": 48, "coef": ["-3", "33", "81"], "h": [1, 108, 333, 44], "L1": 112, "interior": 44}, {"index": 49, "coef": ["-11/3", "30", "254/3"], "h": [1, 108, 349, 50], "L1": 112, "interior": 50}, {"index": 50, "coef": ["-6", "30", "87"], "h": [1, 108, 363, 50], "L1": 112, "interior": 50}, {"index": 51, "coef": ["-10/3", "24", "211/3"], "h": [1, 88, 291, 42], "L1": 92, "interior": 42}, {"index": 52, "coef": ["-11/3", "32", "242/3"], "h": [1, 106, 333, 44], "L1": 110, "interior": 44}, {"index": 53, "coef": ["-5", "31", "81"], "h": [1, 104, 337, 44], "L1": 108, "interior": 44}, {"index": 54, "coef": ["-6", "33", "84"], "h": [1, 108, 351, 44], "L1": 112, "interior": 44}, {"index": 55, "coef": ["-29/6", "20", "425/6"], "h": [1, 83, 296, 45], "L1": 87, "interior": 45}, {"index": 56, "coef": ["-4", "59/2", "165/2"], "h": [1, 105, 341, 48], "L1": 109, "interior": 48}, {"index": 57, "coef": ["-11/2", "36", "187/2"], "h": [1, 121, 388, 51], "L1": 125, "interior": 51}, {"index": 58, "coef": ["-5", "75/2", "183/2"], "h": [1, 121, 379, 48], "L1": 125, "interior": 48}, {"index": 59, "coef": ["-17/3", "29", "254/3"], "h": [1, 105, 353, 49], "L1": 109, "interior": 49}, {"index": 60, "coef": ["-43/6", "63/2", "263/3"], "h": [1, 109, 368, 48], "L1": 113, "interior": 48}, {"index": 61, "coef": ["-29/6", "59/2", "244/3"], "h": [1, 103, 338, 46], "L1": 107, "interior": 46}, {"index": 62, "coef": ["-11/3", "59/2", "511/6"], "h": [1, 108, 351, 51], "L1": 112, "interior": 51}, {"index": 63, "coef": ["-5/2", "30", "165/2"], "h": [1, 107, 338, 49], "L1": 111, "interior": 49}, {"index": 64, "coef": ["-16/3", "33", "256/3"], "h": [1, 110, 355, 46], "L1": 114, "interior": 46}, {"index": 65, "coef": ["-13/3", "32", "256/3"], "h": [1, 110, 353, 48], "L1": 114, "interior": 48}, {"index": 66, "coef": ["-4", "63/2", "173/2"], "h": [1, 111, 357, 50], "L1": 115, "interior": 50}, {"index": 67, "coef": ["-2", "63/2", "165/2"], "h": [1, 109, 337, 48], "L1": 113, "interior": 48}, {"index": 68, "coef": ["-4", "65/2", "173/2"], "h": [1, 112, 357, 49], "L1": 116, "interior": 49}, {"index": 69, "coef": ["-11/3", "21", "215/3"], "h": [1, 86, 297, 46], "L1": 90, "interior": 46}, {"index": 70, "coef": ["-4", "17", "66"], "h": [1, 76, 275, 44], "L1": 80, "interior": 44}, {"index": 71, "coef": ["-11/3", "34", "266/3"], "h": [1, 116, 365, 50], "L1": 120, "interior": 50}, {"index": 72, "coef": ["-6", "22", "73"], "h": [1, 86, 307, 44], "L1": 90, "interior": 44}, {"index": 73, "coef": ["-13/3", "30", "256/3"], "h": [1, 108, 353, 50], "L1": 112, "interior": 50}, {"index": 74, "coef": ["-4", "38", "93"], "h": [1, 124, 383, 50], "L1": 128, "interior": 50}, {"index": 75, "coef": ["-6", "26", "81"], "h": [1, 98, 339, 48], "L1": 102, "interior": 48}, {"index": 76, "coef": ["-6", "32", "89"], "h": [1, 112, 371, 50], "L1": 116, "interior": 50}, {"index": 77, "coef": ["-13/3", "34", "274/3"], "h": [1, 118, 377, 52], "L1": 122, "interior": 52}, {"index": 78, "coef": ["-4", "41", "90"], "h": [1, 124, 371, 44], "L1": 128, "interior": 44}, {"index": 79, "coef": ["-6", "35", "86"], "h": [1, 112, 359, 44], "L1": 116, "interior": 44}, {"index": 80, "coef": ["-17/3", "34", "254/3"], "h": [1, 110, 353, 44], "L1": 114, "interior": 44}, {"index": 81, "coef": ["-14/3", "22", "218/3"], "h": [1, 87, 303, 45], "L1": 91, "interior": 45}, {"index": 82, "coef": ["-13/3", "63/2", "497/6"], "h": [1, 107, 343, 46], "L1": 111, "interior": 46}, {"index": 83, "coef": ["-13/2", "30", "175/2"], "h": [1, 108, 366, 50], "L1": 112, "interior": 50}, {"index": 84, "coef": ["-20/3", "32", "272/3"], "h": [1, 113, 379, 51], "L1": 117, "interior": 51}, {"index": 85, "coef": ["-11/3", "19", "209/3"], "h": [1, 82, 289, 46], "L1": 86, "interior": 46}, {"index": 86, "coef": ["-4", "23", "70"], "h": [1, 86, 291, 42], "L1": 90, "interior": 42}, {"index": 87, "coef": ["-29/6", "61/2", "250/3"], "h": [1, 106, 346, 47], "L1": 110, "interior": 47}, {"index": 88, "coef": ["-10/3", "28", "241/3"], "h": [1, 102, 331, 48], "L1": 106, "interior": 48}, {"index": 89, "coef": ["-25/6", "29", "511/6"], "h": [1, 107, 352, 51], "L1": 111, "interior": 51}, {"index": 90, "coef": ["-5", "22", "76"], "h": [1, 90, 317, 48], "L1": 94, "interior": 48}, {"index": 91, "coef": ["-11/2", "59/2", "85"], "h": [1, 106, 354, 49], "L1": 110, "interior": 49}, {"index": 92, "coef": ["-10/3", "65/2", "521/6"], "h": [1, 113, 357, 50], "L1": 117, "interior": 50}, {"index": 93, "coef": ["-16/3", "33", "268/3"], "h": [1, 114, 371, 50], "L1": 118, "interior": 50}, {"index": 94, "coef": ["-37/6", "67/2", "266/3"], "h": [1, 113, 370, 48], "L1": 117, "interior": 48}, {"index": 95, "coef": ["-17/3", "32", "266/3"], "h": [1, 112, 369, 50], "L1": 116, "interior": 50}, {"index": 96, "coef": ["-13/3", "33", "256/3"], "h": [1, 111, 353, 47], "L1": 115, "interior": 47}, {"index": 97, "coef": ["-35/6", "34", "521/6"], "h": [1, 112, 362, 46], "L1": 116, "interior": 46}, {"index": 98, "coef": ["-11/2", "32", "177/2"], "h": [1, 112, 368, 50], "L1": 116, "interior": 50}, {"index": 99, "coef": ["-10/3", "28", "241/3"], "h": [1, 102, 331, 48], "L1": 106, "interior": 48}, {"index": 100, "coef": ["-31/6", "67/2", "260/3"], "h": [1, 112, 360, 47], "L1": 116, "interior": 47}, {"index": 101, "coef": ["-9/2", "45/2", "74"], "h": [1, 89, 308, 46], "L1": 93, "interior": 46}, {"index": 102, "coef": ["-20/3", "32", "272/3"], "h": [1, 113, 379, 51], "L1": 117, "interior": 51}, {"index": 103, "coef": ["-25/6", "57/2", "245/3"], "h": [1, 103, 338, 48], "L1": 107, "interior": 48}, {"index": 104, "coef": ["-13/3", "59/2", "467/6"], "h": [1, 100, 323, 43], "L1": 104, "interior": 43}, {"index": 105, "coef": ["-4", "32", "85"], "h": [1, 110, 351, 48], "L1": 114, "interior": 48}, {"index": 106, "coef": ["-29/6", "43/2", "220/3"], "h": [1, 87, 306, 46], "L1": 91, "interior": 46}, {"index": 107, "coef": ["-37/6", "67/2", "266/3"], "h": [1, 113, 370, 48], "L1": 117, "interior": 48}, {"index": 108, "coef": ["-31/6", "29", "511/6"], "h": [1, 106, 354, 50], "L1": 110, "interior": 50}, {"index": 109, "coef": ["-5/3", "27", "221/3"], "h": [1, 96, 301, 44], "L1": 100, "interior": 44}, {"index": 110, "coef": ["-8/3", "26", "221/3"], "h": [1, 94, 303, 44], "L1": 98, "interior": 44}, {"index": 111, "coef": ["-4", "39", "88"], "h": [1, 120, 363, 44], "L1": 124, "interior": 44}, {"index": 112, "coef": ["-4", "36", "91"], "h": [1, 120, 375, 50], "L1": 124, "interior": 50}, {"index": 113, "coef": ["-23/6", "63/2", "259/3"], "h": [1, 111, 356, 50], "L1": 115, "interior": 50}, {"index": 114, "coef": ["-25/6", "65/2", "263/3"], "h": [1, 113, 362, 50], "L1": 117, "interior": 50}, {"index": 115, "coef": ["-8/3", "27", "245/3"], "h": [1, 103, 335, 51], "L1": 107, "interior": 51}, {"index": 116, "coef": ["-9/2", "57/2", "84"], "h": [1, 105, 348, 50], "L1": 109, "interior": 50}, {"index": 117, "coef": ["-7/3", "34", "247/3"], "h": [1, 111, 337, 45], "L1": 115, "interior": 45}, {"index": 118, "coef": ["-3", "32", "80"], "h": [1, 106, 329, 44], "L1": 110, "interior": 44}, {"index": 119, "coef": ["-14/3", "33", "272/3"], "h": [1, 116, 375, 52], "L1": 120, "interior": 52}, {"index": 120, "coef": ["-7/3", "28", "244/3"], "h": [1, 104, 333, 50], "L1": 108, "interior": 50}, {"index": 121, "coef": ["-19/3", "33", "271/3"], "h": [1, 114, 377, 50], "L1": 118, "interior": 50}, {"index": 122, "coef": ["-3", "31", "85"], "h": [1, 110, 349, 50], "L1": 114, "interior": 50}, {"index": 123, "coef": ["-3", "35", "91"], "h": [1, 120, 373, 52], "L1": 124, "interior": 52}, {"index": 124, "coef": ["-7/3", "32", "250/3"], "h": [1, 110, 341, 48], "L1": 114, "interior": 48}, {"index": 125, "coef": ["-3", "36", "90"], "h": [1, 120, 369, 50], "L1": 124, "interior": 50}, {"index": 126, "coef": ["-3", "32", "78"], "h": [1, 104, 321, 42], "L1": 108, "interior": 42}, {"index": 127, "coef": ["-11/2", "77/2", "94"], "h": [1, 124, 390, 49], "L1": 128, "interior": 49}, {"index": 128, "coef": ["-7/2", "77/2", "93"], "h": [1, 125, 382, 50], "L1": 129, "interior": 50}, {"index": 129, "coef": ["-2/3", "39", "266/3"], "h": [1, 124, 359, 48], "L1": 128, "interior": 48}, {"index": 130, "coef": ["-13/3", "37", "277/3"], "h": [1, 122, 381, 50], "L1": 126, "interior": 50}, {"index": 131, "coef": ["-2", "32", "79"], "h": [1, 106, 323, 44], "L1": 110, "interior": 44}, {"index": 132, "coef": ["-2", "42", "95"], "h": [1, 132, 387, 50], "L1": 136, "interior": 50}, {"index": 133, "coef": ["-3", "39", "93"], "h": [1, 126, 381, 50], "L1": 130, "interior": 50}, {"index": 134, "coef": ["-4", "35", "84"], "h": [1, 112, 347, 44], "L1": 116, "interior": 44}, {"index": 135, "coef": ["-3", "42", "90"], "h": [1, 126, 369, 44], "L1": 130, "interior": 44}, {"index": 136, "coef": ["-2", "45", "92"], "h": [1, 132, 375, 44], "L1": 136, "interior": 44}, {"index": 137, "coef": ["-3", "42", "90"], "h": [1, 126, 369, 44], "L1": 130, "interior": 44}, {"index": 138, "coef": ["-8/3", "37", "278/3"], "h": [1, 124, 379, 52], "L1": 128, "interior": 52}, {"index": 139, "coef": ["-7/2", "38", "185/2"], "h": [1, 124, 380, 50], "L1": 128, "interior": 50}, {"index": 140, "coef": ["-7/2", "83/2", "94"], "h": [1, 129, 386, 48], "L1": 133, "interior": 48}, {"index": 141, "coef": ["-10/3", "34", "244/3"], "h": [1, 109, 335, 43], "L1": 113, "interior": 43}, {"index": 142, "coef": ["-5", "37", "93"], "h": [1, 122, 385, 50], "L1": 126, "interior": 50}, {"index": 143, "coef": ["-2", "38", "89"], "h": [1, 122, 363, 48], "L1": 126, "interior": 48}, {"index": 144, "coef": ["-7/3", "73/2", "533/6"], "h": [1, 120, 363, 49], "L1": 124, "interior": 49}, {"index": 145, "coef": ["-13/6", "36", "529/6"], "h": [1, 119, 360, 49], "L1": 123, "interior": 49}, {"index": 146, "coef": ["-23/6", "77/2", "271/3"], "h": [1, 122, 372, 47], "L1": 126, "interior": 47}, {"index": 147, "coef": ["-5/2", "37", "179/2"], "h": [1, 121, 366, 49], "L1": 125, "interior": 49}, {"index": 148, "coef": ["-19/6", "75/2", "275/3"], "h": [1, 123, 376, 50], "L1": 127, "interior": 50}, {"index": 149, "coef": ["-2/3", "39", "266/3"], "h": [1, 124, 359, 48], "L1": 128, "interior": 48}, {"index": 150, "coef": ["-3", "31", "79"], "h": [1, 104, 325, 44], "L1": 108, "interior": 44}, {"index": 151, "coef": ["-4", "40", "89"], "h": [1, 122, 367, 44], "L1": 126, "interior": 44}, {"index": 152, "coef": ["-13/3", "40", "268/3"], "h": [1, 122, 369, 44], "L1": 126, "interior": 44}, {"index": 153, "coef": ["-2", "39", "90"], "h": [1, 124, 367, 48], "L1": 128, "interior": 48}, {"index": 154, "coef": ["-3", "41", "95"], "h": [1, 130, 389, 50], "L1": 134, "interior": 50}, {"index": 155, "coef": ["-8/3", "32", "251/3"], "h": [1, 110, 343, 48], "L1": 114, "interior": 48}, {"index": 156, "coef": ["-3", "44", "92"], "h": [1, 130, 377, 44], "L1": 134, "interior": 44}, {"index": 157, "coef": ["-4", "39", "88"], "h": [1, 120, 363, 44], "L1": 124, "interior": 44}, {"index": 158, "coef": ["-31/6", "75/2", "281/3"], "h": [1, 123, 388, 50], "L1": 127, "interior": 50}, {"index": 159, "coef": ["-4", "40", "96"], "h": [1, 129, 395, 51], "L1": 133, "interior": 51}, {"index": 160, "coef": ["-19/6", "73/2", "272/3"], "h": [1, 121, 372, 50], "L1": 125, "interior": 50}, {"index": 161, "coef": ["-17/6", "36", "533/6"], "h": [1, 119, 364, 49], "L1": 123, "interior": 49}, {"index": 162, "coef": ["-17/6", "73/2", "274/3"], "h": [1, 122, 374, 51], "L1": 126, "interior": 51}, {"index": 163, "coef": ["-3", "79/2", "183/2"], "h": [1, 125, 375, 48], "L1": 129, "interior": 48}, {"index": 164, "coef": ["-11/3", "41", "275/3"], "h": [1, 126, 377, 46], "L1": 130, "interior": 46}, {"index": 165, "coef": ["-3", "39", "93"], "h": [1, 126, 381, 50], "L1": 130, "interior": 50}, {"index": 166, "coef": ["-3", "42", "90"], "h": [1, 126, 369, 44], "L1": 130, "interior": 44}, {"index": 167, "coef": ["-7/3", "38", "280/3"], "h": [1, 126, 381, 52], "L1": 130, "interior": 52}, {"index": 168, "coef": ["-25/6", "40", "577/6"], "h": [1, 129, 396, 51], "L1": 133, "interior": 51}, {"index": 169, "coef": ["-29/6", "38", "569/6"], "h": [1, 125, 392, 51], "L1": 129, "interior": 51}, {"index": 170, "coef": ["-17/6", "75/2", "268/3"], "h": [1, 121, 366, 48], "L1": 125, "interior": 48}, {"index": 171, "coef": ["-25/6", "79/2", "278/3"], "h": [1, 125, 382, 48], "L1": 129, "interior": 48}, {"index": 172, "coef": ["-17/6", "85/2", "283/3"], "h": [1, 131, 386, 48], "L1": 135, "interior": 48}, {"index": 173, "coef": ["-2", "77/2", "183/2"], "h": [1, 125, 373, 50], "L1": 129, "interior": 50}, {"index": 174, "coef": ["-3", "44", "92"], "h": [1, 130, 377, 44], "L1": 134, "interior": 44}, {"index": 175, "coef": ["-3", "41", "95"], "h": [1, 130, 389, 50], "L1": 134, "interior": 50}, {"index": 176, "coef": ["-2/3", "36", "266/3"], "h": [1, 121, 359, 51], "L1": 125, "interior": 51}, {"index": 177, "coef": ["-3/2", "73/2", "89"], "h": [1, 121, 362, 50], "L1": 125, "interior": 50}, {"index": 178, "coef": ["-2/3", "37", "248/3"], "h": [1, 116, 335, 44], "L1": 120, "interior": 44}, {"index": 179, "coef": ["1/2", "81/2", "86"], "h": [1, 124, 346, 45], "L1": 128, "interior": 45}, {"index": 180, "coef": ["-10/3", "75/2", "515/6"], "h": [1, 117, 353, 44], "L1": 121, "interior": 44}, {"index": 181, "coef": ["2/3", "38", "265/3"], "h": [1, 124, 355, 50], "L1": 128, "interior": 50}, {"index": 182, "coef": ["-4", "39", "94"], "h": [1, 126, 387, 50], "L1": 130, "interior": 50}, {"index": 183, "coef": ["-8/3", "38", "269/3"], "h": [1, 122, 367, 48], "L1": 126, "interior": 48}, {"index": 184, "coef": ["-11/3", "37", "281/3"], "h": [1, 124, 385, 52], "L1": 128, "interior": 52}, {"index": 185, "coef": ["-4/3", "38", "265/3"], "h": [1, 122, 359, 48], "L1": 126, "interior": 48}, {"index": 186, "coef": ["-2/3", "38", "263/3"], "h": [1, 122, 355, 48], "L1": 126, "interior": 48}, {"index": 187, "coef": ["-11/3", "32", "254/3"], "h": [1, 110, 349, 48], "L1": 114, "interior": 48}, {"index": 188, "coef": ["-2", "41", "86"], "h": [1, 122, 351, 42], "L1": 126, "interior": 42}, {"index": 189, "coef": ["-1", "38", "84"], "h": [1, 118, 341, 44], "L1": 122, "interior": 44}, {"index": 190, "coef": ["-8/3", "39", "269/3"], "h": [1, 123, 367, 47], "L1": 127, "interior": 47}, {"index": 191, "coef": ["-2", "39", "90"], "h": [1, 124, 367, 48], "L1": 128, "interior": 48}, {"index": 192, "coef": ["-7/6", "75/2", "254/3"], "h": [1, 118, 344, 45], "L1": 122, "interior": 45}, {"index": 193, "coef": ["-1/3", "39", "241/3"], "h": [1, 116, 325, 40], "L1": 120, "interior": 40}, {"index": 194, "coef": ["-13/6", "37", "523/6"], "h": [1, 119, 356, 47], "L1": 123, "interior": 47}, {"index": 195, "coef": ["-19/6", "73/2", "263/3"], "h": [1, 118, 360, 47], "L1": 122, "interior": 47}, {"index": 196, "coef": ["1/3", "39", "254/3"], "h": [1, 121, 341, 45], "L1": 125, "interior": 45}, {"index": 197, "coef": ["-2", "38", "81"], "h": [1, 114, 331, 40], "L1": 118, "interior": 40}, {"index": 198, "coef": ["-7/3", "38", "256/3"], "h": [1, 118, 349, 44], "L1": 122, "interior": 44}, {"index": 199, "coef": ["-8/3", "39", "278/3"], "h": [1, 126, 379, 50], "L1": 130, "interior": 50}, {"index": 200, "coef": ["-11/6", "38", "533/6"], "h": [1, 122, 362, 48], "L1": 126, "interior": 48}, {"index": 201, "coef": ["-5/2", "79/2", "90"], "h": [1, 124, 368, 47], "L1": 128, "interior": 47}, {"index": 202, "coef": ["-3", "37", "91"], "h": [1, 122, 373, 50], "L1": 126, "interior": 50}, {"index": 203, "coef": ["-3", "36", "88"], "h": [1, 118, 361, 48], "L1": 122, "interior": 48}, {"index": 204, "coef": ["-7/2", "75/2", "90"], "h": [1, 121, 370, 48], "L1": 125, "interior": 48}, {"index": 205, "coef": ["-2", "40", "91"], "h": [1, 126, 371, 48], "L1": 130, "interior": 48}, {"index": 206, "coef": ["-2/3", "40", "275/3"], "h": [1, 128, 371, 50], "L1": 132, "interior": 50}, {"index": 207, "coef": ["-2", "79/2", "173/2"], "h": [1, 121, 353, 44], "L1": 125, "interior": 44}, {"index": 208, "coef": ["-11/6", "63/2", "223/3"], "h": [1, 101, 304, 40], "L1": 105, "interior": 40}, {"index": 209, "coef": ["1/3", "35", "233/3"], "h": [1, 110, 313, 42], "L1": 114, "interior": 42}, {"index": 210, "coef": ["-2/3", "34", "233/3"], "h": [1, 108, 315, 42], "L1": 112, "interior": 42}, {"index": 211, "coef": ["-3", "32", "82"], "h": [1, 108, 337, 46], "L1": 112, "interior": 46}, {"index": 212, "coef": ["-13/6", "24", "403/6"], "h": [1, 86, 276, 40], "L1": 90, "interior": 40}, {"index": 213, "coef": ["-19/6", "59/2", "227/3"], "h": [1, 99, 312, 42], "L1": 103, "interior": 42}, {"index": 214, "coef": ["-13/3", "33", "262/3"], "h": [1, 113, 361, 49], "L1": 117, "interior": 49}, {"index": 215, "coef": ["-13/3", "61/2", "449/6"], "h": [1, 98, 311, 39], "L1": 102, "interior": 39}, {"index": 216, "coef": ["-29/6", "59/2", "232/3"], "h": [1, 99, 322, 42], "L1": 103, "interior": 42}, {"index": 217, "coef": ["1/3", "29", "221/3"], "h": [1, 100, 297, 44], "L1": 104, "interior": 44}, {"index": 218, "coef": ["-5/3", "20", "176/3"], "h": [1, 74, 241, 36], "L1": 78, "interior": 36}, {"index": 219, "coef": ["-3", "15", "61"], "h": [1, 70, 253, 42], "L1": 74, "interior": 42}, {"index": 220, "coef": ["-3", "35", "85"], "h": [1, 114, 349, 46], "L1": 118, "interior": 46}, {"index": 221, "coef": ["-2/3", "22", "197/3"], "h": [1, 84, 267, 42], "L1": 88, "interior": 42}, {"index": 222, "coef": ["-2/3", "30", "233/3"], "h": [1, 104, 315, 46], "L1": 108, "interior": 46}, {"index": 223, "coef": ["-2/3", "25", "206/3"], "h": [1, 90, 279, 42], "L1": 94, "interior": 42}, {"index": 224, "coef": ["-1/3", "31", "229/3"], "h": [1, 104, 309, 44], "L1": 108, "interior": 44}, {"index": 225, "coef": ["-7/3", "31", "235/3"], "h": [1, 104, 321, 44], "L1": 108, "interior": 44}, {"index": 226, "coef": ["-3", "32", "80"], "h": [1, 106, 329, 44], "L1": 110, "interior": 44}, {"index": 227, "coef": ["-5/3", "61/2", "439/6"], "h": [1, 99, 299, 40], "L1": 103, "interior": 40}, {"index": 228, "coef": ["-4/3", "29", "226/3"], "h": [1, 100, 307, 44], "L1": 104, "interior": 44}, {"index": 229, "coef": ["-7/2", "28", "145/2"], "h": [1, 94, 300, 40], "L1": 98, "interior": 40}, {"index": 230, "coef": ["-7/3", "32", "226/3"], "h": [1, 102, 309, 40], "L1": 106, "interior": 40}, {"index": 231, "coef": ["-2", "79/2", "179/2"], "h": [1, 124, 365, 47], "L1": 128, "interior": 47}, {"index": 232, "coef": ["-5/3", "63/2", "457/6"], "h": [1, 103, 311, 42], "L1": 107, "interior": 42}, {"index": 233, "coef": ["-13/6", "59/2", "227/3"], "h": [1, 100, 310, 43], "L1": 104, "interior": 43}, {"index": 234, "coef": ["-3", "41", "92"], "h": [1, 127, 377, 47], "L1": 131, "interior": 47}, {"index": 235, "coef": ["-17/6", "29", "437/6"], "h": [1, 96, 300, 40], "L1": 100, "interior": 40}, {"index": 236, "coef": ["-13/6", "61/2", "227/3"], "h": [1, 101, 310, 42], "L1": 105, "interior": 42}, {"index": 237, "coef": ["-23/6", "27", "431/6"], "h": [1, 92, 298, 40], "L1": 96, "interior": 40}, {"index": 238, "coef": ["-19/6", "59/2", "236/3"], "h": [1, 102, 324, 45], "L1": 106, "interior": 45}, {"index": 239, "coef": ["-23/6", "27", "431/6"], "h": [1, 92, 298, 40], "L1": 96, "interior": 40}, {"index": 240, "coef": ["-19/6", "59/2", "236/3"], "h": [1, 102, 324, 45], "L1": 106, "interior": 45}, {"index": 241, "coef": ["-1/2", "26", "135/2"], "h": [1, 90, 274, 40], "L1": 94, "interior": 40}, {"index": 242, "coef": ["-14/3", "55/2", "481/6"], "h": [1, 100, 333, 47], "L1": 104, "interior": 47}, {"index": 243, "coef": ["-8/3", "65/2", "463/6"], "h": [1, 104, 317, 41], "L1": 108, "interior": 41}, {"index": 244, "coef": ["-10/3", "29", "238/3"], "h": [1, 102, 327, 46], "L1": 106, "interior": 46}, {"index": 245, "coef": ["-29/6", "20", "425/6"], "h": [1, 83, 296, 45], "L1": 87, "interior": 45}, {"index": 246, "coef": ["-4", "59/2", "165/2"], "h": [1, 105, 341, 48], "L1": 109, "interior": 48}, {"index": 247, "coef": ["-11/2", "36", "187/2"], "h": [1, 121, 388, 51], "L1": 125, "interior": 51}, {"index": 248, "coef": ["-5", "75/2", "183/2"], "h": [1, 121, 379, 48], "L1": 125, "interior": 48}, {"index": 249, "coef": ["-17/3", "29", "254/3"], "h": [1, 105, 353, 49], "L1": 109, "interior": 49}, {"index": 250, "coef": ["-43/6", "63/2", "263/3"], "h": [1, 109, 368, 48], "L1": 113, "interior": 48}, {"index": 251, "coef": ["-5/3", "31", "233/3"], "h": [1, 104, 317, 44], "L1": 108, "interior": 44}, {"index": 252, "coef": ["-4", "13", "64"], "h": [1, 70, 267, 46], "L1": 74, "interior": 46}, {"index": 253, "coef": ["-8/3", "36", "257/3"], "h": [1, 116, 351, 46], "L1": 120, "interior": 46}, {"index": 254, "coef": ["-7/3", "22", "214/3"], "h": [1, 88, 293, 46], "L1": 92, "interior": 46}, {"index": 255, "coef": ["-2/3", "30", "251/3"], "h": [1, 110, 339, 52], "L1": 114, "interior": 52}, {"index": 256, "coef": ["-20/3", "32", "275/3"], "h": [1, 114, 383, 52], "L1": 118, "interior": 52}, {"index": 257, "coef": ["-4/3", "30", "247/3"], "h": [1, 108, 335, 50], "L1": 112, "interior": 50}, {"index": 258, "coef": ["-13/3", "34", "274/3"], "h": [1, 118, 377, 52], "L1": 122, "interior": 52}, {"index": 259, "coef": ["-4", "61/2", "165/2"], "h": [1, 106, 341, 47], "L1": 110, "interior": 47}, {"index": 260, "coef": ["-19/3", "31", "259/3"], "h": [1, 108, 361, 48], "L1": 112, "interior": 48}, {"index": 261, "coef": ["-17/3", "32", "272/3"], "h": [1, 114, 377, 52], "L1": 118, "interior": 52}, {"index": 262, "coef": ["-4", "61/2", "165/2"], "h": [1, 106, 341, 47], "L1": 110, "interior": 47}, {"index": 263, "coef": ["-17/6", "61/2", "250/3"], "h": [1, 108, 342, 49], "L1": 112, "interior": 49}, {"index": 264, "coef": ["-4", "29", "83"], "h": [1, 105, 343, 49], "L1": 109, "interior": 49}, {"index": 265, "coef": ["-11/6", "29", "491/6"], "h": [1, 106, 334, 50], "L1": 110, "interior": 50}, {"index": 266, "coef": ["-11/3", "31", "251/3"], "h": [1, 108, 345, 48], "L1": 112, "interior": 48}, {"index": 267, "coef": ["-19/6", "51/2", "224/3"], "h": [1, 94, 308, 45], "L1": 98, "interior": 45}, {"index": 268, "coef": ["-5", "67/2", "171/2"], "h": [1, 111, 355, 46], "L1": 115, "interior": 46}, {"index": 269, "coef": ["-13/3", "61/2", "503/6"], "h": [1, 107, 347, 48], "L1": 111, "interior": 48}, {"index": 270, "coef": ["-3/2", "63/2", "81"], "h": [1, 108, 330, 47], "L1": 112, "interior": 47}, {"index": 271, "coef": ["-2/3", "36", "248/3"], "h": [1, 115, 335, 45], "L1": 119, "interior": 45}, {"index": 272, "coef": ["-3/2", "61/2", "82"], "h": [1, 108, 334, 49], "L1": 112, "interior": 49}, {"index": 273, "coef": ["-11/3", "65/2", "511/6"], "h": [1, 111, 351, 48], "L1": 115, "interior": 48}, {"index": 274, "coef": ["-17/6", "19", "401/6"], "h": [1, 80, 276, 44], "L1": 84, "interior": 44}, {"index": 275, "coef": ["-3", "23", "72"], "h": [1, 89, 297, 45], "L1": 93, "interior": 45}, {"index": 276, "coef": ["-9/2", "31", "175/2"], "h": [1, 111, 362, 51], "L1": 115, "interior": 51}, {"index": 277, "coef": ["-6", "63/2", "175/2"], "h": [1, 110, 365, 49], "L1": 114, "interior": 49}, {"index": 278, "coef": ["-9/2", "45/2", "74"], "h": [1, 89, 308, 46], "L1": 93, "interior": 46}, {"index": 279, "coef": ["-31/6", "67/2", "260/3"], "h": [1, 112, 360, 47], "L1": 116, "interior": 47}, {"index": 280, "coef": ["-25/6", "57/2", "245/3"], "h": [1, 103, 338, 48], "L1": 107, "interior": 48}, {"index": 281, "coef": ["-20/3", "32", "272/3"], "h": [1, 113, 379, 51], "L1": 117, "interior": 51}, {"index": 282, "coef": ["-13/3", "59/2", "467/6"], "h": [1, 100, 323, 43], "L1": 104, "interior": 43}, {"index": 283, "coef": ["-8/3", "17", "188/3"], "h": [1, 74, 259, 42], "L1": 78, "interior": 42}, {"index": 284, "coef": ["-10/3", "24", "217/3"], "h": [1, 90, 299, 44], "L1": 94, "interior": 44}, {"index": 285, "coef": ["-14/3", "13", "194/3"], "h": [1, 70, 271, 46], "L1": 74, "interior": 46}, {"index": 286, "coef": ["-14/3", "20", "221/3"], "h": [1, 86, 307, 48], "L1": 90, "interior": 48}, {"index": 287, "coef": ["-5", "19", "73"], "h": [1, 84, 305, 48], "L1": 88, "interior": 48}, {"index": 288, "coef": ["-19/3", "30", "268/3"], "h": [1, 110, 373, 52], "L1": 114, "interior": 52}, {"index": 289, "coef": ["-22/3", "30", "271/3"], "h": [1, 110, 379, 52], "L1": 114, "interior": 52}, {"index": 290, "coef": ["-17/6", "61/2", "250/3"], "h": [1, 108, 342, 49], "L1": 112, "interior": 49}, {"index": 291, "coef": ["-29/6", "43/2", "220/3"], "h": [1, 87, 306, 46], "L1": 91, "interior": 46}, {"index": 292, "coef": ["-37/6", "67/2", "266/3"], "h": [1, 113, 370, 48], "L1": 117, "interior": 48}, {"index": 293, "coef": ["-14/3", "65/2", "535/6"], "h": [1, 114, 369, 51], "L1": 118, "interior": 51}, {"index": 294, "coef": ["-4", "19", "70"], "h": [1, 82, 291, 46], "L1": 86, "interior": 46}, {"index": 295, "coef": ["-4", "25", "82"], "h": [1, 100, 339, 52], "L1": 104, "interior": 52}, {"index": 296, "coef": ["-16/3", "30", "253/3"], "h": [1, 106, 351, 48], "L1": 110, "interior": 48}, {"index": 297, "coef": ["-14/3", "24", "245/3"], "h": [1, 98, 339, 52], "L1": 102, "interior": 52}, {"index": 298, "coef": ["-13/3", "34", "250/3"], "h": [1, 110, 345, 44], "L1": 114, "interior": 44}, {"index": 299, "coef": ["-19/6", "51/2", "224/3"], "h": [1, 94, 308, 45], "L1": 98, "interior": 45}, {"index": 300, "coef": ["-3", "61/2", "167/2"], "h": [1, 108, 343, 49], "L1": 112, "interior": 49}, {"index": 301, "coef": ["-25/6", "65/2", "263/3"], "h": [1, 113, 362, 50], "L1": 117, "interior": 50}, {"index": 302, "coef": ["-3/2", "63/2", "81"], "h": [1, 108, 330, 47], "L1": 112, "interior": 47}, {"index": 303, "coef": ["-8/3", "27", "245/3"], "h": [1, 103, 335, 51], "L1": 107, "interior": 51}, {"index": 304, "coef": ["-7/2", "33", "173/2"], "h": [1, 113, 356, 49], "L1": 117, "interior": 49}, {"index": 305, "coef": ["-16/3", "32", "259/3"], "h": [1, 110, 359, 48], "L1": 114, "interior": 48}, {"index": 306, "coef": ["-16/3", "34", "277/3"], "h": [1, 118, 383, 52], "L1": 122, "interior": 52}, {"index": 307, "coef": ["-13/3", "33", "259/3"], "h": [1, 112, 357, 48], "L1": 116, "interior": 48}, {"index": 308, "coef": ["-16/3", "34", "265/3"], "h": [1, 114, 367, 48], "L1": 118, "interior": 48}, {"index": 309, "coef": ["-14/3", "22", "221/3"], "h": [1, 88, 307, 46], "L1": 92, "interior": 46}, {"index": 310, "coef": ["-3", "34", "88"], "h": [1, 116, 361, 50], "L1": 120, "interior": 50}, {"index": 311, "coef": ["-4", "29", "82"], "h": [1, 104, 339, 48], "L1": 108, "interior": 48}, {"index": 312, "coef": ["-22/3", "32", "277/3"], "h": [1, 114, 387, 52], "L1": 118, "interior": 52}, {"index": 313, "coef": ["-19/3", "32", "274/3"], "h": [1, 114, 381, 52], "L1": 118, "interior": 52}, {"index": 314, "coef": ["-4", "35", "90"], "h": [1, 118, 371, 50], "L1": 122, "interior": 50}, {"index": 315, "coef": ["-14/3", "22", "218/3"], "h": [1, 87, 303, 45], "L1": 91, "interior": 45}, {"index": 316, "coef": ["-29/6", "63/2", "250/3"], "h": [1, 107, 346, 46], "L1": 111, "interior": 46}, {"index": 317, "coef": ["-17/3", "24", "248/3"], "h": [1, 98, 345, 52], "L1": 102, "interior": 52}, {"index": 318, "coef": ["-4", "63/2", "173/2"], "h": [1, 111, 357, 50], "L1": 115, "interior": 50}, {"index": 319, "coef": ["-13/3", "24", "244/3"], "h": [1, 98, 337, 52], "L1": 102, "interior": 52}, {"index": 320, "coef": ["-6", "32", "87"], "h": [1, 110, 363, 48], "L1": 114, "interior": 48}, {"index": 321, "coef": ["-20/3", "32", "272/3"], "h": [1, 113, 379, 51], "L1": 117, "interior": 51}, {"index": 322, "coef": ["-10/3", "28", "241/3"], "h": [1, 102, 331, 48], "L1": 106, "interior": 48}, {"index": 323, "coef": ["-4", "31", "84"], "h": [1, 108, 347, 48], "L1": 112, "interior": 48}, {"index": 324, "coef": ["-23/6", "31", "509/6"], "h": [1, 109, 350, 49], "L1": 113, "interior": 49}, {"index": 325, "coef": ["-10/3", "65/2", "521/6"], "h": [1, 113, 357, 50], "L1": 117, "interior": 50}, {"index": 326, "coef": ["-11/2", "32", "177/2"], "h": [1, 112, 368, 50], "L1": 116, "interior": 50}, {"index": 327, "coef": ["-37/6", "67/2", "266/3"], "h": [1, 113, 370, 48], "L1": 117, "interior": 48}, {"index": 328, "coef": ["-17/3", "32", "266/3"], "h": [1, 112, 369, 50], "L1": 116, "interior": 50}, {"index": 329, "coef": ["-13/3", "33", "256/3"], "h": [1, 111, 353, 47], "L1": 115, "interior": 47}, {"index": 330, "coef": ["-35/6", "34", "521/6"], "h": [1, 112, 362, 46], "L1": 116, "interior": 46}, {"index": 331, "coef": ["-16/3", "33", "268/3"], "h": [1, 114, 371, 50], "L1": 118, "interior": 50}, {"index": 332, "coef": ["-7/2", "38", "185/2"], "h": [1, 124, 380, 50], "L1": 128, "interior": 50}, {"index": 333, "coef": ["-7/2", "83/2", "94"], "h": [1, 129, 386, 48], "L1": 133, "interior": 48}, {"index": 334, "coef": ["-10/3", "34", "244/3"], "h": [1, 109, 335, 43], "L1": 113, "interior": 43}, {"index": 335, "coef": ["-1/3", "43", "265/3"], "h": [1, 128, 357, 44], "L1": 132, "interior": 44}, {"index": 336, "coef": ["-3", "29", "81"], "h": [1, 104, 333, 48], "L1": 108, "interior": 48}, {"index": 337, "coef": ["-4", "40", "97"], "h": [1, 130, 399, 52], "L1": 134, "interior": 52}, {"index": 338, "coef": ["-7/3", "33", "265/3"], "h": [1, 116, 361, 52], "L1": 120, "interior": 52}, {"index": 339, "coef": ["-7/2", "36", "175/2"], "h": [1, 117, 360, 47], "L1": 121, "interior": 47}, {"index": 340, "coef": ["-13/3", "40", "280/3"], "h": [1, 126, 385, 48], "L1": 130, "interior": 48}, {"index": 341, "coef": ["-11/3", "40", "290/3"], "h": [1, 130, 397, 52], "L1": 134, "interior": 52}, {"index": 342, "coef": ["-7/2", "36", "175/2"], "h": [1, 117, 360, 47], "L1": 121, "interior": 47}, {"index": 343, "coef": ["-7/6", "71/2", "263/3"], "h": [1, 119, 356, 50], "L1": 123, "interior": 50}, {"index": 344, "coef": ["-5/2", "36", "177/2"], "h": [1, 119, 362, 49], "L1": 123, "interior": 49}, {"index": 345, "coef": ["-3", "38", "89"], "h": [1, 121, 365, 47], "L1": 125, "interior": 47}, {"index": 346, "coef": ["-4/3", "40", "268/3"], "h": [1, 125, 363, 47], "L1": 129, "interior": 47}, {"index": 347, "coef": ["-7/3", "39", "271/3"], "h": [1, 124, 369, 48], "L1": 128, "interior": 48}, {"index": 348, "coef": ["-5/2", "81/2", "89"], "h": [1, 124, 364, 45], "L1": 128, "interior": 45}, {"index": 349, "coef": ["-3/2", "36", "177/2"], "h": [1, 120, 360, 50], "L1": 124, "interior": 50}, {"index": 350, "coef": ["-23/6", "75/2", "271/3"], "h": [1, 121, 372, 48], "L1": 125, "interior": 48}, {"index": 351, "coef": ["-11/3", "31", "263/3"], "h": [1, 112, 361, 52], "L1": 116, "interior": 52}, {"index": 352, "coef": ["-11/2", "77/2", "94"], "h": [1, 124, 390, 49], "L1": 128, "interior": 49}, {"index": 353, "coef": ["-19/6", "81/2", "284/3"], "h": [1, 129, 388, 50], "L1": 133, "interior": 50}, {"index": 354, "coef": ["-17/6", "75/2", "268/3"], "h": [1, 121, 366, 48], "L1": 125, "interior": 48}, {"index": 355, "coef": ["-25/6", "40", "577/6"], "h": [1, 129, 396, 51], "L1": 133, "interior": 51}, {"index": 356, "coef": ["-29/6", "38", "569/6"], "h": [1, 125, 392, 51], "L1": 129, "interior": 51}, {"index": 357, "coef": ["-25/6", "79/2", "278/3"], "h": [1, 125, 382, 48], "L1": 129, "interior": 48}, {"index": 358, "coef": ["-8/3", "28", "239/3"], "h": [1, 102, 327, 48], "L1": 106, "interior": 48}, {"index": 359, "coef": ["-4", "39", "96"], "h": [1, 128, 395, 52], "L1": 132, "interior": 52}, {"index": 360, "coef": ["-5", "39", "97"], "h": [1, 128, 401, 52], "L1": 132, "interior": 52}, {"index": 361, "coef": ["-17/6", "85/2", "283/3"], "h": [1, 131, 386, 48], "L1": 135, "interior": 48}, {"index": 362, "coef": ["-4/3", "31", "256/3"], "h": [1, 112, 347, 52], "L1": 116, "interior": 52}, {"index": 363, "coef": ["-17/6", "77/2", "271/3"], "h": [1, 123, 370, 48], "L1": 127, "interior": 48}, {"index": 364, "coef": ["-19/6", "38", "559/6"], "h": [1, 125, 382, 51], "L1": 129, "interior": 51}, {"index": 365, "coef": ["-2/3", "36", "257/3"], "h": [1, 118, 347, 48], "L1": 122, "interior": 48}, {"index": 366, "coef": ["0", "36", "89"], "h": [1, 122, 359, 52], "L1": 126, "interior": 52}, {"index": 367, "coef": ["-11/3", "38", "266/3"], "h": [1, 120, 365, 46], "L1": 124, "interior": 46}, {"index": 368, "coef": ["-3", "38", "89"], "h": [1, 121, 365, 47], "L1": 125, "interior": 47}, {"index": 369, "coef": ["-6", "38", "93"], "h": [1, 122, 387, 48], "L1": 126, "interior": 48}, {"index": 370, "coef": ["-4/3", "40", "268/3"], "h": [1, 125, 363, 47], "L1": 129, "interior": 47}, {"index": 371, "coef": ["-2/3", "36", "266/3"], "h": [1, 121, 359, 51], "L1": 125, "interior": 51}, {"index": 372, "coef": ["-7/2", "75/2", "90"], "h": [1, 121, 370, 48], "L1": 125, "interior": 48}, {"index": 373, "coef": ["-10/3", "75/2", "515/6"], "h": [1, 117, 353, 44], "L1": 121, "interior": 44}, {"index": 374, "coef": ["-17/6", "36", "533/6"], "h": [1, 119, 364, 49], "L1": 123, "interior": 49}, {"index": 375, "coef": ["-7/3", "38", "256/3"], "h": [1, 118, 349, 44], "L1": 122, "interior": 44}, {"index": 376, "coef": ["-11/3", "39", "275/3"], "h": [1, 124, 377, 48], "L1": 128, "interior": 48}, {"index": 377, "coef": ["-10/3", "41", "280/3"], "h": [1, 128, 383, 48], "L1": 132, "interior": 48}, {"index": 378, "coef": ["-5/3", "38", "266/3"], "h": [1, 122, 361, 48], "L1": 126, "interior": 48}, {"index": 379, "coef": ["-16/3", "39", "292/3"], "h": [1, 128, 403, 52], "L1": 132, "interior": 52}, {"index": 380, "coef": ["-11/3", "40", "284/3"], "h": [1, 128, 389, 50], "L1": 132, "interior": 50}, {"index": 381, "coef": ["-4", "39", "96"], "h": [1, 128, 395, 52], "L1": 132, "interior": 52}, {"index": 382, "coef": ["-14/3", "39", "284/3"], "h": [1, 126, 391, 50], "L1": 130, "interior": 50}, {"index": 383, "coef": ["-4", "38", "91"], "h": [1, 122, 375, 48], "L1": 126, "interior": 48}, {"index": 384, "coef": ["-4", "40", "96"], "h": [1, 129, 395, 51], "L1": 133, "interior": 51}, {"index": 385, "coef": ["-2", "36", "89"], "h": [1, 120, 363, 50], "L1": 124, "interior": 50}, {"index": 386, "coef": ["-17/6", "73/2", "274/3"], "h": [1, 122, 374, 51], "L1": 126, "interior": 51}, {"index": 387, "coef": ["-3", "79/2", "183/2"], "h": [1, 125, 375, 48], "L1": 129, "interior": 48}, {"index": 388, "coef": ["-11/3", "41", "275/3"], "h": [1, 126, 377, 46], "L1": 130, "interior": 46}, {"index": 389, "coef": ["-8/3", "39", "278/3"], "h": [1, 126, 379, 50], "L1": 130, "interior": 50}, {"index": 390, "coef": ["-5/3", "32", "260/3"], "h": [1, 114, 353, 52], "L1": 118, "interior": 52}, {"index": 391, "coef": ["-4/3", "41", "268/3"], "h": [1, 126, 363, 46], "L1": 130, "interior": 46}, {"index": 392, "coef": ["-5/2", "38", "175/2"], "h": [1, 120, 358, 46], "L1": 124, "interior": 46}, {"index": 393, "coef": ["-2/3", "36", "263/3"], "h": [1, 120, 355, 50], "L1": 124, "interior": 50}, {"index": 394, "coef": ["-8/3", "36", "251/3"], "h": [1, 114, 343, 44], "L1": 118, "interior": 44}, {"index": 395, "coef": ["-7/3", "37", "259/3"], "h": [1, 118, 353, 46], "L1": 122, "interior": 46}, {"index": 396, "coef": ["-4/3", "38", "259/3"], "h": [1, 120, 351, 46], "L1": 124, "interior": 46}, {"index": 397, "coef": ["-5/3", "38", "260/3"], "h": [1, 120, 353, 46], "L1": 124, "interior": 46}, {"index": 398, "coef": ["-2", "37", "87"], "h": [1, 119, 355, 47], "L1": 123, "interior": 47}, {"index": 399, "coef": ["-2", "39", "90"], "h": [1, 124, 367, 48], "L1": 128, "interior": 48}, {"index": 400, "coef": ["-17/6", "73/2", "262/3"], "h": [1, 118, 358, 47], "L1": 122, "interior": 47}, {"index": 401, "coef": ["-19/6", "73/2", "263/3"], "h": [1, 118, 360, 47], "L1": 122, "interior": 47}, {"index": 402, "coef": ["-19/6", "73/2", "272/3"], "h": [1, 121, 372, 50], "L1": 125, "interior": 50}, {"index": 403, "coef": ["2/3", "39", "244/3"], "h": [1, 118, 327, 42], "L1": 122, "interior": 42}, {"index": 404, "coef": ["-2", "40", "87"], "h": [1, 122, 355, 44], "L1": 126, "interior": 44}, {"index": 405, "coef": ["-1/2", "40", "171/2"], "h": [1, 122, 346, 44], "L1": 126, "interior": 44}, {"index": 406, "coef": ["-19/6", "77/2", "269/3"], "h": [1, 122, 368, 47], "L1": 126, "interior": 47}, {"index": 407, "coef": ["-1", "41", "93"], "h": [1, 130, 377, 50], "L1": 134, "interior": 50}, {"index": 408, "coef": ["-1", "21", "62"], "h": [1, 79, 253, 39], "L1": 83, "interior": 39}, {"index": 409, "coef": ["-13/6", "31", "445/6"], "h": [1, 100, 304, 40], "L1": 104, "interior": 40}, {"index": 410, "coef": ["-7/3", "25", "202/3"], "h": [1, 87, 277, 39], "L1": 91, "interior": 39}, {"index": 411, "coef": ["-13/6", "30", "439/6"], "h": [1, 98, 300, 40], "L1": 102, "interior": 40}, {"index": 412, "coef": ["-2", "31", "74"], "h": [1, 100, 303, 40], "L1": 104, "interior": 40}, {"index": 413, "coef": ["-7/3", "30", "220/3"], "h": [1, 98, 301, 40], "L1": 102, "interior": 40}, {"index": 414, "coef": ["-2", "31", "74"], "h": [1, 100, 303, 40], "L1": 104, "interior": 40}, {"index": 415, "coef": ["-7/3", "30", "220/3"], "h": [1, 98, 301, 40], "L1": 102, "interior": 40}, {"index": 416, "coef": ["-2/3", "69/2", "505/6"], "h": [1, 115, 341, 48], "L1": 119, "interior": 48}, {"index": 417, "coef": ["-10/3", "38", "262/3"], "h": [1, 119, 359, 45], "L1": 123, "interior": 45}, {"index": 418, "coef": ["-3", "30", "73"], "h": [1, 97, 301, 39], "L1": 101, "interior": 39}, {"index": 419, "coef": ["-8/3", "30", "230/3"], "h": [1, 101, 315, 43], "L1": 105, "interior": 43}, {"index": 420, "coef": ["-8/3", "53/2", "427/6"], "h": [1, 92, 293, 41], "L1": 96, "interior": 41}, {"index": 421, "coef": ["-7/3", "29", "229/3"], "h": [1, 100, 313, 44], "L1": 104, "interior": 44}, {"index": 422, "coef": ["-7/2", "28", "145/2"], "h": [1, 94, 300, 40], "L1": 98, "interior": 40}, {"index": 423, "coef": ["-7/3", "32", "226/3"], "h": [1, 102, 309, 40], "L1": 106, "interior": 40}, {"index": 424, "coef": ["-5/3", "61/2", "439/6"], "h": [1, 99, 299, 40], "L1": 103, "interior": 40}, {"index": 425, "coef": ["-4/3", "29", "226/3"], "h": [1, 100, 307, 44], "L1": 104, "interior": 44}, {"index": 426, "coef": ["4/3", "33", "218/3"], "h": [1, 104, 291, 40], "L1": 108, "interior": 40}, {"index": 427, "coef": ["0", "21", "58"], "h": [1, 76, 235, 36], "L1": 80, "interior": 36}, {"index": 428, "coef": ["-11/3", "30", "248/3"], "h": [1, 106, 341, 48], "L1": 110, "interior": 48}, {"index": 429, "coef": ["2/3", "29", "226/3"], "h": [1, 102, 303, 46], "L1": 106, "interior": 46}, {"index": 430, "coef": ["0", "65/2", "151/2"], "h": [1, 105, 305, 42], "L1": 109, "interior": 42}, {"index": 431, "coef": ["0", "28", "73"], "h": [1, 98, 295, 44], "L1": 102, "interior": 44}, {"index": 432, "coef": ["0", "30", "75"], "h": [1, 102, 303, 44], "L1": 106, "interior": 44}, {"index": 433, "coef": ["0", "65/2", "151/2"], "h": [1, 105, 305, 42], "L1": 109, "interior": 42}, {"index": 434, "coef": ["-7/3", "34", "232/3"], "h": [1, 106, 317, 40], "L1": 110, "interior": 40}, {"index": 435, "coef": ["-7/3", "31", "235/3"], "h": [1, 104, 321, 44], "L1": 108, "interior": 44}, {"index": 436, "coef": ["-2", "32", "80"], "h": [1, 107, 327, 45], "L1": 111, "interior": 45}, {"index": 437, "coef": ["-2", "39/2", "123/2"], "h": [1, 76, 253, 39], "L1": 80, "interior": 39}, {"index": 438, "coef": ["-7/6", "26", "403/6"], "h": [1, 89, 274, 39], "L1": 93, "interior": 39}, {"index": 439, "coef": ["-7/6", "42", "553/6"], "h": [1, 130, 374, 48], "L1": 134, "interior": 48}, {"index": 440, "coef": ["-13/6", "41", "565/6"], "h": [1, 130, 384, 50], "L1": 134, "interior": 50}, {"index": 441, "coef": ["-8/3", "36", "260/3"], "h": [1, 117, 355, 47], "L1": 121, "interior": 47}, {"index": 442, "coef": ["-2/3", "32", "221/3"], "h": [1, 102, 299, 40], "L1": 106, "interior": 40}, {"index": 443, "coef": ["-2/3", "59/2", "439/6"], "h": [1, 99, 297, 42], "L1": 103, "interior": 42}, {"index": 444, "coef": ["-3", "33", "77"], "h": [1, 104, 317, 40], "L1": 108, "interior": 40}, {"index": 445, "coef": ["-7/2", "63/2", "76"], "h": [1, 101, 314, 40], "L1": 105, "interior": 40}, {"index": 446, "coef": ["-1", "26", "76"], "h": [1, 98, 309, 48], "L1": 102, "interior": 48}, {"index": 447, "coef": ["-1/3", "32", "238/3"], "h": [1, 108, 321, 46], "L1": 112, "interior": 46}, {"index": 448, "coef": ["-11/6", "34", "473/6"], "h": [1, 108, 322, 42], "L1": 112, "interior": 42}, {"index": 449, "coef": ["-13/3", "63/2", "497/6"], "h": [1, 107, 343, 46], "L1": 111, "interior": 46}, {"index": 450, "coef": ["-13/2", "30", "175/2"], "h": [1, 108, 366, 50], "L1": 112, "interior": 50}, {"index": 451, "coef": ["-5/3", "30", "236/3"], "h": [1, 104, 321, 46], "L1": 108, "interior": 46}, {"index": 452, "coef": ["-13/6", "26", "445/6"], "h": [1, 95, 304, 45], "L1": 99, "interior": 45}, {"index": 453, "coef": ["-16/3", "25", "238/3"], "h": [1, 96, 331, 48], "L1": 100, "interior": 48}, {"index": 454, "coef": ["-13/6", "26", "445/6"], "h": [1, 95, 304, 45], "L1": 99, "interior": 45}, {"index": 455, "coef": ["-13/3", "30", "256/3"], "h": [1, 108, 353, 50], "L1": 112, "interior": 50}, {"index": 456, "coef": ["-11/3", "31", "251/3"], "h": [1, 108, 345, 48], "L1": 112, "interior": 48}, {"index": 457, "coef": ["-4", "32", "83"], "h": [1, 108, 343, 46], "L1": 112, "interior": 46}, {"index": 458, "coef": ["-16/3", "33", "268/3"], "h": [1, 114, 371, 50], "L1": 118, "interior": 50}, {"index": 459, "coef": ["-31/6", "57/2", "254/3"], "h": [1, 105, 352, 50], "L1": 109, "interior": 50}, {"index": 460, "coef": ["-8/3", "29", "245/3"], "h": [1, 105, 335, 49], "L1": 109, "interior": 49}, {"index": 461, "coef": ["-4", "28", "84"], "h": [1, 105, 347, 51], "L1": 109, "interior": 51}, {"index": 462, "coef": ["-4", "31", "82"], "h": [1, 106, 339, 46], "L1": 110, "interior": 46}, {"index": 463, "coef": ["-29/6", "33", "533/6"], "h": [1, 114, 368, 50], "L1": 118, "interior": 50}, {"index": 464, "coef": ["-4", "31", "84"], "h": [1, 108, 347, 48], "L1": 112, "interior": 48}, {"index": 465, "coef": ["-23/6", "31", "509/6"], "h": [1, 109, 350, 49], "L1": 113, "interior": 49}, {"index": 466, "coef": ["-29/6", "31", "521/6"], "h": [1, 110, 360, 50], "L1": 114, "interior": 50}, {"index": 467, "coef": ["-4", "32", "85"], "h": [1, 110, 351, 48], "L1": 114, "interior": 48}, {"index": 468, "coef": ["-31/6", "29", "511/6"], "h": [1, 106, 354, 50], "L1": 110, "interior": 50}, {"index": 469, "coef": ["-2", "39/2", "123/2"], "h": [1, 76, 253, 39], "L1": 80, "interior": 39}, {"index": 470, "coef": ["-14/3", "29", "254/3"], "h": [1, 106, 351, 50], "L1": 110, "interior": 50}, {"index": 471, "coef": ["-7/6", "26", "403/6"], "h": [1, 89, 274, 39], "L1": 93, "interior": 39}, {"index": 472, "coef": ["-5", "36", "89"], "h": [1, 117, 369, 47], "L1": 121, "interior": 47}, {"index": 473, "coef": ["-2/3", "23", "206/3"], "h": [1, 88, 279, 44], "L1": 92, "interior": 44}, {"index": 474, "coef": ["-14/3", "28", "251/3"], "h": [1, 104, 347, 50], "L1": 108, "interior": 50}, {"index": 475, "coef": ["-3", "29", "81"], "h": [1, 104, 333, 48], "L1": 108, "interior": 48}, {"index": 476, "coef": ["-13/3", "26", "250/3"], "h": [1, 102, 345, 52], "L1": 106, "interior": 52}, {"index": 477, "coef": ["-5", "29", "81"], "h": [1, 102, 337, 46], "L1": 106, "interior": 46}, {"index": 478, "coef": ["-5/2", "59/2", "82"], "h": [1, 106, 336, 49], "L1": 110, "interior": 49}, {"index": 479, "coef": ["-8/3", "31", "254/3"], "h": [1, 110, 347, 50], "L1": 114, "interior": 50}, {"index": 480, "coef": ["-23/6", "63/2", "259/3"], "h": [1, 111, 356, 50], "L1": 115, "interior": 50}, {"index": 481, "coef": ["-3", "29", "85"], "h": [1, 108, 349, 52], "L1": 112, "interior": 52}, {"index": 482, "coef": ["-9/2", "57/2", "84"], "h": [1, 105, 348, 50], "L1": 109, "interior": 50}, {"index": 483, "coef": ["-10/3", "31", "259/3"], "h": [1, 111, 355, 51], "L1": 115, "interior": 51}, {"index": 484, "coef": ["-5/3", "69/2", "511/6"], "h": [1, 115, 347, 48], "L1": 119, "interior": 48}, {"index": 485, "coef": ["-13/6", "75/2", "251/3"], "h": [1, 116, 342, 43], "L1": 120, "interior": 43}, {"index": 486, "coef": ["-11/3", "30", "248/3"], "h": [1, 106, 341, 48], "L1": 110, "interior": 48}, {"index": 487, "coef": ["-16/3", "36", "277/3"], "h": [1, 120, 383, 50], "L1": 124, "interior": 50}, {"index": 488, "coef": ["-19/3", "30", "262/3"], "h": [1, 108, 365, 50], "L1": 112, "interior": 50}, {"index": 489, "coef": ["-7/3", "35", "259/3"], "h": [1, 116, 353, 48], "L1": 120, "interior": 48}, {"index": 490, "coef": ["-6", "26", "84"], "h": [1, 101, 351, 51], "L1": 105, "interior": 51}, {"index": 491, "coef": ["-13/3", "63/2", "527/6"], "h": [1, 112, 363, 51], "L1": 116, "interior": 51}, {"index": 492, "coef": ["-6", "26", "84"], "h": [1, 101, 351, 51], "L1": 105, "interior": 51}, {"index": 493, "coef": ["-13/3", "63/2", "527/6"], "h": [1, 112, 363, 51], "L1": 116, "interior": 51}, {"index": 494, "coef": ["-6", "63/2", "175/2"], "h": [1, 110, 365, 49], "L1": 114, "interior": 49}, {"index": 495, "coef": ["-7", "36", "94"], "h": [1, 120, 393, 50], "L1": 124, "interior": 50}, {"index": 496, "coef": ["-9/2", "31", "175/2"], "h": [1, 111, 362, 51], "L1": 115, "interior": 51}, {"index": 497, "coef": ["-5", "32", "86"], "h": [1, 110, 357, 48], "L1": 114, "interior": 48}, {"index": 498, "coef": ["-11/3", "30", "248/3"], "h": [1, 106, 341, 48], "L1": 110, "interior": 48}, {"index": 499, "coef": ["-11/3", "67/2", "535/6"], "h": [1, 116, 367, 51], "L1": 120, "interior": 51}, {"index": 500, "coef": ["-11/3", "67/2", "535/6"], "h": [1, 116, 367, 51], "L1": 120, "interior": 51}, {"index": 501, "coef": ["-16/3", "32", "271/3"], "h": [1, 114, 375, 52], "L1": 118, "interior": 52}, {"index": 502, "coef": ["-23/6", "61/2", "250/3"], "h": [1, 107, 344, 48], "L1": 111, "interior": 48}, {"index": 503, "coef": ["-23/6", "63/2", "253/3"], "h": [1, 109, 348, 48], "L1": 113, "interior": 48}, {"index": 504, "coef": ["-29/6", "59/2", "244/3"], "h": [1, 103, 338, 46], "L1": 107, "interior": 46}, {"index": 505, "coef": ["-13/3", "61/2", "503/6"], "h": [1, 107, 347, 48], "L1": 111, "interior": 48}, {"index": 506, "coef": ["-3/2", "61/2", "82"], "h": [1, 108, 334, 49], "L1": 112, "interior": 49}, {"index": 507, "coef": ["-16/3", "33", "256/3"], "h": [1, 110, 355, 46], "L1": 114, "interior": 46}, {"index": 508, "coef": ["-7/3", "34", "247/3"], "h": [1, 111, 337, 45], "L1": 115, "interior": 45}, {"index": 509, "coef": ["-13/6", "75/2", "251/3"], "h": [1, 116, 342, 43], "L1": 120, "interior": 43}, {"index": 510, "coef": ["-13/3", "32", "256/3"], "h": [1, 110, 353, 48], "L1": 114, "interior": 48}, {"index": 511, "coef": ["-4", "63/2", "173/2"], "h": [1, 111, 357, 50], "L1": 115, "interior": 50}, {"index": 512, "coef": ["-2", "63/2", "165/2"], "h": [1, 109, 337, 48], "L1": 113, "interior": 48}, {"index": 513, "coef": ["-4", "65/2", "173/2"], "h": [1, 112, 357, 49], "L1": 116, "interior": 49}, {"index": 514, "coef": ["-31/6", "75/2", "281/3"], "h": [1, 123, 388, 50], "L1": 127, "interior": 50}, {"index": 515, "coef": ["-2", "36", "87"], "h": [1, 118, 355, 48], "L1": 122, "interior": 48}, {"index": 516, "coef": ["-2/3", "73/2", "511/6"], "h": [1, 118, 345, 47], "L1": 122, "interior": 47}, {"index": 517, "coef": ["-2/3", "73/2", "511/6"], "h": [1, 118, 345, 47], "L1": 122, "interior": 47}, {"index": 518, "coef": ["-14/3", "32", "266/3"], "h": [1, 113, 367, 51], "L1": 117, "interior": 51}, {"index": 519, "coef": ["-11/3", "36", "272/3"], "h": [1, 120, 373, 50], "L1": 124, "interior": 50}, {"index": 520, "coef": ["-13/3", "36", "280/3"], "h": [1, 122, 385, 52], "L1": 126, "interior": 52}, {"index": 521, "coef": ["-14/3", "32", "266/3"], "h": [1, 113, 367, 51], "L1": 117, "interior": 51}, {"index": 522, "coef": ["-13/6", "69/2", "266/3"], "h": [1, 118, 362, 51], "L1": 122, "interior": 51}, {"index": 523, "coef": ["-8/3", "37", "260/3"], "h": [1, 118, 355, 46], "L1": 122, "interior": 46}, {"index": 524, "coef": ["-5/3", "77/2", "529/6"], "h": [1, 122, 359, 47], "L1": 126, "interior": 47}, {"index": 525, "coef": ["-19/6", "77/2", "269/3"], "h": [1, 122, 368, 47], "L1": 126, "interior": 47}, {"index": 526, "coef": ["-2", "36", "89"], "h": [1, 120, 363, 50], "L1": 124, "interior": 50}, {"index": 527, "coef": ["-17/6", "39", "557/6"], "h": [1, 126, 380, 50], "L1": 130, "interior": 50}, {"index": 528, "coef": ["-3/2", "37", "177/2"], "h": [1, 121, 360, 49], "L1": 125, "interior": 49}, {"index": 529, "coef": ["-2", "77/2", "183/2"], "h": [1, 125, 373, 50], "L1": 129, "interior": 50}, {"index": 530, "coef": ["-5/3", "77/2", "529/6"], "h": [1, 122, 359, 47], "L1": 126, "interior": 47}, {"index": 531, "coef": ["-5", "77/2", "183/2"], "h": [1, 122, 379, 47], "L1": 126, "interior": 47}, {"index": 532, "coef": ["-2/3", "35", "254/3"], "h": [1, 116, 343, 48], "L1": 120, "interior": 48}, {"index": 533, "coef": ["-8/3", "34", "269/3"], "h": [1, 118, 367, 52], "L1": 122, "interior": 52}, {"index": 534, "coef": ["-14/3", "34", "257/3"], "h": [1, 112, 355, 46], "L1": 116, "interior": 46}, {"index": 535, "coef": ["-3/2", "73/2", "89"], "h": [1, 121, 362, 50], "L1": 125, "interior": 50}, {"index": 536, "coef": ["-8/3", "73/2", "529/6"], "h": [1, 119, 361, 48], "L1": 123, "interior": 48}, {"index": 537, "coef": ["-1/3", "41", "256/3"], "h": [1, 123, 345, 43], "L1": 127, "interior": 43}, {"index": 538, "coef": ["-16/3", "37", "280/3"], "h": [1, 122, 387, 50], "L1": 126, "interior": 50}, {"index": 539, "coef": ["-17/3", "36", "272/3"], "h": [1, 118, 377, 48], "L1": 122, "interior": 48}, {"index": 540, "coef": ["-7/2", "77/2", "93"], "h": [1, 125, 382, 50], "L1": 129, "interior": 50}, {"index": 541, "coef": ["-13/3", "42", "292/3"], "h": [1, 132, 401, 50], "L1": 136, "interior": 50}, {"index": 542, "coef": ["-11/3", "35", "263/3"], "h": [1, 116, 361, 48], "L1": 120, "interior": 48}, {"index": 543, "coef": ["-7/2", "77/2", "94"], "h": [1, 126, 386, 51], "L1": 130, "interior": 51}, {"index": 544, "coef": ["-7/3", "38", "274/3"], "h": [1, 124, 373, 50], "L1": 128, "interior": 50}, {"index": 545, "coef": ["-7/2", "77/2", "94"], "h": [1, 126, 386, 51], "L1": 130, "interior": 51}, {"index": 546, "coef": ["-11/3", "40", "290/3"], "h": [1, 130, 397, 52], "L1": 134, "interior": 52}, {"index": 547, "coef": ["-3", "36", "88"], "h": [1, 118, 361, 48], "L1": 122, "interior": 48}, {"index": 548, "coef": ["-3/2", "36", "177/2"], "h": [1, 120, 360, 50], "L1": 124, "interior": 50}, {"index": 549, "coef": ["-23/6", "77/2", "271/3"], "h": [1, 122, 372, 47], "L1": 126, "interior": 47}, {"index": 550, "coef": ["1/2", "81/2", "86"], "h": [1, 124, 346, 45], "L1": 128, "interior": 45}, {"index": 551, "coef": ["-1/3", "41", "256/3"], "h": [1, 123, 345, 43], "L1": 127, "interior": 43}, {"index": 552, "coef": ["-5/2", "37", "179/2"], "h": [1, 121, 366, 49], "L1": 125, "interior": 49}, {"index": 553, "coef": ["-19/6", "75/2", "275/3"], "h": [1, 123, 376, 50], "L1": 127, "interior": 50}, {"index": 554, "coef": ["-2/3", "40", "275/3"], "h": [1, 128, 371, 50], "L1": 132, "interior": 50}, {"index": 555, "coef": ["-2", "37", "90"], "h": [1, 122, 367, 50], "L1": 126, "interior": 50}, {"index": 556, "coef": ["-5/3", "34", "266/3"], "h": [1, 118, 361, 52], "L1": 122, "interior": 52}, {"index": 557, "coef": ["-8/3", "39", "266/3"], "h": [1, 122, 363, 46], "L1": 126, "interior": 46}, {"index": 558, "coef": ["-7/6", "75/2", "254/3"], "h": [1, 118, 344, 45], "L1": 122, "interior": 45}, {"index": 559, "coef": ["-7/3", "37", "259/3"], "h": [1, 118, 353, 46], "L1": 122, "interior": 46}, {"index": 560, "coef": ["-3", "34", "88"], "h": [1, 116, 361, 50], "L1": 120, "interior": 50}, {"index": 561, "coef": ["-5/3", "35", "245/3"], "h": [1, 112, 333, 44], "L1": 116, "interior": 44}, {"index": 562, "coef": ["1/3", "39", "254/3"], "h": [1, 121, 341, 45], "L1": 125, "interior": 45}, {"index": 563, "coef": ["-3/2", "37", "177/2"], "h": [1, 121, 360, 49], "L1": 125, "interior": 49}, {"index": 564, "coef": ["-5/2", "38", "175/2"], "h": [1, 120, 358, 46], "L1": 124, "interior": 46}, {"index": 565, "coef": ["-5/3", "39", "266/3"], "h": [1, 123, 361, 47], "L1": 127, "interior": 47}, {"index": 566, "coef": ["-7/3", "39", "271/3"], "h": [1, 124, 369, 48], "L1": 128, "interior": 48}, {"index": 567, "coef": ["-17/6", "81/2", "283/3"], "h": [1, 129, 386, 50], "L1": 133, "interior": 50}, {"index": 568, "coef": ["-13/6", "37", "523/6"], "h": [1, 119, 356, 47], "L1": 123, "interior": 47}, {"index": 569, "coef": ["-5/6", "37", "509/6"], "h": [1, 118, 344, 46], "L1": 122, "interior": 46}, {"index": 570, "coef": ["-7/3", "42", "286/3"], "h": [1, 132, 389, 50], "L1": 136, "interior": 50}, {"index": 571, "coef": ["-8/3", "39", "269/3"], "h": [1, 123, 367, 47], "L1": 127, "interior": 47}, {"index": 572, "coef": ["-2/3", "36", "251/3"], "h": [1, 116, 339, 46], "L1": 120, "interior": 46}, {"index": 573, "coef": ["-2/3", "43", "254/3"], "h": [1, 124, 343, 40], "L1": 128, "interior": 40}, {"index": 574, "coef": ["-29/6", "57/2", "220/3"], "h": [1, 94, 306, 39], "L1": 98, "interior": 39}, {"index": 575, "coef": ["-11/2", "59/2", "78"], "h": [1, 99, 326, 42], "L1": 103, "interior": 42}, {"index": 576, "coef": ["-7/2", "31", "149/2"], "h": [1, 99, 308, 39], "L1": 103, "interior": 39}, {"index": 577, "coef": ["-13/3", "57/2", "461/6"], "h": [1, 98, 319, 43], "L1": 102, "interior": 43}, {"index": 578, "coef": ["-2", "79/2", "179/2"], "h": [1, 124, 365, 47], "L1": 128, "interior": 47}, {"index": 579, "coef": ["-3", "41", "92"], "h": [1, 127, 377, 47], "L1": 131, "interior": 47}, {"index": 580, "coef": ["-17/6", "29", "437/6"], "h": [1, 96, 300, 40], "L1": 100, "interior": 40}, {"index": 581, "coef": ["-13/6", "61/2", "227/3"], "h": [1, 101, 310, 42], "L1": 105, "interior": 42}, {"index": 582, "coef": ["-5/3", "63/2", "457/6"], "h": [1, 103, 311, 42], "L1": 107, "interior": 42}, {"index": 583, "coef": ["-13/6", "59/2", "227/3"], "h": [1, 100, 310, 43], "L1": 104, "interior": 43}, {"index": 584, "coef": ["-2", "32", "80"], "h": [1, 107, 327, 45], "L1": 111, "interior": 45}, {"index": 585, "coef": ["-7/6", "42", "553/6"], "h": [1, 130, 374, 48], "L1": 134, "interior": 48}, {"index": 586, "coef": ["-13/6", "41", "565/6"], "h": [1, 130, 384, 50], "L1": 134, "interior": 50}, {"index": 587, "coef": ["-8/3", "36", "260/3"], "h": [1, 117, 355, 47], "L1": 121, "interior": 47}, {"index": 588, "coef": ["-2/3", "32", "221/3"], "h": [1, 102, 299, 40], "L1": 106, "interior": 40}, {"index": 589, "coef": ["-2/3", "59/2", "439/6"], "h": [1, 99, 297, 42], "L1": 103, "interior": 42}, {"index": 590, "coef": ["-3", "33", "77"], "h": [1, 104, 317, 40], "L1": 108, "interior": 40}, {"index": 591, "coef": ["-7/2", "63/2", "76"], "h": [1, 101, 314, 40], "L1": 105, "interior": 40}, {"index": 592, "coef": ["5/3", "28", "202/3"], "h": [1, 94, 269, 40], "L1": 98, "interior": 40}, {"index": 593, "coef": ["3", "27", "59"], "h": [1, 86, 233, 34], "L1": 90, "interior": 34}, {"index": 594, "coef": ["-1/3", "32", "238/3"], "h": [1, 108, 321, 46], "L1": 112, "interior": 46}, {"index": 595, "coef": ["-4/3", "28", "235/3"], "h": [1, 102, 319, 48], "L1": 106, "interior": 48}, {"index": 596, "coef": ["4/3", "30", "215/3"], "h": [1, 100, 287, 42], "L1": 104, "interior": 42}, {"index": 597, "coef": ["-11/3", "63/2", "481/6"], "h": [1, 105, 331, 44], "L1": 109, "interior": 44}, {"index": 598, "coef": ["-5/3", "32", "224/3"], "h": [1, 102, 305, 40], "L1": 106, "interior": 40}, {"index": 599, "coef": ["0", "31", "72"], "h": [1, 100, 291, 40], "L1": 104, "interior": 40}, {"index": 600, "coef": ["-11/3", "63/2", "481/6"], "h": [1, 105, 331, 44], "L1": 109, "interior": 44}, {"index": 601, "coef": ["-2/3", "38", "263/3"], "h": [1, 122, 355, 48], "L1": 126, "interior": 48}, {"index": 602, "coef": ["-5/3", "34", "230/3"], "h": [1, 106, 313, 40], "L1": 110, "interior": 40}, {"index": 603, "coef": ["-11/3", "29", "221/3"], "h": [1, 96, 305, 40], "L1": 100, "interior": 40}, {"index": 604, "coef": ["-1/2", "26", "135/2"], "h": [1, 90, 274, 40], "L1": 94, "interior": 40}, {"index": 605, "coef": ["-14/3", "55/2", "481/6"], "h": [1, 100, 333, 47], "L1": 104, "interior": 47}, {"index": 606, "coef": ["-8/3", "65/2", "463/6"], "h": [1, 104, 317, 41], "L1": 108, "interior": 41}, {"index": 607, "coef": ["-10/3", "29", "238/3"], "h": [1, 102, 327, 46], "L1": 106, "interior": 46}, {"index": 608, "coef": ["4/3", "28", "203/3"], "h": [1, 94, 271, 40], "L1": 98, "interior": 40}, {"index": 609, "coef": ["-4/3", "30", "223/3"], "h": [1, 100, 303, 42], "L1": 104, "interior": 42}, {"index": 610, "coef": ["-2/3", "32", "233/3"], "h": [1, 106, 315, 44], "L1": 110, "interior": 44}, {"index": 611, "coef": ["-2/3", "32", "227/3"], "h": [1, 104, 307, 42], "L1": 108, "interior": 42}, {"index": 612, "coef": ["-11/6", "34", "473/6"], "h": [1, 108, 322, 42], "L1": 112, "interior": 42}, {"index": 613, "coef": ["4/3", "30", "215/3"], "h": [1, 100, 287, 42], "L1": 104, "interior": 42}, {"index": 614, "coef": ["-1/3", "32", "244/3"], "h": [1, 110, 329, 48], "L1": 114, "interior": 48}, {"index": 615, "coef": ["-13/6", "31", "481/6"], "h": [1, 106, 328, 46], "L1": 110, "interior": 46}, {"index": 616, "coef": ["-7/3", "39", "271/3"], "h": [1, 124, 369, 48], "L1": 128, "interior": 48}, {"index": 617, "coef": ["-13/6", "31", "481/6"], "h": [1, 106, 328, 46], "L1": 110, "interior": 46}, {"index": 618, "coef": ["-5/3", "34", "230/3"], "h": [1, 106, 313, 40], "L1": 110, "interior": 40}, {"index": 619, "coef": ["-17/6", "61/2", "250/3"], "h": [1, 108, 342, 49], "L1": 112, "interior": 49}, {"index": 620, "coef": ["-14/3", "65/2", "535/6"], "h": [1, 114, 369, 51], "L1": 118, "interior": 51}, {"index": 621, "coef": ["-14/3", "29", "254/3"], "h": [1, 106, 351, 50], "L1": 110, "interior": 50}, {"index": 622, "coef": ["-5", "36", "89"], "h": [1, 117, 369, 47], "L1": 121, "interior": 47}, {"index": 623, "coef": ["-13/3", "29", "253/3"], "h": [1, 106, 349, 50], "L1": 110, "interior": 50}, {"index": 624, "coef": ["-3", "31", "85"], "h": [1, 110, 349, 50], "L1": 114, "interior": 50}, {"index": 625, "coef": ["-1", "27", "69"], "h": [1, 92, 281, 40], "L1": 96, "interior": 40}, {"index": 626, "coef": ["-4", "28", "83"], "h": [1, 104, 343, 50], "L1": 108, "interior": 50}, {"index": 627, "coef": ["-7/3", "29", "247/3"], "h": [1, 106, 337, 50], "L1": 110, "interior": 50}, {"index": 628, "coef": ["-5/3", "30", "230/3"], "h": [1, 102, 313, 44], "L1": 106, "interior": 44}, {"index": 629, "coef": ["-2", "33", "86"], "h": [1, 114, 351, 50], "L1": 118, "interior": 50}, {"index": 630, "coef": ["-2", "32", "85"], "h": [1, 112, 347, 50], "L1": 116, "interior": 50}, {"index": 631, "coef": ["-8/3", "31", "254/3"], "h": [1, 110, 347, 50], "L1": 114, "interior": 50}, {"index": 632, "coef": ["-5/3", "32", "254/3"], "h": [1, 112, 345, 50], "L1": 116, "interior": 50}, {"index": 633, "coef": ["-2", "31", "74"], "h": [1, 100, 303, 40], "L1": 104, "interior": 40}, {"index": 634, "coef": ["-2", "29", "82"], "h": [1, 106, 335, 50], "L1": 110, "interior": 50}, {"index": 635, "coef": ["-11/3", "38", "260/3"], "h": [1, 118, 357, 44], "L1": 122, "interior": 44}, {"index": 636, "coef": ["-5", "31", "87"], "h": [1, 110, 361, 50], "L1": 114, "interior": 50}, {"index": 637, "coef": ["-1", "34", "84"], "h": [1, 114, 341, 48], "L1": 118, "interior": 48}, {"index": 638, "coef": ["-3", "32", "80"], "h": [1, 106, 329, 44], "L1": 110, "interior": 44}, {"index": 639, "coef": ["-5/2", "59/2", "82"], "h": [1, 106, 336, 49], "L1": 110, "interior": 49}, {"index": 640, "coef": ["0", "35", "84"], "h": [1, 116, 339, 48], "L1": 120, "interior": 48}, {"index": 641, "coef": ["-3", "61/2", "167/2"], "h": [1, 108, 343, 49], "L1": 112, "interior": 49}, {"index": 642, "coef": ["-10/3", "31", "259/3"], "h": [1, 111, 355, 51], "L1": 115, "interior": 51}, {"index": 643, "coef": ["-2/3", "36", "248/3"], "h": [1, 115, 335, 45], "L1": 119, "interior": 45}, {"index": 644, "coef": ["-1", "33", "85"], "h": [1, 114, 345, 50], "L1": 118, "interior": 50}, {"index": 645, "coef": ["-7/2", "33", "173/2"], "h": [1, 113, 356, 49], "L1": 117, "interior": 49}, {"index": 646, "coef": ["-5/3", "69/2", "511/6"], "h": [1, 115, 347, 48], "L1": 119, "interior": 48}, {"index": 647, "coef": ["-29/6", "63/2", "250/3"], "h": [1, 107, 346, 46], "L1": 111, "interior": 46}, {"index": 648, "coef": ["-6", "32", "87"], "h": [1, 110, 363, 48], "L1": 114, "interior": 48}, {"index": 649, "coef": ["-4", "63/2", "173/2"], "h": [1, 111, 357, 50], "L1": 115, "interior": 50}, {"index": 650, "coef": ["-3", "30", "84"], "h": [1, 108, 345, 50], "L1": 112, "interior": 50}, {"index": 651, "coef": ["-11/3", "61/2", "493/6"], "h": [1, 106, 339, 47], "L1": 110, "interior": 47}, {"index": 652, "coef": ["-8/3", "31", "254/3"], "h": [1, 110, 347, 50], "L1": 114, "interior": 50}, {"index": 653, "coef": ["-4", "33", "88"], "h": [1, 114, 363, 50], "L1": 118, "interior": 50}, {"index": 654, "coef": ["-11/3", "61/2", "493/6"], "h": [1, 106, 339, 47], "L1": 110, "interior": 47}, {"index": 655, "coef": ["-4", "36", "85"], "h": [1, 114, 351, 44], "L1": 118, "interior": 44}, {"index": 656, "coef": ["-31/6", "57/2", "254/3"], "h": [1, 105, 352, 50], "L1": 109, "interior": 50}, {"index": 657, "coef": ["-8/3", "29", "245/3"], "h": [1, 105, 335, 49], "L1": 109, "interior": 49}, {"index": 658, "coef": ["-4", "28", "84"], "h": [1, 105, 347, 51], "L1": 109, "interior": 51}, {"index": 659, "coef": ["-4", "31", "82"], "h": [1, 106, 339, 46], "L1": 110, "interior": 46}, {"index": 660, "coef": ["-29/6", "33", "533/6"], "h": [1, 114, 368, 50], "L1": 118, "interior": 50}, {"index": 661, "coef": ["-25/6", "29", "511/6"], "h": [1, 107, 352, 51], "L1": 111, "interior": 51}, {"index": 662, "coef": ["-11/2", "59/2", "85"], "h": [1, 106, 354, 49], "L1": 110, "interior": 49}, {"index": 663, "coef": ["-29/6", "31", "521/6"], "h": [1, 110, 360, 50], "L1": 114, "interior": 50}, {"index": 664, "coef": ["-14/3", "36", "281/3"], "h": [1, 122, 387, 52], "L1": 126, "interior": 52}, {"index": 665, "coef": ["-29/6", "61/2", "250/3"], "h": [1, 106, 346, 47], "L1": 110, "interior": 47}, {"index": 666, "coef": ["-14/3", "36", "275/3"], "h": [1, 120, 379, 50], "L1": 124, "interior": 50}, {"index": 667, "coef": ["-23/6", "61/2", "250/3"], "h": [1, 107, 344, 48], "L1": 111, "interior": 48}, {"index": 668, "coef": ["-23/6", "63/2", "253/3"], "h": [1, 109, 348, 48], "L1": 113, "interior": 48}, {"index": 669, "coef": ["-13/3", "32", "244/3"], "h": [1, 106, 337, 44], "L1": 110, "interior": 44}, {"index": 670, "coef": ["-4", "35", "84"], "h": [1, 112, 347, 44], "L1": 116, "interior": 44}, {"index": 671, "coef": ["-8/3", "33", "260/3"], "h": [1, 114, 355, 50], "L1": 118, "interior": 50}, {"index": 672, "coef": ["-11/3", "29", "257/3"], "h": [1, 108, 353, 52], "L1": 112, "interior": 52}, {"index": 673, "coef": ["-17/6", "61/2", "250/3"], "h": [1, 108, 342, 49], "L1": 112, "interior": 49}, {"index": 674, "coef": ["-4", "29", "83"], "h": [1, 105, 343, 49], "L1": 109, "interior": 49}, {"index": 675, "coef": ["-11/6", "29", "491/6"], "h": [1, 106, 334, 50], "L1": 110, "interior": 50}, {"index": 676, "coef": ["-11/3", "31", "251/3"], "h": [1, 108, 345, 48], "L1": 112, "interior": 48}, {"index": 677, "coef": ["-5", "67/2", "171/2"], "h": [1, 111, 355, 46], "L1": 115, "interior": 46}, {"index": 678, "coef": ["-11/3", "59/2", "511/6"], "h": [1, 108, 351, 51], "L1": 112, "interior": 51}, {"index": 679, "coef": ["-7/3", "32", "250/3"], "h": [1, 110, 341, 48], "L1": 114, "interior": 48}, {"index": 680, "coef": ["-5/2", "30", "165/2"], "h": [1, 107, 338, 49], "L1": 111, "interior": 49}, {"index": 681, "coef": ["-11/3", "65/2", "511/6"], "h": [1, 111, 351, 48], "L1": 115, "interior": 48}, {"index": 682, "coef": ["-7/3", "35", "265/3"], "h": [1, 118, 361, 50], "L1": 122, "interior": 50}, {"index": 683, "coef": ["-19/6", "31", "517/6"], "h": [1, 111, 354, 51], "L1": 115, "interior": 51}, {"index": 684, "coef": ["-19/6", "31", "517/6"], "h": [1, 111, 354, 51], "L1": 115, "interior": 51}, {"index": 685, "coef": ["-16/3", "65/2", "497/6"], "h": [1, 107, 345, 44], "L1": 111, "interior": 44}, {"index": 686, "coef": ["-7", "36", "94"], "h": [1, 120, 393, 50], "L1": 124, "interior": 50}, {"index": 687, "coef": ["-25/6", "29", "505/6"], "h": [1, 106, 348, 50], "L1": 110, "interior": 50}, {"index": 688, "coef": ["-17/6", "77/2", "271/3"], "h": [1, 123, 370, 48], "L1": 127, "interior": 48}, {"index": 689, "coef": ["-19/6", "38", "559/6"], "h": [1, 125, 382, 51], "L1": 129, "interior": 51}, {"index": 690, "coef": ["-5", "77/2", "183/2"], "h": [1, 122, 379, 47], "L1": 126, "interior": 47}, {"index": 691, "coef": ["-11/6", "79/2", "256/3"], "h": [1, 120, 348, 43], "L1": 124, "interior": 43}, {"index": 692, "coef": ["-11/6", "79/2", "256/3"], "h": [1, 120, 348, 43], "L1": 124, "interior": 43}, {"index": 693, "coef": ["-1", "37", "81"], "h": [1, 114, 329, 42], "L1": 118, "interior": 42}, {"index": 694, "coef": ["-2", "36", "89"], "h": [1, 120, 363, 50], "L1": 124, "interior": 50}, {"index": 695, "coef": ["-5/3", "35", "263/3"], "h": [1, 118, 357, 50], "L1": 122, "interior": 50}, {"index": 696, "coef": ["-5/3", "36", "248/3"], "h": [1, 114, 337, 44], "L1": 118, "interior": 44}, {"index": 697, "coef": ["-16/3", "36", "277/3"], "h": [1, 120, 383, 50], "L1": 124, "interior": 50}, {"index": 698, "coef": ["-8/3", "35", "260/3"], "h": [1, 116, 355, 48], "L1": 120, "interior": 48}, {"index": 699, "coef": ["-5/2", "79/2", "90"], "h": [1, 124, 368, 47], "L1": 128, "interior": 47}, {"index": 700, "coef": ["-5/2", "81/2", "89"], "h": [1, 124, 364, 45], "L1": 128, "interior": 45}, {"index": 701, "coef": ["-17/6", "36", "533/6"], "h": [1, 119, 364, 49], "L1": 123, "interior": 49}, {"index": 702, "coef": ["-7/2", "39", "181/2"], "h": [1, 123, 372, 47], "L1": 127, "interior": 47}, {"index": 703, "coef": ["-8/3", "73/2", "529/6"], "h": [1, 119, 361, 48], "L1": 123, "interior": 48}, {"index": 704, "coef": ["-4", "38", "91"], "h": [1, 122, 375, 48], "L1": 126, "interior": 48}, {"index": 705, "coef": ["-2", "35", "88"], "h": [1, 118, 359, 50], "L1": 122, "interior": 50}, {"index": 706, "coef": ["-5/3", "39", "275/3"], "h": [1, 126, 373, 50], "L1": 130, "interior": 50}, {"index": 707, "coef": ["-10/3", "35", "268/3"], "h": [1, 118, 367, 50], "L1": 122, "interior": 50}, {"index": 708, "coef": ["-13/6", "69/2", "266/3"], "h": [1, 118, 362, 51], "L1": 122, "interior": 51}, {"index": 709, "coef": ["-8/3", "37", "260/3"], "h": [1, 118, 355, 46], "L1": 122, "interior": 46}, {"index": 710, "coef": ["-2", "79/2", "173/2"], "h": [1, 121, 353, 44], "L1": 125, "interior": 44}, {"index": 711, "coef": ["-17/6", "36", "533/6"], "h": [1, 119, 364, 49], "L1": 123, "interior": 49}, {"index": 712, "coef": ["-17/6", "39", "557/6"], "h": [1, 126, 380, 50], "L1": 130, "interior": 50}, {"index": 713, "coef": ["-2", "73/2", "171/2"], "h": [1, 117, 349, 46], "L1": 121, "interior": 46}, {"index": 714, "coef": ["-3", "36", "88"], "h": [1, 118, 361, 48], "L1": 122, "interior": 48}, {"index": 715, "coef": ["-2", "40", "87"], "h": [1, 122, 355, 44], "L1": 126, "interior": 44}, {"index": 716, "coef": ["-5/2", "79/2", "90"], "h": [1, 124, 368, 47], "L1": 128, "interior": 47}, {"index": 717, "coef": ["-1", "40", "94"], "h": [1, 130, 381, 52], "L1": 134, "interior": 52}, {"index": 718, "coef": ["-4/3", "39", "274/3"], "h": [1, 126, 371, 50], "L1": 130, "interior": 50}, {"index": 719, "coef": ["-7/6", "71/2", "263/3"], "h": [1, 119, 356, 50], "L1": 123, "interior": 50}, {"index": 720, "coef": ["-5/2", "36", "177/2"], "h": [1, 119, 362, 49], "L1": 123, "interior": 49}, {"index": 721, "coef": ["-13/6", "36", "529/6"], "h": [1, 119, 360, 49], "L1": 123, "interior": 49}, {"index": 722, "coef": ["-23/6", "75/2", "271/3"], "h": [1, 121, 372, 48], "L1": 125, "interior": 48}, {"index": 723, "coef": ["-5/2", "79/2", "90"], "h": [1, 124, 368, 47], "L1": 128, "interior": 47}, {"index": 724, "coef": ["-7/3", "35", "265/3"], "h": [1, 118, 361, 50], "L1": 122, "interior": 50}, {"index": 725, "coef": ["-19/6", "81/2", "284/3"], "h": [1, 129, 388, 50], "L1": 133, "interior": 50}, {"index": 726, "coef": ["-13/3", "42", "292/3"], "h": [1, 132, 401, 50], "L1": 136, "interior": 50}, {"index": 727, "coef": ["-2", "40", "87"], "h": [1, 122, 355, 44], "L1": 126, "interior": 44}, {"index": 728, "coef": ["-1/2", "40", "171/2"], "h": [1, 122, 346, 44], "L1": 126, "interior": 44}, {"index": 729, "coef": ["-5/3", "39", "266/3"], "h": [1, 123, 361, 47], "L1": 127, "interior": 47}, {"index": 730, "coef": ["-17/6", "73/2", "262/3"], "h": [1, 118, 358, 47], "L1": 122, "interior": 47}, {"index": 731, "coef": ["-7/3", "73/2", "533/6"], "h": [1, 120, 363, 49], "L1": 124, "interior": 49}, {"index": 732, "coef": ["-17/6", "81/2", "283/3"], "h": [1, 129, 386, 50], "L1": 133, "interior": 50}, {"index": 733, "coef": ["-5/6", "37", "509/6"], "h": [1, 118, 344, 46], "L1": 122, "interior": 46}, {"index": 734, "coef": ["-2", "37", "87"], "h": [1, 119, 355, 47], "L1": 123, "interior": 47}, {"index": 735, "coef": ["-1", "41", "93"], "h": [1, 130, 377, 50], "L1": 134, "interior": 50}, {"index": 736, "coef": ["-7/3", "42", "286/3"], "h": [1, 132, 389, 50], "L1": 136, "interior": 50}, {"index": 737, "coef": ["-7/2", "39", "181/2"], "h": [1, 123, 372, 47], "L1": 127, "interior": 47}, {"index": 738, "coef": ["-2/3", "42", "287/3"], "h": [1, 134, 387, 52], "L1": 138, "interior": 52}, {"index": 739, "coef": ["-1/3", "38", "262/3"], "h": [1, 122, 353, 48], "L1": 126, "interior": 48}, {"index": 740, "coef": ["-2", "37", "90"], "h": [1, 122, 367, 50], "L1": 126, "interior": 50}, {"index": 741, "coef": ["-2/3", "37", "266/3"], "h": [1, 122, 359, 50], "L1": 126, "interior": 50}, {"index": 742, "coef": ["-5/3", "39", "263/3"], "h": [1, 122, 357, 46], "L1": 126, "interior": 46}, {"index": 743, "coef": ["-3", "36", "88"], "h": [1, 118, 361, 48], "L1": 122, "interior": 48}, {"index": 744, "coef": ["-4/3", "38", "265/3"], "h": [1, 122, 359, 48], "L1": 126, "interior": 48}, {"index": 745, "coef": ["-1", "38", "88"], "h": [1, 122, 357, 48], "L1": 126, "interior": 48}, {"index": 746, "coef": ["-4/3", "37", "256/3"], "h": [1, 118, 347, 46], "L1": 122, "interior": 46}, {"index": 747, "coef": ["-11/6", "38", "533/6"], "h": [1, 122, 362, 48], "L1": 126, "interior": 48}, {"index": 748, "coef": ["-2", "73/2", "171/2"], "h": [1, 117, 349, 46], "L1": 121, "interior": 46}, {"index": 749, "coef": ["4/3", "41", "254/3"], "h": [1, 124, 339, 44], "L1": 128, "interior": 44}, {"index": 750, "coef": ["4/3", "42", "275/3"], "h": [1, 132, 367, 50], "L1": 136, "interior": 50}, {"index": 751, "coef": ["-1", "38", "82"], "h": [1, 116, 333, 42], "L1": 120, "interior": 42}, {"index": 752, "coef": ["-2", "35", "84"], "h": [1, 114, 343, 46], "L1": 118, "interior": 46}, {"index": 753, "coef": ["-2", "35", "84"], "h": [1, 114, 343, 46], "L1": 118, "interior": 46}, {"index": 754, "coef": ["2/3", "32", "235/3"], "h": [1, 108, 315, 46], "L1": 112, "interior": 46}, {"index": 755, "coef": ["1", "36", "84"], "h": [1, 118, 337, 48], "L1": 122, "interior": 48}, {"index": 756, "coef": ["5/6", "30", "451/6"], "h": [1, 103, 302, 45], "L1": 107, "interior": 45}, {"index": 757, "coef": ["5/6", "30", "451/6"], "h": [1, 103, 302, 45], "L1": 107, "interior": 45}, {"index": 758, "coef": ["0", "33", "83"], "h": [1, 113, 335, 49], "L1": 117, "interior": 49}, {"index": 759, "coef": ["4/3", "30", "233/3"], "h": [1, 106, 311, 48], "L1": 110, "interior": 48}, {"index": 760, "coef": ["2", "30", "77"], "h": [1, 106, 307, 48], "L1": 110, "interior": 48}, {"index": 761, "coef": ["0", "33", "83"], "h": [1, 113, 335, 49], "L1": 117, "interior": 49}, {"index": 762, "coef": ["-3", "40", "92"], "h": [1, 126, 377, 48], "L1": 130, "interior": 48}, {"index": 763, "coef": ["-8/3", "38", "263/3"], "h": [1, 120, 359, 46], "L1": 124, "interior": 46}, {"index": 764, "coef": ["3/2", "29", "143/2"], "h": [1, 99, 286, 43], "L1": 103, "interior": 43}, {"index": 765, "coef": ["2/3", "61/2", "461/6"], "h": [1, 105, 309, 46], "L1": 109, "interior": 46}, {"index": 766, "coef": ["-11/6", "71/2", "250/3"], "h": [1, 114, 340, 45], "L1": 118, "interior": 45}, {"index": 767, "coef": ["-4", "41", "92"], "h": [1, 126, 379, 46], "L1": 130, "interior": 46}, {"index": 768, "coef": ["0", "39", "84"], "h": [1, 120, 339, 44], "L1": 124, "interior": 44}, {"index": 769, "coef": ["-3", "30", "84"], "h": [1, 108, 345, 50], "L1": 112, "interior": 50}, {"index": 770, "coef": ["-2/3", "30", "239/3"], "h": [1, 106, 323, 48], "L1": 110, "interior": 48}, {"index": 771, "coef": ["-2/3", "29", "236/3"], "h": [1, 104, 319, 48], "L1": 108, "interior": 48}, {"index": 772, "coef": ["-3", "30", "84"], "h": [1, 108, 345, 50], "L1": 112, "interior": 50}, {"index": 773, "coef": ["-4", "43", "92"], "h": [1, 128, 379, 44], "L1": 132, "interior": 44}, {"index": 774, "coef": ["-1/2", "31", "151/2"], "h": [1, 103, 306, 43], "L1": 107, "interior": 43}, {"index": 775, "coef": ["2/3", "33", "238/3"], "h": [1, 110, 319, 46], "L1": 114, "interior": 46}, {"index": 776, "coef": ["-14/3", "37", "266/3"], "h": [1, 118, 367, 46], "L1": 122, "interior": 46}, {"index": 777, "coef": ["-11/6", "61/2", "241/3"], "h": [1, 106, 328, 47], "L1": 110, "interior": 47}, {"index": 778, "coef": ["-4", "41", "92"], "h": [1, 126, 379, 46], "L1": 130, "interior": 46}, {"index": 779, "coef": ["-8/3", "36", "263/3"], "h": [1, 118, 359, 48], "L1": 122, "interior": 48}, {"index": 780, "coef": ["-11/6", "35", "503/6"], "h": [1, 114, 342, 46], "L1": 118, "interior": 46}, {"index": 781, "coef": ["3/2", "29", "143/2"], "h": [1, 99, 286, 43], "L1": 103, "interior": 43}, {"index": 782, "coef": ["-1/2", "31", "151/2"], "h": [1, 103, 306, 43], "L1": 107, "interior": 43}, {"index": 783, "coef": ["-4/3", "30", "238/3"], "h": [1, 105, 323, 47], "L1": 109, "interior": 47}, {"index": 784, "coef": ["-3", "42", "92"], "h": [1, 128, 377, 46], "L1": 132, "interior": 46}, {"index": 785, "coef": ["-23/6", "73/2", "268/3"], "h": [1, 119, 368, 48], "L1": 123, "interior": 48}, {"index": 786, "coef": ["2/3", "63/2", "467/6"], "h": [1, 107, 313, 46], "L1": 111, "interior": 46}, {"index": 787, "coef": ["-3", "42", "92"], "h": [1, 128, 377, 46], "L1": 132, "interior": 46}, {"index": 788, "coef": ["0", "32", "77"], "h": [1, 106, 311, 44], "L1": 110, "interior": 44}, {"index": 789, "coef": ["-7/3", "32", "238/3"], "h": [1, 106, 325, 44], "L1": 110, "interior": 44}, {"index": 790, "coef": ["-3", "40", "92"], "h": [1, 126, 377, 48], "L1": 130, "interior": 48}, {"index": 791, "coef": ["-4", "43", "92"], "h": [1, 128, 379, 44], "L1": 132, "interior": 44}, {"index": 792, "coef": ["-8/3", "40", "275/3"], "h": [1, 126, 375, 48], "L1": 130, "interior": 48}, {"index": 793, "coef": ["-7/6", "75/2", "263/3"], "h": [1, 121, 356, 48], "L1": 125, "interior": 48}, {"index": 794, "coef": ["-23/6", "73/2", "268/3"], "h": [1, 119, 368, 48], "L1": 123, "interior": 48}, {"index": 795, "coef": ["-3/2", "73/2", "88"], "h": [1, 120, 358, 49], "L1": 124, "interior": 49}, {"index": 796, "coef": ["-3/2", "67/2", "84"], "h": [1, 113, 342, 48], "L1": 117, "interior": 48}, {"index": 797, "coef": ["0", "35", "83"], "h": [1, 115, 335, 47], "L1": 119, "interior": 47}, {"index": 798, "coef": ["-11/6", "71/2", "250/3"], "h": [1, 114, 340, 45], "L1": 118, "interior": 45}, {"index": 799, "coef": ["-3/2", "81/2", "92"], "h": [1, 128, 374, 49], "L1": 132, "interior": 49}, {"index": 800, "coef": ["2/3", "34", "253/3"], "h": [1, 116, 339, 50], "L1": 120, "interior": 50}, {"index": 801, "coef": ["-4/3", "33", "256/3"], "h": [1, 114, 347, 50], "L1": 118, "interior": 50}, {"index": 802, "coef": ["1/3", "36", "242/3"], "h": [1, 114, 325, 44], "L1": 118, "interior": 44}, {"index": 803, "coef": ["-4/3", "44", "283/3"], "h": [1, 134, 383, 48], "L1": 138, "interior": 48}, {"index": 804, "coef": ["-11/6", "35", "503/6"], "h": [1, 114, 342, 46], "L1": 118, "interior": 46}, {"index": 805, "coef": ["1/3", "34", "254/3"], "h": [1, 116, 341, 50], "L1": 120, "interior": 50}, {"index": 806, "coef": ["-1", "33", "85"], "h": [1, 114, 345, 50], "L1": 118, "interior": 50}, {"index": 807, "coef": ["4/3", "36", "239/3"], "h": [1, 114, 319, 44], "L1": 118, "interior": 44}, {"index": 808, "coef": ["-2/3", "69/2", "499/6"], "h": [1, 114, 337, 47], "L1": 118, "interior": 47}, {"index": 809, "coef": ["0", "69/2", "165/2"], "h": [1, 114, 333, 47], "L1": 118, "interior": 47}, {"index": 810, "coef": ["-7/6", "75/2", "263/3"], "h": [1, 121, 356, 48], "L1": 125, "interior": 48}, {"index": 811, "coef": ["-3/2", "73/2", "88"], "h": [1, 120, 358, 49], "L1": 124, "interior": 49}, {"index": 812, "coef": ["-1/3", "44", "280/3"], "h": [1, 134, 377, 48], "L1": 138, "interior": 48}, {"index": 813, "coef": ["-3/2", "81/2", "92"], "h": [1, 128, 374, 49], "L1": 132, "interior": 49}, {"index": 814, "coef": ["2/3", "42", "265/3"], "h": [1, 128, 355, 46], "L1": 132, "interior": 46}, {"index": 815, "coef": ["0", "47", "92"], "h": [1, 136, 371, 44], "L1": 140, "interior": 44}, {"index": 816, "coef": ["2/3", "61/2", "461/6"], "h": [1, 105, 309, 46], "L1": 109, "interior": 46}, {"index": 817, "coef": ["-4", "41", "92"], "h": [1, 126, 379, 46], "L1": 130, "interior": 46}, {"index": 818, "coef": ["1", "36", "84"], "h": [1, 118, 337, 48], "L1": 122, "interior": 48}, {"index": 819, "coef": ["0", "37", "84"], "h": [1, 118, 339, 46], "L1": 122, "interior": 46}, {"index": 820, "coef": ["4/3", "32", "227/3"], "h": [1, 106, 303, 44], "L1": 110, "interior": 44}, {"index": 821, "coef": ["2/3", "32", "229/3"], "h": [1, 106, 307, 44], "L1": 110, "interior": 44}, {"index": 822, "coef": ["0", "37", "84"], "h": [1, 118, 339, 46], "L1": 122, "interior": 46}, {"index": 823, "coef": ["-3", "44", "92"], "h": [1, 130, 377, 44], "L1": 134, "interior": 44}, {"index": 824, "coef": ["1/3", "29", "233/3"], "h": [1, 104, 313, 48], "L1": 108, "interior": 48}, {"index": 825, "coef": ["0", "30", "79"], "h": [1, 106, 319, 48], "L1": 110, "interior": 48}, {"index": 826, "coef": ["-4/3", "30", "238/3"], "h": [1, 105, 323, 47], "L1": 109, "interior": 47}, {"index": 827, "coef": ["-3", "42", "92"], "h": [1, 128, 377, 46], "L1": 132, "interior": 46}, {"index": 828, "coef": ["-1/3", "69/2", "491/6"], "h": [1, 113, 331, 46], "L1": 117, "interior": 46}, {"index": 829, "coef": ["1/3", "29", "239/3"], "h": [1, 106, 321, 50], "L1": 110, "interior": 50}, {"index": 830, "coef": ["-1/3", "69/2", "491/6"], "h": [1, 113, 331, 46], "L1": 117, "interior": 46}, {"index": 831, "coef": ["2/3", "32", "241/3"], "h": [1, 110, 323, 48], "L1": 114, "interior": 48}, {"index": 832, "coef": ["0", "39", "84"], "h": [1, 120, 339, 44], "L1": 124, "interior": 44}, {"index": 833, "coef": ["-4/3", "29", "238/3"], "h": [1, 104, 323, 48], "L1": 108, "interior": 48}, {"index": 834, "coef": ["-2", "28", "81"], "h": [1, 104, 331, 50], "L1": 108, "interior": 50}, {"index": 835, "coef": ["-3", "44", "92"], "h": [1, 130, 377, 44], "L1": 134, "interior": 44}, {"index": 836, "coef": ["-4", "39", "92"], "h": [1, 124, 379, 48], "L1": 128, "interior": 48}, {"index": 837, "coef": ["2/3", "63/2", "467/6"], "h": [1, 107, 313, 46], "L1": 111, "interior": 46}, {"index": 838, "coef": ["-3", "42", "92"], "h": [1, 128, 377, 46], "L1": 132, "interior": 46}, {"index": 839, "coef": ["-2", "30", "79"], "h": [1, 104, 323, 46], "L1": 108, "interior": 46}, {"index": 840, "coef": ["-4/3", "31", "232/3"], "h": [1, 104, 315, 44], "L1": 108, "interior": 44}, {"index": 841, "coef": ["-4", "39", "92"], "h": [1, 124, 379, 48], "L1": 128, "interior": 48}, {"index": 842, "coef": ["-11/6", "61/2", "241/3"], "h": [1, 106, 328, 47], "L1": 110, "interior": 47}, {"index": 843, "coef": ["-4", "41", "92"], "h": [1, 126, 379, 46], "L1": 130, "interior": 46}, {"index": 844, "coef": ["-3", "37", "86"], "h": [1, 117, 353, 45], "L1": 121, "interior": 45}, {"index": 845, "coef": ["-1", "30", "82"], "h": [1, 108, 333, 50], "L1": 112, "interior": 50}, {"index": 846, "coef": ["-11/6", "75/2", "262/3"], "h": [1, 120, 356, 47], "L1": 124, "interior": 47}, {"index": 847, "coef": ["-1", "31", "83"], "h": [1, 110, 337, 50], "L1": 114, "interior": 50}, {"index": 848, "coef": ["2/3", "36", "241/3"], "h": [1, 114, 323, 44], "L1": 118, "interior": 44}, {"index": 849, "coef": ["-2", "32", "85"], "h": [1, 112, 347, 50], "L1": 116, "interior": 50}, {"index": 850, "coef": ["-5/3", "34", "248/3"], "h": [1, 112, 337, 46], "L1": 116, "interior": 46}, {"index": 851, "coef": ["-3/2", "67/2", "84"], "h": [1, 113, 342, 48], "L1": 117, "interior": 48}, {"index": 852, "coef": ["0", "35", "83"], "h": [1, 115, 335, 47], "L1": 119, "interior": 47}, {"index": 853, "coef": ["-2/3", "69/2", "499/6"], "h": [1, 114, 337, 47], "L1": 118, "interior": 47}, {"index": 854, "coef": ["0", "69/2", "165/2"], "h": [1, 114, 333, 47], "L1": 118, "interior": 47}, {"index": 855, "coef": ["-4/3", "32", "253/3"], "h": [1, 112, 343, 50], "L1": 116, "interior": 50}, {"index": 856, "coef": ["-2/3", "33", "254/3"], "h": [1, 114, 343, 50], "L1": 118, "interior": 50}, {"index": 857, "coef": ["-3", "37", "86"], "h": [1, 117, 353, 45], "L1": 121, "interior": 45}, {"index": 858, "coef": ["-2/3", "36", "245/3"], "h": [1, 114, 331, 44], "L1": 118, "interior": 44}, {"index": 859, "coef": ["-2", "32", "85"], "h": [1, 112, 347, 50], "L1": 116, "interior": 50}, {"index": 860, "coef": ["-1", "34", "82"], "h": [1, 112, 333, 46], "L1": 116, "interior": 46}, {"index": 861, "coef": ["1", "44", "92"], "h": [1, 134, 369, 48], "L1": 138, "interior": 48}, {"index": 862, "coef": ["-11/6", "75/2", "262/3"], "h": [1, 120, 356, 47], "L1": 124, "interior": 47}, {"index": 863, "coef": ["0", "47", "92"], "h": [1, 136, 371, 44], "L1": 140, "interior": 44}, {"index": 864, "coef": ["-2", "37", "86"], "h": [1, 118, 351, 46], "L1": 122, "interior": 46}, {"index": 865, "coef": ["-2", "37", "86"], "h": [1, 118, 351, 46], "L1": 122, "interior": 46}, {"index": 866, "coef": ["-1", "37", "86"], "h": [1, 119, 349, 47], "L1": 123, "interior": 47}, {"index": 867, "coef": ["-1", "37", "86"], "h": [1, 119, 349, 47], "L1": 123, "interior": 47}, {"index": 868, "coef": ["1", "33", "79"], "h": [1, 110, 317, 46], "L1": 114, "interior": 46}, {"index": 869, "coef": ["1/2", "69/2", "81"], "h": [1, 113, 326, 46], "L1": 117, "interior": 46}, {"index": 870, "coef": ["-7/6", "63/2", "242/3"], "h": [1, 108, 328, 47], "L1": 112, "interior": 47}, {"index": 871, "coef": ["0", "67/2", "163/2"], "h": [1, 112, 329, 47], "L1": 116, "interior": 47}, {"index": 872, "coef": ["-7/3", "38", "265/3"], "h": [1, 121, 361, 47], "L1": 125, "interior": 47}, {"index": 873, "coef": ["-7/6", "63/2", "242/3"], "h": [1, 108, 328, 47], "L1": 112, "interior": 47}, {"index": 874, "coef": ["1", "33", "79"], "h": [1, 110, 317, 46], "L1": 114, "interior": 46}, {"index": 875, "coef": ["-13/6", "39", "529/6"], "h": [1, 122, 360, 46], "L1": 126, "interior": 46}, {"index": 876, "coef": ["0", "67/2", "163/2"], "h": [1, 112, 329, 47], "L1": 116, "interior": 47}, {"index": 877, "coef": ["1/2", "69/2", "81"], "h": [1, 113, 326, 46], "L1": 117, "interior": 46}, {"index": 878, "coef": ["-7/3", "38", "265/3"], "h": [1, 121, 361, 47], "L1": 125, "interior": 47}, {"index": 879, "coef": ["-13/6", "39", "529/6"], "h": [1, 122, 360, 46], "L1": 126, "interior": 46}]}

==> anc/results_geometry.json <==
{
 "n_squares": 880,
 "vertex_count_distribution": {
  "8": 7,
  "9": 10,
  "10": 103,
  "11": 80,
  "12": 380,
  "13": 106,
  "14": 162,
  "15": 14,
  "16": 18
 },
 "f_vector_distribution": {
  "(8, 14, 8)": 1,
  "(8, 16, 10)": 1,
  "(8, 17, 11)": 1,
  "(8, 18, 12)": 4,
  "(9, 20, 13)": 10,
  "(10, 19, 11)": 1,
  "(10, 20, 12)": 3,
  "(10, 21, 13)": 11,
  "(10, 22, 14)": 75,
  "(10, 23, 15)": 11,
  "(10, 24, 16)": 2,
  "(11, 22, 13)": 2,
  "(11, 23, 14)": 6,
  "(11, 24, 15)": 28,
  "(11, 25, 16)": 38,
  "(11, 26, 17)": 6,
  "(12, 22, 12)": 1,
  "(12, 24, 14)": 37,
  "(12, 25, 15)": 25,
  "(12, 26, 16)": 164,
  "(12, 27, 17)": 75,
  "(12, 28, 18)": 77,
  "(12, 29, 19)": 1,
  "(13, 27, 16)": 4,
  "(13, 28, 17)": 12,
  "(13, 29, 18)": 46,
  "(13, 30, 19)": 42,
  "(13, 31, 20)": 2,
  "(14, 28, 16)": 1,
  "(14, 29, 17)": 2,
  "(14, 30, 18)": 36,
  "(14, 31, 19)": 17,
  "(14, 32, 20)": 106,
  "(15, 32, 19)": 4,
  "(15, 33, 20)": 6,
  "(15, 34, 21)": 4,
  "(16, 32, 18)": 1,
  "(16, 34, 20)": 8,
  "(16, 36, 22)": 9
 },
 "n_distinct_f_vectors": 39,
 "face_size_profile_count": 39,
 "volume_distribution": {
  "58": 1,
  "176/3": 1,
  "59": 1,
  "182/3": 1,
  "61": 1,
  "123/2": 2,
  "62": 3,
  "188/3": 1,
  "64": 2,
  "194/3": 1,
  "65": 1,
  "197/3": 1,
  "66": 1,
  "199/3": 1,
  "401/6": 2,
  "403/6": 4,
  "202/3": 3,
  "135/2": 2,
  "203/3": 1,
  "206/3": 2,
  "69": 1,
  "209/3": 1,
  "70": 4,
  "211/3": 1,
  "425/6": 2,
  "71": 2,
  "427/6": 2,
  "214/3": 2,
  "143/2": 2,
  "215/3": 3,
  "431/6": 2,
  "72": 3,
  "217/3": 1,
  "145/2": 2,
  "218/3": 3,
  "437/6": 2,
  "73": 5,
  "439/6": 6,
  "220/3": 6,
  "221/3": 9,
  "74": 5,
  "445/6": 4,
  "223/3": 3,
  "149/2": 2,
  "224/3": 4,
  "449/6": 2,
  "75": 2,
  "451/6": 2,
  "226/3": 5,
  "151/2": 4,
  "227/3": 8,
  "76": 4,
  "457/6": 2,
  "229/3": 4,
  "230/3": 5,
  "461/6": 4,
  "77": 5,
  "463/6": 2,
  "232/3": 4,
  "233/3": 8,
  "467/6": 4,
  "78": 3,
  "235/3": 4,
  "236/3": 4,
  "473/6": 2,
  "79": 6,
  "238/3": 10,
  "239/3": 6,
  "80": 5,
  "481/6": 6,
  "241/3": 8,
  "242/3": 4,
  "81": 13,
  "244/3": 10,
  "163/2": 2,
  "245/3": 9,
  "491/6": 4,
  "82": 14,
  "493/6": 2,
  "247/3": 5,
  "165/2": 10,
  "248/3": 10,
  "497/6": 4,
  "83": 9,
  "499/6": 2,
  "250/3": 16,
  "167/2": 2,
  "251/3": 10,
  "503/6": 4,
  "84": 27,
  "505/6": 4,
  "253/3": 6,
  "254/3": 22,
  "509/6": 4,
  "85": 14,
  "511/6": 12,
  "256/3": 17,
  "171/2": 6,
  "257/3": 4,
  "515/6": 2,
  "86": 12,
  "517/6": 2,
  "259/3": 11,
  "173/2": 10,
  "260/3": 11,
  "521/6": 6,
  "87": 10,
  "523/6": 2,
  "262/3": 10,
  "175/2": 10,
  "263/3": 20,
  "527/6": 2,
  "88": 14,
  "529/6": 8,
  "265/3": 11,
  "177/2": 8,
  "266/3": 23,
  "533/6": 10,
  "89": 15,
  "535/6": 4,
  "268/3": 13,
  "179/2": 4,
  "269/3": 6,
  "90": 17,
  "271/3": 12,
  "181/2": 2,
  "272/3": 10,
  "91": 7,
  "274/3": 7,
  "183/2": 8,
  "275/3": 12,
  "92": 26,
  "553/6": 2,
  "277/3": 5,
  "185/2": 2,
  "278/3": 5,
  "557/6": 2,
  "93": 9,
  "559/6": 2,
  "280/3": 6,
  "187/2": 2,
  "281/3": 4,
  "94": 10,
  "565/6": 2,
  "283/3": 5,
  "284/3": 4,
  "569/6": 2,
  "95": 3,
  "286/3": 2,
  "287/3": 1,
  "96": 4,
  "577/6": 2,
  "290/3": 2,
  "97": 2,
  "292/3": 3
 },
 "n_distinct_volumes": 155,
 "volume_min": "58",
 "volume_max": "292/3",
 "volume_mean": 84.05303030303031,
 "area_min": 116.53290580941855,
 "area_max": 148.61919129779363,
 "n_combinatorial_types": 352,
 "n_wl_hash_groups": 352,
 "n_wl_groups_split_by_isomorphism": 0,
 "combinatorial_type_size_distribution": {
  "1": 93,
  "2": 201,
  "3": 8,
  "4": 20,
  "5": 4,
  "6": 7,
  "7": 4,
  "8": 5,
  "10": 5,
  "13": 1,
  "14": 1,
  "16": 1,
  "26": 1,
  "32": 1
 },
 "combinatorial_types": [
  {
   "size": 32,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 5,
   "representative_square": [
    [
     1,
     3,
     14,
     16
    ],
    [
     15,
     13,
     4,
     2
    ],
    [
     10,
     6,
     11,
     7
    ],
    [
     8,
     12,
     5,
     9
    ]
   ],
   "members": [
    5,
    11,
    17,
    22,
    37,
    94,
    122,
    157,
    167,
    198,
    199,
    214,
    217,
    225,
    251,
    260,
    306,
    308,
    327,
    382,
    389,
    397,
    435,
    451,
    487,
    489,
    501,
    520,
    595,
    603,
    696,
    707
   ]
  },
  {
   "size": 26,
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 592,
   "representative_square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     5,
     14,
     3,
     12
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     10,
     11,
     6,
     7
    ]
   ],
   "members": [
    592,
    593,
    602,
    755,
    762,
    767,
    768,
    773,
    778,
    784,
    787,
    790,
    791,
    815,
    817,
    818,
    823,
    827,
    832,
    835,
    836,
    838,
    841,
    843,
    861,
    863
   ]
  },
  {
   "size": 16,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 13,
   "representative_square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "members": [
    13,
    18,
    36,
    74,
    76,
    102,
    132,
    133,
    154,
    256,
    261,
    281,
    312,
    313,
    337,
    381
   ]
  },
  {
   "size": 14,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 95,
   "representative_square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     12,
     14,
     5,
     3
    ],
    [
     13,
     11,
     4,
     6
    ],
    [
     8,
     2,
     9,
     15
    ]
   ],
   "members": [
    95,
    123,
    162,
    182,
    184,
    296,
    305,
    328,
    347,
    367,
    386,
    406,
    525,
    566
   ]
  },
  {
   "size": 13,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 0,
   "representative_square": [
    [
     1,
     2,
     15,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     8,
     11,
     6,
     9
    ]
   ],
   "members": [
    0,
    3,
    19,
    127,
    128,
    142,
    143,
    211,
    352,
    369,
    497,
    515,
    540
   ]
  },
  {
   "size": 10,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 4,
   "representative_square": [
    [
     1,
     3,
     14,
     16
    ],
    [
     12,
     13,
     4,
     5
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     6,
     10,
     7,
     11
    ]
   ],
   "members": [
    4,
    6,
    185,
    220,
    341,
    377,
    379,
    396,
    428,
    539
   ]
  },
  {
   "size": 10,
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 42,
   "representative_square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     8,
     4,
     9,
     13
    ]
   ],
   "members": [
    42,
    98,
    204,
    242,
    244,
    326,
    372,
    605,
    607,
    685
   ]
  },
  {
   "size": 10,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 75,
   "representative_square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     8,
     2,
     15,
     9
    ],
    [
     11,
     13,
     4,
     6
    ]
   ],
   "members": [
    75,
    267,
    294,
    297,
    299,
    473,
    476,
    479,
    542,
    698
   ]
  },
  {
   "size": 10,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 139,
   "representative_square": [
    [
     1,
     10,
     8,
     15
    ],
    [
     16,
     7,
     9,
     2
    ],
    [
     11,
     4,
     14,
     5
    ],
    [
     6,
     13,
     3,
     12
    ]
   ],
   "members": [
    139,
    158,
    173,
    332,
    364,
    383,
    514,
    529,
    689,
    704
   ]
  },
  {
   "size": 10,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 434,
   "representative_square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     9,
     12,
     5,
     8
    ]
   ],
   "members": [
    434,
    458,
    546,
    573,
    633,
    653,
    655,
    715,
    717,
    812
   ]
  },
  {
   "size": 8,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 77,
   "representative_square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     12,
     4,
     13,
     5
    ],
    [
     6,
     14,
     3,
     11
    ]
   ],
   "members": [
    77,
    80,
    138,
    152,
    258,
    314,
    340,
    380
   ]
  },
  {
   "size": 8,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 87,
   "representative_square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     8,
     2,
     11,
     13
    ]
   ],
   "members": [
    87,
    93,
    160,
    195,
    331,
    401,
    402,
    665
   ]
  },
  {
   "size": 8,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 436,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     7,
     12,
     6,
     9
    ],
    [
     14,
     5,
     11,
     4
    ],
    [
     10,
     15,
     1,
     8
    ]
   ],
   "members": [
    436,
    495,
    584,
    596,
    614,
    664,
    666,
    686
   ]
  },
  {
   "size": 8,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 560,
   "representative_square": [
    [
     3,
     13,
     10,
     8
    ],
    [
     15,
     6,
     1,
     12
    ],
    [
     2,
     11,
     16,
     5
    ],
    [
     14,
     4,
     7,
     9
    ]
   ],
   "members": [
    560,
    679,
    682,
    695,
    740,
    745,
    746,
    751
   ]
  },
  {
   "size": 8,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 796,
   "representative_square": [
    [
     5,
     9,
     12,
     8
    ],
    [
     16,
     4,
     1,
     13
    ],
    [
     2,
     14,
     15,
     3
    ],
    [
     11,
     7,
     6,
     10
    ]
   ],
   "members": [
    796,
    800,
    801,
    805,
    806,
    848,
    851,
    858
   ]
  },
  {
   "size": 7,
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 38,
   "representative_square": [
    [
     1,
     5,
     12,
     16
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     4,
     10,
     7,
     13
    ]
   ],
   "members": [
    38,
    78,
    79,
    136,
    137,
    156,
    174
   ]
  },
  {
   "size": 7,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 311,
   "representative_square": [
    [
     2,
     8,
     9,
     15
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     7,
     1,
     16,
     10
    ],
    [
     12,
     14,
     3,
     5
    ]
   ],
   "members": [
    311,
    544,
    555,
    628,
    640,
    724,
    739
   ]
  },
  {
   "size": 7,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 390,
   "representative_square": [
    [
     2,
     13,
     7,
     12
    ],
    [
     14,
     11,
     1,
     8
    ],
    [
     3,
     6,
     16,
     9
    ],
    [
     15,
     4,
     10,
     5
    ]
   ],
   "members": [
    390,
    461,
    556,
    630,
    632,
    658,
    741
   ]
  },
  {
   "size": 7,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 601,
   "representative_square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "members": [
    601,
    754,
    763,
    779,
    814,
    866,
    867
   ]
  },
  {
   "size": 6,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 23,
   "representative_square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     7,
     6,
     12,
     9
    ],
    [
     10,
     11,
     5,
     8
    ]
   ],
   "members": [
    23,
    215,
    463,
    531,
    660,
    690
   ]
  },
  {
   "size": 6,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 35,
   "representative_square": [
    [
     1,
     5,
     12,
     16
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     15,
     4,
     13,
     2
    ],
    [
     8,
     14,
     3,
     9
    ]
   ],
   "members": [
    35,
    71,
    73,
    130,
    253,
    310
   ]
  },
  {
   "size": 6,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 62,
   "representative_square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     11,
     16,
     5,
     2
    ],
    [
     14,
     9,
     4,
     7
    ],
    [
     8,
     3,
     10,
     13
    ]
   ],
   "members": [
    62,
    66,
    89,
    511,
    661,
    678
   ]
  },
  {
   "size": 6,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 96,
   "representative_square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     14,
     12,
     3,
     5
    ],
    [
     4,
     6,
     13,
     11
    ],
    [
     15,
     9,
     2,
     8
    ]
   ],
   "members": [
    96,
    295,
    329,
    427,
    474,
    652
   ]
  },
  {
   "size": 6,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 243,
   "representative_square": [
    [
     2,
     4,
     15,
     13
    ],
    [
     16,
     14,
     3,
     1
    ],
    [
     5,
     7,
     10,
     12
    ],
    [
     11,
     9,
     6,
     8
    ]
   ],
   "members": [
    243,
    441,
    567,
    587,
    606,
    732
   ]
  },
  {
   "size": 6,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 366,
   "representative_square": [
    [
     2,
     11,
     13,
     8
    ],
    [
     14,
     7,
     1,
     12
    ],
    [
     3,
     10,
     16,
     5
    ],
    [
     15,
     6,
     4,
     9
    ]
   ],
   "members": [
    366,
    393,
    522,
    532,
    533,
    708
   ]
  },
  {
   "size": 6,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 845,
   "representative_square": [
    [
     6,
     7,
     12,
     9
    ],
    [
     14,
     4,
     1,
     15
    ],
    [
     3,
     13,
     16,
     2
    ],
    [
     11,
     10,
     5,
     8
    ]
   ],
   "members": [
    845,
    847,
    849,
    850,
    859,
    860
   ]
  },
  {
   "size": 5,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 159,
   "representative_square": [
    [
     1,
     11,
     8,
     14
    ],
    [
     16,
     6,
     9,
     3
    ],
    [
     13,
     7,
     12,
     2
    ],
    [
     4,
     10,
     5,
     15
    ]
   ],
   "members": [
    159,
    175,
    359,
    360,
    384
   ]
  },
  {
   "size": 5,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 336,
   "representative_square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     14,
     5,
     12,
     3
    ]
   ],
   "members": [
    336,
    351,
    518,
    519,
    521
   ]
  },
  {
   "size": 5,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 353,
   "representative_square": [
    [
     2,
     10,
     15,
     7
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     3,
     8,
     9,
     14
    ],
    [
     13,
     5,
     4,
     12
    ]
   ],
   "members": [
    353,
    375,
    541,
    725,
    726
   ]
  },
  {
   "size": 5,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 613,
   "representative_square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     5,
     15,
     2,
     12
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     9,
     6,
     11,
     8
    ]
   ],
   "members": [
    613,
    775,
    776,
    792,
    803
   ]
  },
  {
   "size": 4,
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 63,
   "representative_square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     4,
     7,
     14,
     9
    ],
    [
     13,
     10,
     3,
     8
    ]
   ],
   "members": [
    63,
    91,
    662,
    680
   ]
  },
  {
   "size": 4,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 64,
   "representative_square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     10,
     13,
     8,
     3
    ],
    [
     7,
     4,
     9,
     14
    ]
   ],
   "members": [
    64,
    97,
    330,
    507
   ]
  },
  {
   "size": 4,
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 68,
   "representative_square": [
    [
     1,
     6,
     16,
     11
    ],
    [
     15,
     12,
     2,
     5
    ],
    [
     10,
     13,
     7,
     4
    ],
    [
     8,
     3,
     9,
     14
    ]
   ],
   "members": [
    68,
    269,
    505,
    513
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 84,
   "representative_square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     4,
     6,
     9,
     15
    ]
   ],
   "members": [
    84,
    112,
    289,
    321
   ]
  },
  {
   "size": 4,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 125,
   "representative_square": [
    [
     1,
     8,
     15,
     10
    ],
    [
     14,
     11,
     4,
     5
    ],
    [
     12,
     13,
     6,
     3
    ],
    [
     7,
     2,
     9,
     16
    ]
   ],
   "members": [
    125,
    202,
    205,
    394
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 140,
   "representative_square": [
    [
     1,
     10,
     8,
     15
    ],
    [
     16,
     7,
     9,
     2
    ],
    [
     13,
     6,
     12,
     3
    ],
    [
     4,
     11,
     5,
     14
    ]
   ],
   "members": [
    140,
    171,
    333,
    357
   ]
  },
  {
   "size": 4,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 145,
   "representative_square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     4,
     11,
     14,
     5
    ],
    [
     13,
     6,
     3,
     12
    ]
   ],
   "members": [
    145,
    161,
    711,
    721
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 146,
   "representative_square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     6,
     13,
     12,
     3
    ],
    [
     11,
     4,
     5,
     14
    ]
   ],
   "members": [
    146,
    164,
    388,
    549
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 168,
   "representative_square": [
    [
     1,
     12,
     6,
     15
    ],
    [
     13,
     8,
     10,
     3
    ],
    [
     16,
     5,
     11,
     2
    ],
    [
     4,
     9,
     7,
     14
    ]
   ],
   "members": [
    168,
    169,
    355,
    356
   ]
  },
  {
   "size": 4,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 176,
   "representative_square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "members": [
    176,
    177,
    371,
    535
   ]
  },
  {
   "size": 4,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 194,
   "representative_square": [
    [
     1,
     13,
     12,
     8
    ],
    [
     16,
     4,
     5,
     9
    ],
    [
     6,
     10,
     15,
     3
    ],
    [
     11,
     7,
     2,
     14
    ]
   ],
   "members": [
    194,
    395,
    559,
    568
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 200,
   "representative_square": [
    [
     1,
     14,
     7,
     12
    ],
    [
     15,
     4,
     9,
     6
    ],
    [
     10,
     5,
     16,
     3
    ],
    [
     8,
     11,
     2,
     13
    ]
   ],
   "members": [
    200,
    398,
    734,
    747
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 259,
   "representative_square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     11,
     9,
     6,
     8
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "members": [
    259,
    262,
    499,
    500
   ]
  },
  {
   "size": 4,
   "f_vector": [
    8,
    18,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "representative_index": 276,
   "representative_square": [
    [
     2,
     6,
     15,
     11
    ],
    [
     9,
     13,
     4,
     8
    ],
    [
     16,
     12,
     5,
     1
    ],
    [
     7,
     3,
     10,
     14
    ]
   ],
   "members": [
    276,
    277,
    494,
    496
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 349,
   "representative_square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     3,
     12,
     13,
     6
    ],
    [
     14,
     5,
     4,
     11
    ]
   ],
   "members": [
    349,
    385,
    526,
    548
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 374,
   "representative_square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     16,
     5,
     4,
     9
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     13,
     8,
     1,
     12
    ]
   ],
   "members": [
    374,
    536,
    701,
    703
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 446,
   "representative_square": [
    [
     3,
     4,
     13,
     14
    ],
    [
     6,
     16,
     1,
     11
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     10,
     5,
     12,
     7
    ]
   ],
   "members": [
    446,
    453,
    623,
    650
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 491,
   "representative_square": [
    [
     3,
     7,
     10,
     14
    ],
    [
     12,
     16,
     5,
     1
    ],
    [
     13,
     9,
     4,
     8
    ],
    [
     6,
     2,
     15,
     11
    ]
   ],
   "members": [
    491,
    493,
    683,
    684
   ]
  },
  {
   "size": 4,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 598,
   "representative_square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     5,
     8,
     9,
     12
    ],
    [
     11,
     10,
     7,
     6
    ]
   ],
   "members": [
    598,
    705,
    766,
    798
   ]
  },
  {
   "size": 4,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 872,
   "representative_square": [
    [
     7,
     4,
     14,
     9
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     1,
     12,
     6,
     15
    ],
    [
     10,
     5,
     11,
     8
    ]
   ],
   "members": [
    872,
    875,
    878,
    879
   ]
  },
  {
   "size": 3,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 85,
   "representative_square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     8,
     13,
     2,
     11
    ],
    [
     9,
     4,
     15,
     6
    ],
    [
     16,
     10,
     3,
     5
    ]
   ],
   "members": [
    85,
    90,
    187
   ]
  },
  {
   "size": 3,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 99,
   "representative_square": [
    [
     1,
     8,
     9,
     16
    ],
    [
     14,
     13,
     4,
     3
    ],
    [
     7,
     2,
     15,
     10
    ],
    [
     12,
     11,
     6,
     5
    ]
   ],
   "members": [
    99,
    155,
    284
   ]
  },
  {
   "size": 3,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 358,
   "representative_square": [
    [
     2,
     11,
     7,
     14
    ],
    [
     12,
     13,
     1,
     8
    ],
    [
     5,
     4,
     16,
     9
    ],
    [
     15,
     6,
     10,
     3
    ]
   ],
   "members": [
    358,
    490,
    492
   ]
  },
  {
   "size": 3,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 403,
   "representative_square": [
    [
     2,
     14,
     11,
     7
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     15,
     3,
     6,
     10
    ]
   ],
   "members": [
    403,
    570,
    736
   ]
  },
  {
   "size": 3,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 455,
   "representative_square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     10,
     16,
     1,
     7
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "members": [
    455,
    470,
    621
   ]
  },
  {
   "size": 3,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 616,
   "representative_square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     15,
     10,
     7,
     2
    ],
    [
     6,
     5,
     12,
     11
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "members": [
    616,
    738,
    750
   ]
  },
  {
   "size": 3,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 759,
   "representative_square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     10,
     16,
     1,
     7
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "members": [
    759,
    770,
    821
   ]
  },
  {
   "size": 3,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 824,
   "representative_square": [
    [
     6,
     2,
     15,
     11
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     12,
     13,
     4,
     5
    ],
    [
     9,
     3,
     14,
     8
    ]
   ],
   "members": [
    824,
    829,
    839
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 1,
   "representative_square": [
    [
     1,
     2,
     15,
     16
    ],
    [
     13,
     14,
     3,
     4
    ],
    [
     12,
     7,
     10,
     5
    ],
    [
     8,
     11,
     6,
     9
    ]
   ],
   "members": [
    1,
    257
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 2,
   "representative_square": [
    [
     1,
     2,
     16,
     15
    ],
    [
     13,
     14,
     4,
     3
    ],
    [
     12,
     7,
     9,
     6
    ],
    [
     8,
     11,
     5,
     10
    ]
   ],
   "members": [
    2,
    208
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 7,
   "representative_square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     8,
     15,
     2,
     9
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     12,
     10,
     5,
     7
    ]
   ],
   "members": [
    7,
    408
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 8,
   "representative_square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     8,
     6,
     9,
     11
    ]
   ],
   "members": [
    8,
    409
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 9,
   "representative_square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     13,
     15,
     2,
     4
    ],
    [
     8,
     6,
     11,
     9
    ],
    [
     12,
     10,
     5,
     7
    ]
   ],
   "members": [
    9,
    410
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 10,
   "representative_square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     13,
     15,
     2,
     4
    ],
    [
     12,
     10,
     7,
     5
    ],
    [
     8,
     6,
     9,
     11
    ]
   ],
   "members": [
    10,
    411
   ]
  },
  {
   "size": 2,
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 20,
   "representative_square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     8,
     5,
     11,
     10
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "members": [
    20,
    212
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 21,
   "representative_square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     12,
     9,
     7,
     6
    ],
    [
     8,
     5,
     11,
     10
    ]
   ],
   "members": [
    21,
    213
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 24,
   "representative_square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     11,
     10,
     8,
     5
    ],
    [
     6,
     7,
     9,
     12
    ]
   ],
   "members": [
    24,
    216
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 25,
   "representative_square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     9,
     12,
     7,
     6
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     8,
     13,
     2,
     11
    ]
   ],
   "members": [
    25,
    416
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 26,
   "representative_square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     8,
     5,
     10,
     11
    ],
    [
     12,
     9,
     6,
     7
    ]
   ],
   "members": [
    26,
    420
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 27,
   "representative_square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     12,
     9,
     6,
     7
    ],
    [
     8,
     5,
     10,
     11
    ]
   ],
   "members": [
    27,
    421
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    22,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    5
   ],
   "representative_index": 28,
   "representative_square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     9,
     7,
     12,
     6
    ],
    [
     8,
     13,
     2,
     11
    ]
   ],
   "members": [
    28,
    417
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 29,
   "representative_square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     6,
     7,
     12,
     9
    ],
    [
     11,
     10,
     5,
     8
    ]
   ],
   "members": [
    29,
    418
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 30,
   "representative_square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     10,
     11,
     8,
     5
    ],
    [
     7,
     6,
     9,
     12
    ]
   ],
   "members": [
    30,
    419
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 31,
   "representative_square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     14,
     15,
     3,
     2
    ],
    [
     7,
     6,
     10,
     11
    ],
    [
     12,
     9,
     5,
     8
    ]
   ],
   "members": [
    31,
    576
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 32,
   "representative_square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     14,
     15,
     3,
     2
    ],
    [
     11,
     10,
     6,
     7
    ],
    [
     8,
     5,
     9,
     12
    ]
   ],
   "members": [
    32,
    577
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 33,
   "representative_square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     15,
     14,
     2,
     3
    ],
    [
     6,
     7,
     11,
     10
    ],
    [
     12,
     9,
     5,
     8
    ]
   ],
   "members": [
    33,
    574
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 34,
   "representative_square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     15,
     14,
     2,
     3
    ],
    [
     10,
     11,
     7,
     6
    ],
    [
     8,
     5,
     9,
     12
    ]
   ],
   "members": [
    34,
    575
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    31,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 39,
   "representative_square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     8,
     14,
     3,
     9
    ],
    [
     10,
     4,
     13,
     7
    ],
    [
     15,
     11,
     2,
     6
    ]
   ],
   "members": [
    39,
    274
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 40,
   "representative_square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     10,
     14,
     3,
     7
    ],
    [
     8,
     4,
     13,
     9
    ],
    [
     15,
     11,
     2,
     6
    ]
   ],
   "members": [
    40,
    275
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 41,
   "representative_square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     10,
     14,
     3,
     7
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     8,
     4,
     9,
     13
    ]
   ],
   "members": [
    41,
    687
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 46,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     12,
     10,
     7,
     5
    ],
    [
     13,
     3,
     14,
     4
    ],
    [
     8,
     15,
     2,
     9
    ]
   ],
   "members": [
    46,
    669
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 55,
   "representative_square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     11,
     16,
     2,
     5
    ],
    [
     8,
     3,
     13,
     10
    ],
    [
     14,
     9,
     7,
     4
    ]
   ],
   "members": [
    55,
    245
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 56,
   "representative_square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     11,
     16,
     2,
     5
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     8,
     3,
     13,
     10
    ]
   ],
   "members": [
    56,
    246
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 57,
   "representative_square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     16,
     7,
     9,
     2
    ],
    [
     4,
     11,
     5,
     14
    ]
   ],
   "members": [
    57,
    247
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 58,
   "representative_square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     13,
     8,
     10,
     3
    ],
    [
     4,
     11,
     5,
     14
    ]
   ],
   "members": [
    58,
    248
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 59,
   "representative_square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     7,
     4,
     14,
     9
    ],
    [
     10,
     13,
     3,
     8
    ]
   ],
   "members": [
    59,
    249
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 60,
   "representative_square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     4,
     7,
     9,
     14
    ]
   ],
   "members": [
    60,
    250
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 61,
   "representative_square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     11,
     16,
     5,
     2
    ],
    [
     8,
     3,
     10,
     13
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "members": [
    61,
    504
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 65,
   "representative_square": [
    [
     1,
     6,
     16,
     11
    ],
    [
     12,
     15,
     5,
     2
    ],
    [
     7,
     4,
     10,
     13
    ],
    [
     14,
     9,
     3,
     8
    ]
   ],
   "members": [
    65,
    510
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 67,
   "representative_square": [
    [
     1,
     6,
     16,
     11
    ],
    [
     15,
     12,
     2,
     5
    ],
    [
     4,
     7,
     13,
     10
    ],
    [
     14,
     9,
     3,
     8
    ]
   ],
   "members": [
    67,
    512
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 69,
   "representative_square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     8,
     12,
     5,
     9
    ],
    [
     14,
     2,
     15,
     3
    ],
    [
     11,
     13,
     4,
     6
    ]
   ],
   "members": [
    69,
    181
   ]
  },
  {
   "size": 2,
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 70,
   "representative_square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     8,
     14,
     3,
     9
    ],
    [
     12,
     2,
     15,
     5
    ],
    [
     13,
     11,
     6,
     4
    ]
   ],
   "members": [
    70,
    285
   ]
  },
  {
   "size": 2,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 72,
   "representative_square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     8,
     2,
     15,
     9
    ],
    [
     13,
     11,
     6,
     4
    ]
   ],
   "members": [
    72,
    309
   ]
  },
  {
   "size": 2,
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 81,
   "representative_square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     10,
     16,
     3,
     5
    ],
    [
     8,
     2,
     13,
     11
    ],
    [
     15,
     9,
     6,
     4
    ]
   ],
   "members": [
    81,
    315
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 82,
   "representative_square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     10,
     16,
     3,
     5
    ],
    [
     15,
     9,
     6,
     4
    ],
    [
     8,
     2,
     13,
     11
    ]
   ],
   "members": [
    82,
    449
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 83,
   "representative_square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     6,
     4,
     15,
     9
    ],
    [
     11,
     13,
     2,
     8
    ]
   ],
   "members": [
    83,
    450
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 88,
   "representative_square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     8,
     2,
     11,
     13
    ],
    [
     15,
     9,
     4,
     6
    ]
   ],
   "members": [
    88,
    322
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 92,
   "representative_square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     16,
     10,
     3,
     5
    ],
    [
     11,
     13,
     8,
     2
    ],
    [
     6,
     4,
     9,
     15
    ]
   ],
   "members": [
    92,
    325
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 100,
   "representative_square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     11,
     14,
     4,
     5
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     6,
     3,
     13,
     12
    ]
   ],
   "members": [
    100,
    279
   ]
  },
  {
   "size": 2,
   "f_vector": [
    15,
    34,
    21
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 101,
   "representative_square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     12,
     13,
     3,
     6
    ],
    [
     7,
     2,
     16,
     9
    ],
    [
     14,
     11,
     5,
     4
    ]
   ],
   "members": [
    101,
    278
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 103,
   "representative_square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     14,
     11,
     5,
     4
    ],
    [
     7,
     2,
     16,
     9
    ],
    [
     12,
     13,
     3,
     6
    ]
   ],
   "members": [
    103,
    280
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 104,
   "representative_square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     5,
     4,
     14,
     11
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "members": [
    104,
    282
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 105,
   "representative_square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     10,
     15,
     4,
     5
    ],
    [
     16,
     9,
     6,
     3
    ],
    [
     7,
     2,
     13,
     12
    ]
   ],
   "members": [
    105,
    467
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 106,
   "representative_square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     12,
     13,
     2,
     7
    ],
    [
     6,
     3,
     16,
     9
    ],
    [
     15,
     10,
     5,
     4
    ]
   ],
   "members": [
    106,
    291
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 107,
   "representative_square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     13,
     12,
     7,
     2
    ],
    [
     16,
     9,
     6,
     3
    ],
    [
     4,
     5,
     10,
     15
    ]
   ],
   "members": [
    107,
    292
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 108,
   "representative_square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     15,
     10,
     5,
     4
    ],
    [
     6,
     3,
     16,
     9
    ],
    [
     12,
     13,
     2,
     7
    ]
   ],
   "members": [
    108,
    468
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 113,
   "representative_square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     10,
     15,
     6,
     3
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     7,
     2,
     11,
     14
    ]
   ],
   "members": [
    113,
    480
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 114,
   "representative_square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     11,
     14,
     7,
     2
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     6,
     3,
     10,
     15
    ]
   ],
   "members": [
    114,
    301
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 115,
   "representative_square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     4,
     5,
     16,
     9
    ],
    [
     15,
     10,
     3,
     6
    ]
   ],
   "members": [
    115,
    303
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 116,
   "representative_square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     4,
     5,
     16,
     9
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "members": [
    116,
    482
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    27,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 117,
   "representative_square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     3,
     6,
     15,
     10
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "members": [
    117,
    508
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 129,
   "representative_square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     12,
     8,
     9,
     5
    ],
    [
     15,
     3,
     14,
     2
    ],
    [
     6,
     13,
     4,
     11
    ]
   ],
   "members": [
    129,
    149
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 141,
   "representative_square": [
    [
     1,
     10,
     8,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     5,
     4,
     14,
     11
    ],
    [
     12,
     7,
     9,
     6
    ]
   ],
   "members": [
    141,
    334
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 144,
   "representative_square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     6,
     3,
     9
    ],
    [
     5,
     11,
     14,
     4
    ],
    [
     12,
     7,
     2,
     13
    ]
   ],
   "members": [
    144,
    731
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 147,
   "representative_square": [
    [
     1,
     10,
     16,
     7
    ],
    [
     15,
     8,
     2,
     9
    ],
    [
     4,
     11,
     13,
     6
    ],
    [
     14,
     5,
     3,
     12
    ]
   ],
   "members": [
    147,
    552
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 148,
   "representative_square": [
    [
     1,
     10,
     16,
     7
    ],
    [
     15,
     8,
     2,
     9
    ],
    [
     6,
     13,
     11,
     4
    ],
    [
     12,
     3,
     5,
     14
    ]
   ],
   "members": [
    148,
    553
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 153,
   "representative_square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     12,
     2,
     15,
     5
    ],
    [
     7,
     13,
     4,
     10
    ]
   ],
   "members": [
    153,
    378
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 163,
   "representative_square": [
    [
     1,
     11,
     16,
     6
    ],
    [
     14,
     8,
     3,
     9
    ],
    [
     4,
     10,
     13,
     7
    ],
    [
     15,
     5,
     2,
     12
    ]
   ],
   "members": [
    163,
    387
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 170,
   "representative_square": [
    [
     1,
     12,
     6,
     15
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     11,
     2,
     16,
     5
    ],
    [
     8,
     13,
     3,
     10
    ]
   ],
   "members": [
    170,
    354
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 172,
   "representative_square": [
    [
     1,
     12,
     7,
     14
    ],
    [
     13,
     8,
     11,
     2
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     4,
     9,
     6,
     15
    ]
   ],
   "members": [
    172,
    361
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 178,
   "representative_square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     16,
     5,
     4,
     9
    ]
   ],
   "members": [
    178,
    365
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 179,
   "representative_square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     14,
     5,
     4,
     11
    ]
   ],
   "members": [
    179,
    550
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 180,
   "representative_square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "members": [
    180,
    373
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 190,
   "representative_square": [
    [
     1,
     13,
     8,
     12
    ],
    [
     16,
     4,
     9,
     5
    ],
    [
     10,
     6,
     15,
     3
    ],
    [
     7,
     11,
     2,
     14
    ]
   ],
   "members": [
    190,
    571
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 191,
   "representative_square": [
    [
     1,
     13,
     8,
     12
    ],
    [
     16,
     4,
     9,
     5
    ],
    [
     11,
     7,
     14,
     2
    ],
    [
     6,
     10,
     3,
     15
    ]
   ],
   "members": [
    191,
    399
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 192,
   "representative_square": [
    [
     1,
     13,
     8,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     3,
     6,
     15,
     10
    ],
    [
     14,
     4,
     9,
     7
    ]
   ],
   "members": [
    192,
    558
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 196,
   "representative_square": [
    [
     1,
     13,
     12,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     14,
     4,
     5,
     11
    ]
   ],
   "members": [
    196,
    562
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 201,
   "representative_square": [
    [
     1,
     14,
     7,
     12
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     9,
     4,
     15,
     6
    ],
    [
     8,
     11,
     2,
     13
    ]
   ],
   "members": [
    201,
    723
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 203,
   "representative_square": [
    [
     1,
     14,
     11,
     8
    ],
    [
     15,
     4,
     5,
     10
    ],
    [
     6,
     9,
     16,
     3
    ],
    [
     12,
     7,
     2,
     13
    ]
   ],
   "members": [
    203,
    743
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 206,
   "representative_square": [
    [
     1,
     15,
     4,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     9,
     7,
     12,
     6
    ],
    [
     8,
     2,
     13,
     11
    ]
   ],
   "members": [
    206,
    554
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 207,
   "representative_square": [
    [
     1,
     15,
     10,
     8
    ],
    [
     16,
     6,
     3,
     9
    ],
    [
     5,
     11,
     14,
     4
    ],
    [
     12,
     2,
     7,
     13
    ]
   ],
   "members": [
    207,
    710
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 209,
   "representative_square": [
    [
     2,
     1,
     16,
     15
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     7,
     12,
     5,
     10
    ]
   ],
   "members": [
    209,
    210
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 223,
   "representative_square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     7,
     6,
     11,
     10
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "members": [
    223,
    431
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 227,
   "representative_square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     13,
     16,
     4,
     1
    ],
    [
     8,
     5,
     9,
     12
    ],
    [
     11,
     10,
     6,
     7
    ]
   ],
   "members": [
    227,
    424
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 228,
   "representative_square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     13,
     16,
     4,
     1
    ],
    [
     12,
     9,
     5,
     8
    ],
    [
     7,
     6,
     10,
     11
    ]
   ],
   "members": [
    228,
    425
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 229,
   "representative_square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     16,
     13,
     1,
     4
    ],
    [
     5,
     8,
     12,
     9
    ],
    [
     11,
     10,
     6,
     7
    ]
   ],
   "members": [
    229,
    422
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 230,
   "representative_square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     16,
     13,
     1,
     4
    ],
    [
     9,
     12,
     8,
     5
    ],
    [
     7,
     6,
     10,
     11
    ]
   ],
   "members": [
    230,
    423
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 231,
   "representative_square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     10,
     11,
     8,
     5
    ],
    [
     15,
     6,
     9,
     4
    ],
    [
     7,
     14,
     1,
     12
    ]
   ],
   "members": [
    231,
    578
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 232,
   "representative_square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     7,
     6,
     9,
     12
    ],
    [
     11,
     10,
     5,
     8
    ]
   ],
   "members": [
    232,
    582
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 233,
   "representative_square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     11,
     10,
     5,
     8
    ],
    [
     7,
     6,
     9,
     12
    ]
   ],
   "members": [
    233,
    583
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 234,
   "representative_square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     15,
     9,
     6,
     4
    ],
    [
     10,
     8,
     11,
     5
    ],
    [
     7,
     14,
     1,
     12
    ]
   ],
   "members": [
    234,
    579
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 235,
   "representative_square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     5,
     8,
     11,
     10
    ],
    [
     12,
     9,
     6,
     7
    ]
   ],
   "members": [
    235,
    580
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 236,
   "representative_square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     9,
     12,
     7,
     6
    ],
    [
     8,
     5,
     10,
     11
    ]
   ],
   "members": [
    236,
    581
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 237,
   "representative_square": [
    [
     2,
     4,
     13,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     7,
     5,
     10,
     12
    ],
    [
     11,
     9,
     8,
     6
    ]
   ],
   "members": [
    237,
    239
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 238,
   "representative_square": [
    [
     2,
     4,
     13,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     11,
     9,
     6,
     8
    ],
    [
     7,
     5,
     12,
     10
    ]
   ],
   "members": [
    238,
    240
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 241,
   "representative_square": [
    [
     2,
     4,
     15,
     13
    ],
    [
     5,
     14,
     3,
     12
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     11,
     9,
     6,
     8
    ]
   ],
   "members": [
    241,
    604
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 255,
   "representative_square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "members": [
    255,
    429
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 263,
   "representative_square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     11,
     16,
     6,
     1
    ],
    [
     8,
     3,
     9,
     14
    ],
    [
     13,
     10,
     4,
     7
    ]
   ],
   "members": [
    263,
    673
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 264,
   "representative_square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     11,
     16,
     6,
     1
    ],
    [
     14,
     9,
     3,
     8
    ],
    [
     7,
     4,
     10,
     13
    ]
   ],
   "members": [
    264,
    674
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 265,
   "representative_square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     16,
     11,
     1,
     6
    ],
    [
     3,
     8,
     14,
     9
    ],
    [
     13,
     10,
     4,
     7
    ]
   ],
   "members": [
    265,
    675
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 266,
   "representative_square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     16,
     11,
     1,
     6
    ],
    [
     9,
     14,
     8,
     3
    ],
    [
     7,
     4,
     10,
     13
    ]
   ],
   "members": [
    266,
    676
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 268,
   "representative_square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     12,
     15,
     6,
     1
    ],
    [
     7,
     4,
     9,
     14
    ],
    [
     13,
     10,
     3,
     8
    ]
   ],
   "members": [
    268,
    677
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 270,
   "representative_square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     13,
     12,
     1,
     8
    ],
    [
     4,
     7,
     14,
     9
    ],
    [
     15,
     10,
     3,
     6
    ]
   ],
   "members": [
    270,
    302
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 271,
   "representative_square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     4,
     7,
     14,
     9
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "members": [
    271,
    643
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 272,
   "representative_square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     15,
     12,
     1,
     6
    ],
    [
     3,
     8,
     13,
     10
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "members": [
    272,
    506
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 273,
   "representative_square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     15,
     12,
     1,
     6
    ],
    [
     9,
     14,
     7,
     4
    ],
    [
     8,
     3,
     10,
     13
    ]
   ],
   "members": [
    273,
    681
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 287,
   "representative_square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     12,
     13,
     1,
     8
    ],
    [
     5,
     4,
     16,
     9
    ],
    [
     15,
     10,
     6,
     3
    ]
   ],
   "members": [
    287,
    319
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 290,
   "representative_square": [
    [
     2,
     7,
     12,
     13
    ],
    [
     9,
     16,
     3,
     6
    ],
    [
     15,
     10,
     5,
     4
    ],
    [
     8,
     1,
     14,
     11
    ]
   ],
   "members": [
    290,
    619
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 293,
   "representative_square": [
    [
     2,
     7,
     12,
     13
    ],
    [
     16,
     9,
     6,
     3
    ],
    [
     5,
     4,
     15,
     10
    ],
    [
     11,
     14,
     1,
     8
    ]
   ],
   "members": [
    293,
    620
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 300,
   "representative_square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     9,
     16,
     5,
     4
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     8,
     1,
     12,
     13
    ]
   ],
   "members": [
    300,
    641
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 304,
   "representative_square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     3,
     6,
     15,
     10
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "members": [
    304,
    645
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 316,
   "representative_square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     7,
     1,
     14,
     12
    ]
   ],
   "members": [
    316,
    647
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 318,
   "representative_square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     15,
     9,
     4,
     6
    ],
    [
     7,
     1,
     14,
     12
    ]
   ],
   "members": [
    318,
    649
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 320,
   "representative_square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     15,
     9,
     6,
     4
    ],
    [
     5,
     3,
     16,
     10
    ],
    [
     12,
     14,
     1,
     7
    ]
   ],
   "members": [
    320,
    648
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 323,
   "representative_square": [
    [
     2,
     8,
     13,
     11
    ],
    [
     9,
     15,
     6,
     4
    ],
    [
     16,
     10,
     3,
     5
    ],
    [
     7,
     1,
     12,
     14
    ]
   ],
   "members": [
    323,
    464
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 324,
   "representative_square": [
    [
     2,
     8,
     13,
     11
    ],
    [
     15,
     9,
     4,
     6
    ],
    [
     3,
     5,
     16,
     10
    ],
    [
     14,
     12,
     1,
     7
    ]
   ],
   "members": [
    324,
    465
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 339,
   "representative_square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     7,
     5,
     10,
     12
    ],
    [
     11,
     4,
     13,
     6
    ]
   ],
   "members": [
    339,
    342
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 343,
   "representative_square": [
    [
     2,
     9,
     15,
     8
    ],
    [
     16,
     7,
     1,
     10
    ],
    [
     3,
     12,
     14,
     5
    ],
    [
     13,
     6,
     4,
     11
    ]
   ],
   "members": [
    343,
    719
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 344,
   "representative_square": [
    [
     2,
     9,
     15,
     8
    ],
    [
     16,
     7,
     1,
     10
    ],
    [
     5,
     14,
     12,
     3
    ],
    [
     11,
     4,
     6,
     13
    ]
   ],
   "members": [
    344,
    720
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 345,
   "representative_square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     12,
     8,
     1,
     13
    ],
    [
     5,
     11,
     14,
     4
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "members": [
    345,
    368
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 346,
   "representative_square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     13,
     8,
     1,
     12
    ],
    [
     4,
     11,
     14,
     5
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "members": [
    346,
    370
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 348,
   "representative_square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     6,
     3,
     10
    ],
    [
     4,
     11,
     14,
     5
    ],
    [
     13,
     8,
     1,
     12
    ]
   ],
   "members": [
    348,
    700
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 350,
   "representative_square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     5,
     14,
     11,
     4
    ],
    [
     12,
     3,
     6,
     13
    ]
   ],
   "members": [
    350,
    722
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 363,
   "representative_square": [
    [
     2,
     11,
     8,
     13
    ],
    [
     15,
     4,
     9,
     6
    ],
    [
     10,
     5,
     16,
     3
    ],
    [
     7,
     14,
     1,
     12
    ]
   ],
   "members": [
    363,
    688
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 376,
   "representative_square": [
    [
     2,
     11,
     16,
     5
    ],
    [
     13,
     8,
     3,
     10
    ],
    [
     7,
     14,
     9,
     4
    ],
    [
     12,
     1,
     6,
     15
    ]
   ],
   "members": [
    376,
    538
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 392,
   "representative_square": [
    [
     2,
     13,
     8,
     11
    ],
    [
     16,
     3,
     10,
     5
    ],
    [
     9,
     6,
     15,
     4
    ],
    [
     7,
     12,
     1,
     14
    ]
   ],
   "members": [
    392,
    564
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 400,
   "representative_square": [
    [
     2,
     14,
     11,
     7
    ],
    [
     15,
     3,
     6,
     10
    ],
    [
     5,
     9,
     16,
     4
    ],
    [
     12,
     8,
     1,
     13
    ]
   ],
   "members": [
    400,
    730
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 404,
   "representative_square": [
    [
     2,
     15,
     4,
     13
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     9,
     3,
     14,
     8
    ],
    [
     7,
     10,
     5,
     12
    ]
   ],
   "members": [
    404,
    727
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 405,
   "representative_square": [
    [
     2,
     15,
     4,
     13
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     5,
     3,
     14,
     12
    ],
    [
     11,
     6,
     9,
     8
    ]
   ],
   "members": [
    405,
    728
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 407,
   "representative_square": [
    [
     2,
     15,
     10,
     7
    ],
    [
     16,
     9,
     8,
     1
    ],
    [
     3,
     6,
     11,
     14
    ],
    [
     13,
     4,
     5,
     12
    ]
   ],
   "members": [
    407,
    735
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 412,
   "representative_square": [
    [
     3,
     1,
     16,
     14
    ],
    [
     13,
     15,
     4,
     2
    ],
    [
     8,
     6,
     9,
     11
    ],
    [
     10,
     12,
     5,
     7
    ]
   ],
   "members": [
    412,
    414
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 413,
   "representative_square": [
    [
     3,
     1,
     16,
     14
    ],
    [
     13,
     15,
     4,
     2
    ],
    [
     12,
     10,
     5,
     7
    ],
    [
     6,
     8,
     9,
     11
    ]
   ],
   "members": [
    413,
    415
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 430,
   "representative_square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     12,
     16,
     5,
     1
    ],
    [
     13,
     9,
     4,
     8
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "members": [
    430,
    433
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 432,
   "representative_square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "members": [
    432,
    456
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 437,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     8,
     15,
     1,
     10
    ],
    [
     9,
     6,
     12,
     7
    ],
    [
     14,
     11,
     5,
     4
    ]
   ],
   "members": [
    437,
    469
   ]
  },
  {
   "size": 2,
   "f_vector": [
    15,
    32,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 438,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     10,
     15,
     1,
     8
    ],
    [
     7,
     6,
     12,
     9
    ],
    [
     14,
     11,
     5,
     4
    ]
   ],
   "members": [
    438,
    471
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 439,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     11,
     10,
     8,
     5
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     6,
     15,
     1,
     12
    ]
   ],
   "members": [
    439,
    585
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 440,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     11,
     8,
     10,
     5
    ],
    [
     6,
     15,
     1,
     12
    ]
   ],
   "members": [
    440,
    586
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 442,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     14,
     15,
     1,
     4
    ],
    [
     5,
     8,
     10,
     11
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "members": [
    442,
    588
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 443,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     14,
     15,
     1,
     4
    ],
    [
     9,
     12,
     6,
     7
    ],
    [
     8,
     5,
     11,
     10
    ]
   ],
   "members": [
    443,
    589
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 444,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     6,
     7,
     9,
     12
    ],
    [
     10,
     11,
     5,
     8
    ]
   ],
   "members": [
    444,
    590
   ]
  },
  {
   "size": 2,
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 445,
   "representative_square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     10,
     11,
     5,
     8
    ],
    [
     6,
     7,
     9,
     12
    ]
   ],
   "members": [
    445,
    591
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 448,
   "representative_square": [
    [
     3,
     4,
     14,
     13
    ],
    [
     15,
     16,
     2,
     1
    ],
    [
     6,
     9,
     7,
     12
    ],
    [
     10,
     5,
     11,
     8
    ]
   ],
   "members": [
    448,
    612
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 452,
   "representative_square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     6,
     11,
     8,
     9
    ],
    [
     15,
     2,
     13,
     4
    ],
    [
     10,
     16,
     1,
     7
    ]
   ],
   "members": [
    452,
    454
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 457,
   "representative_square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     15,
     16,
     1,
     2
    ],
    [
     6,
     9,
     8,
     11
    ],
    [
     10,
     4,
     13,
     7
    ]
   ],
   "members": [
    457,
    706
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 459,
   "representative_square": [
    [
     3,
     5,
     14,
     12
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     8,
     2,
     9,
     15
    ],
    [
     13,
     11,
     4,
     6
    ]
   ],
   "members": [
    459,
    656
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 460,
   "representative_square": [
    [
     3,
     5,
     14,
     12
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     6,
     4,
     11,
     13
    ]
   ],
   "members": [
    460,
    657
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 462,
   "representative_square": [
    [
     3,
     5,
     14,
     12
    ],
    [
     16,
     10,
     1,
     7
    ],
    [
     9,
     15,
     8,
     2
    ],
    [
     6,
     4,
     11,
     13
    ]
   ],
   "members": [
    462,
    659
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 466,
   "representative_square": [
    [
     3,
     5,
     16,
     10
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     9,
     15,
     6,
     4
    ],
    [
     8,
     2,
     11,
     13
    ]
   ],
   "members": [
    466,
    663
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 472,
   "representative_square": [
    [
     3,
     6,
     12,
     13
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     5,
     4,
     14,
     11
    ],
    [
     10,
     15,
     1,
     8
    ]
   ],
   "members": [
    472,
    622
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 478,
   "representative_square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     9,
     16,
     5,
     4
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     8,
     1,
     12,
     13
    ]
   ],
   "members": [
    478,
    639
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 483,
   "representative_square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "members": [
    483,
    642
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 484,
   "representative_square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "members": [
    484,
    646
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 485,
   "representative_square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "members": [
    485,
    509
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 498,
   "representative_square": [
    [
     3,
     8,
     9,
     14
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     6,
     1,
     16,
     11
    ],
    [
     12,
     15,
     2,
     5
    ]
   ],
   "members": [
    498,
    718
   ]
  },
  {
   "size": 2,
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 502,
   "representative_square": [
    [
     3,
     8,
     10,
     13
    ],
    [
     9,
     14,
     4,
     7
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     6,
     1,
     15,
     12
    ]
   ],
   "members": [
    502,
    667
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 503,
   "representative_square": [
    [
     3,
     8,
     10,
     13
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     5,
     2,
     16,
     11
    ],
    [
     12,
     15,
     1,
     6
    ]
   ],
   "members": [
    503,
    668
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 516,
   "representative_square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     10,
     7,
     12,
     5
    ],
    [
     15,
     2,
     13,
     4
    ],
    [
     6,
     16,
     1,
     11
    ]
   ],
   "members": [
    516,
    517
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 523,
   "representative_square": [
    [
     3,
     9,
     14,
     8
    ],
    [
     16,
     6,
     1,
     11
    ],
    [
     5,
     15,
     12,
     2
    ],
    [
     10,
     4,
     7,
     13
    ]
   ],
   "members": [
    523,
    709
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 524,
   "representative_square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     10,
     8,
     1,
     15
    ],
    [
     7,
     13,
     12,
     2
    ],
    [
     14,
     4,
     5,
     11
    ]
   ],
   "members": [
    524,
    530
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 527,
   "representative_square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     14,
     8,
     1,
     11
    ],
    [
     5,
     15,
     10,
     4
    ],
    [
     12,
     2,
     7,
     13
    ]
   ],
   "members": [
    527,
    712
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 528,
   "representative_square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     2,
     13,
     12,
     7
    ],
    [
     14,
     4,
     5,
     11
    ]
   ],
   "members": [
    528,
    563
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    27,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 537,
   "representative_square": [
    [
     3,
     10,
     15,
     6
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     1,
     12,
     13,
     8
    ],
    [
     14,
     5,
     4,
     11
    ]
   ],
   "members": [
    537,
    551
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 543,
   "representative_square": [
    [
     3,
     12,
     5,
     14
    ],
    [
     13,
     15,
     4,
     2
    ],
    [
     8,
     6,
     9,
     11
    ],
    [
     10,
     1,
     16,
     7
    ]
   ],
   "members": [
    543,
    545
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 547,
   "representative_square": [
    [
     3,
     12,
     6,
     13
    ],
    [
     14,
     5,
     11,
     4
    ],
    [
     9,
     2,
     16,
     7
    ],
    [
     8,
     15,
     1,
     10
    ]
   ],
   "members": [
    547,
    714
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 565,
   "representative_square": [
    [
     3,
     14,
     5,
     12
    ],
    [
     15,
     2,
     9,
     8
    ],
    [
     10,
     7,
     16,
     1
    ],
    [
     6,
     11,
     4,
     13
    ]
   ],
   "members": [
    565,
    729
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 569,
   "representative_square": [
    [
     3,
     14,
     9,
     8
    ],
    [
     15,
     2,
     5,
     12
    ],
    [
     6,
     11,
     16,
     1
    ],
    [
     10,
     7,
     4,
     13
    ]
   ],
   "members": [
    569,
    733
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 597,
   "representative_square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     11,
     15,
     6,
     2
    ],
    [
     14,
     10,
     3,
     7
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "members": [
    597,
    600
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 599,
   "representative_square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     7,
     6,
     11,
     10
    ]
   ],
   "members": [
    599,
    840
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 615,
   "representative_square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     5,
     6,
     11,
     12
    ]
   ],
   "members": [
    615,
    617
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 627,
   "representative_square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     9,
     16,
     7,
     2
    ],
    [
     15,
     10,
     1,
     8
    ],
    [
     6,
     3,
     12,
     13
    ]
   ],
   "members": [
    627,
    634
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 631,
   "representative_square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     15,
     10,
     1,
     8
    ],
    [
     9,
     16,
     7,
     2
    ],
    [
     6,
     3,
     12,
     13
    ]
   ],
   "members": [
    631,
    636
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 637,
   "representative_square": [
    [
     4,
     5,
     15,
     10
    ],
    [
     16,
     9,
     3,
     6
    ],
    [
     1,
     8,
     14,
     11
    ],
    [
     13,
     12,
     2,
     7
    ]
   ],
   "members": [
    637,
    744
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 651,
   "representative_square": [
    [
     4,
     6,
     11,
     13
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     5,
     3,
     14,
     12
    ]
   ],
   "members": [
    651,
    654
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 691,
   "representative_square": [
    [
     4,
     9,
     8,
     13
    ],
    [
     10,
     7,
     14,
     3
    ],
    [
     15,
     2,
     11,
     6
    ],
    [
     5,
     16,
     1,
     12
    ]
   ],
   "members": [
    691,
    692
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 694,
   "representative_square": [
    [
     4,
     9,
     14,
     7
    ],
    [
     15,
     6,
     1,
     12
    ],
    [
     5,
     16,
     11,
     2
    ],
    [
     10,
     3,
     8,
     13
    ]
   ],
   "members": [
    694,
    697
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 699,
   "representative_square": [
    [
     4,
     9,
     16,
     5
    ],
    [
     11,
     8,
     1,
     14
    ],
    [
     6,
     15,
     10,
     3
    ],
    [
     13,
     2,
     7,
     12
    ]
   ],
   "members": [
    699,
    716
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 702,
   "representative_square": [
    [
     4,
     9,
     16,
     5
    ],
    [
     14,
     8,
     1,
     11
    ],
    [
     3,
     15,
     10,
     6
    ],
    [
     13,
     2,
     7,
     12
    ]
   ],
   "members": [
    702,
    737
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 713,
   "representative_square": [
    [
     4,
     10,
     15,
     5
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     1,
     14,
     11,
     8
    ],
    [
     13,
     3,
     6,
     12
    ]
   ],
   "members": [
    713,
    748
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 742,
   "representative_square": [
    [
     4,
     14,
     5,
     11
    ],
    [
     16,
     9,
     2,
     7
    ],
    [
     1,
     8,
     15,
     10
    ],
    [
     13,
     3,
     12,
     6
    ]
   ],
   "members": [
    742,
    749
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 752,
   "representative_square": [
    [
     5,
     1,
     16,
     12
    ],
    [
     10,
     14,
     7,
     3
    ],
    [
     8,
     4,
     9,
     13
    ],
    [
     11,
     15,
     2,
     6
    ]
   ],
   "members": [
    752,
    753
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 756,
   "representative_square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     4,
     13,
     8,
     9
    ],
    [
     14,
     3,
     10,
     7
    ],
    [
     11,
     16,
     1,
     6
    ]
   ],
   "members": [
    756,
    757
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 758,
   "representative_square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     8,
     16,
     9,
     1
    ],
    [
     11,
     3,
     6,
     14
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "members": [
    758,
    761
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 764,
   "representative_square": [
    [
     5,
     2,
     16,
     11
    ],
    [
     4,
     15,
     1,
     14
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     12,
     7,
     9,
     6
    ]
   ],
   "members": [
    764,
    781
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 765,
   "representative_square": [
    [
     5,
     2,
     16,
     11
    ],
    [
     12,
     15,
     1,
     6
    ],
    [
     9,
     14,
     4,
     7
    ],
    [
     8,
     3,
     13,
     10
    ]
   ],
   "members": [
    765,
    816
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 769,
   "representative_square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     8,
     16,
     9,
     1
    ],
    [
     10,
     2,
     7,
     15
    ],
    [
     11,
     13,
     4,
     6
    ]
   ],
   "members": [
    769,
    772
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 774,
   "representative_square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     4,
     14,
     1,
     15
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     12,
     6,
     9,
     7
    ]
   ],
   "members": [
    774,
    782
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 777,
   "representative_square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     12,
     14,
     1,
     7
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     8,
     2,
     13,
     11
    ]
   ],
   "members": [
    777,
    842
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 780,
   "representative_square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     2,
     11,
     8,
     13
    ],
    [
     12,
     6,
     9,
     7
    ]
   ],
   "members": [
    780,
    804
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 783,
   "representative_square": [
    [
     5,
     4,
     14,
     11
    ],
    [
     9,
     16,
     2,
     7
    ],
    [
     12,
     13,
     3,
     6
    ],
    [
     8,
     1,
     15,
     10
    ]
   ],
   "members": [
    783,
    826
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 785,
   "representative_square": [
    [
     5,
     4,
     14,
     11
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     1,
     8,
     10,
     15
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "members": [
    785,
    794
   ]
  },
  {
   "size": 2,
   "f_vector": [
    15,
    32,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 786,
   "representative_square": [
    [
     5,
     4,
     15,
     10
    ],
    [
     9,
     16,
     3,
     6
    ],
    [
     12,
     13,
     2,
     7
    ],
    [
     8,
     1,
     14,
     11
    ]
   ],
   "members": [
    786,
    837
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 793,
   "representative_square": [
    [
     5,
     8,
     10,
     11
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     4,
     9,
     7,
     14
    ],
    [
     12,
     1,
     15,
     6
    ]
   ],
   "members": [
    793,
    810
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 795,
   "representative_square": [
    [
     5,
     8,
     11,
     10
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     4,
     9,
     6,
     15
    ],
    [
     12,
     1,
     14,
     7
    ]
   ],
   "members": [
    795,
    811
   ]
  },
  {
   "size": 2,
   "f_vector": [
    15,
    34,
    21
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 797,
   "representative_square": [
    [
     5,
     9,
     12,
     8
    ],
    [
     16,
     4,
     1,
     13
    ],
    [
     3,
     15,
     14,
     2
    ],
    [
     10,
     6,
     7,
     11
    ]
   ],
   "members": [
    797,
    852
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 799,
   "representative_square": [
    [
     5,
     10,
     8,
     11
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     2,
     7,
     9,
     16
    ],
    [
     12,
     3,
     13,
     6
    ]
   ],
   "members": [
    799,
    813
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 808,
   "representative_square": [
    [
     5,
     12,
     9,
     8
    ],
    [
     14,
     3,
     2,
     15
    ],
    [
     4,
     13,
     16,
     1
    ],
    [
     11,
     6,
     7,
     10
    ]
   ],
   "members": [
    808,
    853
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 809,
   "representative_square": [
    [
     5,
     12,
     9,
     8
    ],
    [
     15,
     2,
     3,
     14
    ],
    [
     4,
     13,
     16,
     1
    ],
    [
     10,
     7,
     6,
     11
    ]
   ],
   "members": [
    809,
    854
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 819,
   "representative_square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     7,
     15,
     10,
     2
    ],
    [
     12,
     4,
     5,
     13
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "members": [
    819,
    822
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 828,
   "representative_square": [
    [
     6,
     3,
     14,
     11
    ],
    [
     4,
     13,
     12,
     5
    ],
    [
     15,
     2,
     7,
     10
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "members": [
    828,
    830
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 833,
   "representative_square": [
    [
     6,
     3,
     15,
     10
    ],
    [
     9,
     16,
     4,
     5
    ],
    [
     12,
     13,
     1,
     8
    ],
    [
     7,
     2,
     14,
     11
    ]
   ],
   "members": [
    833,
    834
   ]
  },
  {
   "size": 2,
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 844,
   "representative_square": [
    [
     6,
     4,
     15,
     9
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     1,
     12,
     7,
     14
    ],
    [
     11,
     5,
     10,
     8
    ]
   ],
   "members": [
    844,
    857
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 846,
   "representative_square": [
    [
     6,
     7,
     12,
     9
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     3,
     10,
     5,
     16
    ],
    [
     11,
     2,
     13,
     8
    ]
   ],
   "members": [
    846,
    862
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 855,
   "representative_square": [
    [
     6,
     12,
     7,
     9
    ],
    [
     14,
     4,
     1,
     15
    ],
    [
     3,
     13,
     16,
     2
    ],
    [
     11,
     5,
     10,
     8
    ]
   ],
   "members": [
    855,
    856
   ]
  },
  {
   "size": 2,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 864,
   "representative_square": [
    [
     7,
     1,
     16,
     10
    ],
    [
     6,
     14,
     11,
     3
    ],
    [
     12,
     4,
     5,
     13
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "members": [
    864,
    865
   ]
  },
  {
   "size": 2,
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 868,
   "representative_square": [
    [
     7,
     2,
     16,
     9
    ],
    [
     6,
     15,
     1,
     12
    ],
    [
     11,
     14,
     4,
     5
    ],
    [
     10,
     3,
     13,
     8
    ]
   ],
   "members": [
    868,
    874
   ]
  },
  {
   "size": 2,
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 869,
   "representative_square": [
    [
     7,
     2,
     16,
     9
    ],
    [
     12,
     15,
     1,
     6
    ],
    [
     5,
     14,
     4,
     11
    ],
    [
     10,
     3,
     13,
     8
    ]
   ],
   "members": [
    869,
    877
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 870,
   "representative_square": [
    [
     7,
     4,
     14,
     9
    ],
    [
     5,
     16,
     2,
     11
    ],
    [
     12,
     13,
     3,
     6
    ],
    [
     10,
     1,
     15,
     8
    ]
   ],
   "members": [
    870,
    873
   ]
  },
  {
   "size": 2,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 871,
   "representative_square": [
    [
     7,
     4,
     14,
     9
    ],
    [
     11,
     16,
     2,
     5
    ],
    [
     6,
     13,
     3,
     12
    ],
    [
     10,
     1,
     15,
     8
    ]
   ],
   "members": [
    871,
    876
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 12,
   "representative_square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     8,
     15,
     2,
     9
    ],
    [
     14,
     5,
     12,
     3
    ],
    [
     11,
     10,
     7,
     6
    ]
   ],
   "members": [
    12
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 14,
   "representative_square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     7,
     6,
     11,
     10
    ]
   ],
   "members": [
    14
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 15,
   "representative_square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     11,
     10,
     7,
     6
    ]
   ],
   "members": [
    15
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 16,
   "representative_square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     12,
     9,
     8,
     5
    ],
    [
     7,
     6,
     11,
     10
    ]
   ],
   "members": [
    16
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    29,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 43,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     7,
     15,
     2,
     10
    ],
    [
     14,
     4,
     13,
     3
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "members": [
    43
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 44,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     8,
     12,
     5,
     9
    ],
    [
     15,
     3,
     14,
     2
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "members": [
    44
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 45,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     8,
     15,
     2,
     9
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "members": [
    45
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 47,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "members": [
    47
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 48,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "members": [
    48
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 49,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     8,
     15,
     2,
     9
    ]
   ],
   "members": [
    49
   ]
  },
  {
   "size": 1,
   "f_vector": [
    8,
    16,
    10
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 50,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "members": [
    50
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    29,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 51,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "members": [
    51
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 52,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     12,
     9,
     8,
     5
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "members": [
    52
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 53,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "members": [
    53
   ]
  },
  {
   "size": 1,
   "f_vector": [
    8,
    14,
    8
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 54,
   "representative_square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "members": [
    54
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 86,
   "representative_square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     8,
     2,
     13,
     11
    ],
    [
     16,
     10,
     3,
     5
    ]
   ],
   "members": [
    86
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 109,
   "representative_square": [
    [
     1,
     8,
     12,
     13
    ],
    [
     10,
     15,
     3,
     6
    ],
    [
     7,
     2,
     14,
     11
    ],
    [
     16,
     9,
     5,
     4
    ]
   ],
   "members": [
    109
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 110,
   "representative_square": [
    [
     1,
     8,
     12,
     13
    ],
    [
     11,
     14,
     2,
     7
    ],
    [
     6,
     3,
     15,
     10
    ],
    [
     16,
     9,
     5,
     4
    ]
   ],
   "members": [
    110
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 111,
   "representative_square": [
    [
     1,
     8,
     12,
     13
    ],
    [
     14,
     11,
     7,
     2
    ],
    [
     15,
     10,
     6,
     3
    ],
    [
     4,
     5,
     9,
     16
    ]
   ],
   "members": [
    111
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 118,
   "representative_square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     10,
     15,
     5,
     4
    ],
    [
     7,
     2,
     12,
     13
    ],
    [
     16,
     9,
     3,
     6
    ]
   ],
   "members": [
    118
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 119,
   "representative_square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     12,
     13,
     7,
     2
    ],
    [
     15,
     10,
     4,
     5
    ],
    [
     6,
     3,
     9,
     16
    ]
   ],
   "members": [
    119
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 120,
   "representative_square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     13,
     12,
     2,
     7
    ],
    [
     4,
     5,
     15,
     10
    ],
    [
     16,
     9,
     3,
     6
    ]
   ],
   "members": [
    120
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 121,
   "representative_square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     15,
     10,
     4,
     5
    ],
    [
     12,
     13,
     7,
     2
    ],
    [
     6,
     3,
     9,
     16
    ]
   ],
   "members": [
    121
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 124,
   "representative_square": [
    [
     1,
     8,
     15,
     10
    ],
    [
     13,
     12,
     3,
     6
    ],
    [
     4,
     5,
     14,
     11
    ],
    [
     16,
     9,
     2,
     7
    ]
   ],
   "members": [
    124
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 126,
   "representative_square": [
    [
     1,
     9,
     8,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     12,
     6,
     11,
     5
    ]
   ],
   "members": [
    126
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 131,
   "representative_square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     13,
     6,
     11,
     4
    ]
   ],
   "members": [
    131
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 134,
   "representative_square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     11,
     4,
     13,
     6
    ]
   ],
   "members": [
    134
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 135,
   "representative_square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     6,
     13,
     4,
     11
    ]
   ],
   "members": [
    135
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 150,
   "representative_square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     8,
     2,
     15,
     9
    ],
    [
     13,
     7,
     10,
     4
    ]
   ],
   "members": [
    150
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 151,
   "representative_square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "members": [
    151
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 165,
   "representative_square": [
    [
     1,
     12,
     5,
     16
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     15,
     6,
     11,
     2
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "members": [
    165
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    19,
    11
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 166,
   "representative_square": [
    [
     1,
     12,
     5,
     16
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     14,
     6,
     11,
     3
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "members": [
    166
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 183,
   "representative_square": [
    [
     1,
     12,
     15,
     6
    ],
    [
     13,
     8,
     3,
     10
    ],
    [
     4,
     9,
     14,
     7
    ],
    [
     16,
     5,
     2,
     11
    ]
   ],
   "members": [
    183
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 186,
   "representative_square": [
    [
     1,
     13,
     4,
     16
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     12,
     2,
     15,
     5
    ],
    [
     7,
     11,
     6,
     10
    ]
   ],
   "members": [
    186
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 188,
   "representative_square": [
    [
     1,
     13,
     4,
     16
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     6,
     10,
     7,
     11
    ]
   ],
   "members": [
    188
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 189,
   "representative_square": [
    [
     1,
     13,
     4,
     16
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     10,
     6,
     11,
     7
    ]
   ],
   "members": [
    189
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 193,
   "representative_square": [
    [
     1,
     13,
     12,
     8
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     16,
     4,
     5,
     9
    ]
   ],
   "members": [
    193
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 197,
   "representative_square": [
    [
     1,
     14,
     3,
     16
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     12,
     4,
     13,
     5
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "members": [
    197
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 218,
   "representative_square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "members": [
    218
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 219,
   "representative_square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     8,
     16,
     1,
     9
    ],
    [
     11,
     5,
     12,
     6
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "members": [
    219
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    29,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 221,
   "representative_square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "members": [
    221
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 222,
   "representative_square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "members": [
    222
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 224,
   "representative_square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     11,
     10,
     7,
     6
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "members": [
    224
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 226,
   "representative_square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     11,
     10,
     7,
     6
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "members": [
    226
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 252,
   "representative_square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     11,
     4,
     13,
     6
    ],
    [
     14,
     9,
     8,
     3
    ]
   ],
   "members": [
    252
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    32,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 254,
   "representative_square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     14,
     9,
     8,
     3
    ]
   ],
   "members": [
    254
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 283,
   "representative_square": [
    [
     2,
     7,
     10,
     15
    ],
    [
     8,
     12,
     5,
     9
    ],
    [
     11,
     1,
     16,
     6
    ],
    [
     13,
     14,
     3,
     4
    ]
   ],
   "members": [
    283
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 286,
   "representative_square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     9,
     16,
     4,
     5
    ],
    [
     8,
     1,
     13,
     12
    ],
    [
     15,
     10,
     6,
     3
    ]
   ],
   "members": [
    286
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 288,
   "representative_square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     13,
     12,
     8,
     1
    ],
    [
     16,
     9,
     5,
     4
    ],
    [
     3,
     6,
     10,
     15
    ]
   ],
   "members": [
    288
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    20,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 298,
   "representative_square": [
    [
     2,
     7,
     13,
     12
    ],
    [
     16,
     9,
     3,
     6
    ],
    [
     11,
     14,
     8,
     1
    ],
    [
     5,
     4,
     10,
     15
    ]
   ],
   "members": [
    298
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 307,
   "representative_square": [
    [
     2,
     7,
     16,
     9
    ],
    [
     13,
     12,
     3,
     6
    ],
    [
     11,
     14,
     5,
     4
    ],
    [
     8,
     1,
     10,
     15
    ]
   ],
   "members": [
    307
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 317,
   "representative_square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     7,
     1,
     12,
     14
    ],
    [
     15,
     9,
     6,
     4
    ]
   ],
   "members": [
    317
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    22,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 335,
   "representative_square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     11,
     7,
     10,
     6
    ],
    [
     16,
     4,
     13,
     1
    ],
    [
     5,
     14,
     3,
     12
    ]
   ],
   "members": [
    335
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 338,
   "representative_square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     7,
     6,
     11,
     10
    ],
    [
     12,
     3,
     14,
     5
    ]
   ],
   "members": [
    338
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 362,
   "representative_square": [
    [
     2,
     11,
     8,
     13
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     3,
     5,
     16,
     10
    ],
    [
     15,
     6,
     9,
     4
    ]
   ],
   "members": [
    362
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 391,
   "representative_square": [
    [
     2,
     13,
     7,
     12
    ],
    [
     16,
     3,
     9,
     6
    ],
    [
     11,
     8,
     14,
     1
    ],
    [
     5,
     10,
     4,
     15
    ]
   ],
   "members": [
    391
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    20,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 426,
   "representative_square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     6,
     13,
     4,
     11
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     9,
     12,
     5,
     8
    ]
   ],
   "members": [
    426
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    28,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 447,
   "representative_square": [
    [
     3,
     4,
     13,
     14
    ],
    [
     15,
     16,
     1,
     2
    ],
    [
     6,
     9,
     8,
     11
    ],
    [
     10,
     5,
     12,
     7
    ]
   ],
   "members": [
    447
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 475,
   "representative_square": [
    [
     3,
     6,
     13,
     12
    ],
    [
     10,
     15,
     8,
     1
    ],
    [
     16,
     9,
     2,
     7
    ],
    [
     5,
     4,
     11,
     14
    ]
   ],
   "members": [
    475
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    24,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "representative_index": 477,
   "representative_square": [
    [
     3,
     6,
     13,
     12
    ],
    [
     16,
     9,
     2,
     7
    ],
    [
     10,
     15,
     8,
     1
    ],
    [
     5,
     4,
     11,
     14
    ]
   ],
   "members": [
    477
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 481,
   "representative_square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     13,
     8,
     1,
     12
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "members": [
    481
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 486,
   "representative_square": [
    [
     3,
     6,
     16,
     9
    ],
    [
     10,
     15,
     5,
     4
    ],
    [
     13,
     12,
     2,
     7
    ],
    [
     8,
     1,
     11,
     14
    ]
   ],
   "members": [
    486
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    24,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "representative_index": 488,
   "representative_square": [
    [
     3,
     6,
     16,
     9
    ],
    [
     13,
     12,
     2,
     7
    ],
    [
     10,
     15,
     5,
     4
    ],
    [
     8,
     1,
     11,
     14
    ]
   ],
   "members": [
    488
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 534,
   "representative_square": [
    [
     3,
     10,
     13,
     8
    ],
    [
     16,
     5,
     2,
     11
    ],
    [
     6,
     15,
     12,
     1
    ],
    [
     9,
     4,
     7,
     14
    ]
   ],
   "members": [
    534
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 557,
   "representative_square": [
    [
     3,
     13,
     6,
     12
    ],
    [
     16,
     2,
     9,
     7
    ],
    [
     10,
     8,
     15,
     1
    ],
    [
     5,
     11,
     4,
     14
    ]
   ],
   "members": [
    557
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 561,
   "representative_square": [
    [
     3,
     13,
     10,
     8
    ],
    [
     16,
     2,
     5,
     11
    ],
    [
     6,
     12,
     15,
     1
    ],
    [
     9,
     7,
     4,
     14
    ]
   ],
   "members": [
    561
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 572,
   "representative_square": [
    [
     3,
     15,
     2,
     14
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     10,
     4,
     13,
     7
    ],
    [
     5,
     9,
     8,
     12
    ]
   ],
   "members": [
    572
   ]
  },
  {
   "size": 1,
   "f_vector": [
    10,
    20,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 594,
   "representative_square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     6,
     12,
     5,
     11
    ],
    [
     15,
     7,
     10,
     2
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "members": [
    594
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 608,
   "representative_square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     5,
     16,
     1,
     12
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     11,
     7,
     10,
     6
    ]
   ],
   "members": [
    608
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 609,
   "representative_square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     14,
     11,
     6,
     3
    ],
    [
     9,
     5,
     12,
     8
    ]
   ],
   "members": [
    609
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 610,
   "representative_square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     5,
     9,
     8,
     12
    ],
    [
     11,
     7,
     10,
     6
    ]
   ],
   "members": [
    610
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 611,
   "representative_square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     7,
     11,
     6,
     10
    ],
    [
     9,
     5,
     12,
     8
    ]
   ],
   "members": [
    611
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 618,
   "representative_square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     16,
     15,
     2,
     1
    ],
    [
     5,
     10,
     7,
     12
    ],
    [
     9,
     6,
     11,
     8
    ]
   ],
   "members": [
    618
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 624,
   "representative_square": [
    [
     4,
     5,
     12,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     7,
     11,
     6,
     10
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "members": [
    624
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 625,
   "representative_square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     7,
     9,
     2,
     16
    ],
    [
     10,
     8,
     15,
     1
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "members": [
    625
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "representative_index": 626,
   "representative_square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     7,
     16,
     9,
     2
    ],
    [
     10,
     1,
     8,
     15
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "members": [
    626
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 629,
   "representative_square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     10,
     15,
     8,
     1
    ],
    [
     7,
     2,
     9,
     16
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "members": [
    629
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 635,
   "representative_square": [
    [
     4,
     5,
     15,
     10
    ],
    [
     11,
     14,
     8,
     1
    ],
    [
     6,
     3,
     9,
     16
    ],
    [
     13,
     12,
     2,
     7
    ]
   ],
   "members": [
    635
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 638,
   "representative_square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     6,
     15,
     10,
     3
    ],
    [
     11,
     2,
     7,
     14
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "members": [
    638
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 644,
   "representative_square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "members": [
    644
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 670,
   "representative_square": [
    [
     4,
     7,
     10,
     13
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     5,
     2,
     15,
     12
    ],
    [
     11,
     16,
     1,
     6
    ]
   ],
   "members": [
    670
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 671,
   "representative_square": [
    [
     4,
     7,
     10,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     5,
     9,
     8,
     12
    ],
    [
     11,
     2,
     15,
     6
    ]
   ],
   "members": [
    671
   ]
  },
  {
   "size": 1,
   "f_vector": [
    8,
    17,
    11
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "representative_index": 672,
   "representative_square": [
    [
     4,
     7,
     10,
     13
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     6,
     1,
     16,
     11
    ]
   ],
   "members": [
    672
   ]
  },
  {
   "size": 1,
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "representative_index": 693,
   "representative_square": [
    [
     4,
     9,
     14,
     7
    ],
    [
     11,
     5,
     2,
     16
    ],
    [
     6,
     12,
     15,
     1
    ],
    [
     13,
     8,
     3,
     10
    ]
   ],
   "members": [
    693
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 760,
   "representative_square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     10,
     13,
     4,
     7
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "members": [
    760
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 771,
   "representative_square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     10,
     13,
     4,
     7
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "members": [
    771
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 788,
   "representative_square": [
    [
     5,
     4,
     16,
     9
    ],
    [
     10,
     15,
     3,
     6
    ],
    [
     11,
     14,
     2,
     7
    ],
    [
     8,
     1,
     13,
     12
    ]
   ],
   "members": [
    788
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 789,
   "representative_square": [
    [
     5,
     4,
     16,
     9
    ],
    [
     11,
     14,
     2,
     7
    ],
    [
     10,
     15,
     3,
     6
    ],
    [
     8,
     1,
     13,
     12
    ]
   ],
   "members": [
    789
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 802,
   "representative_square": [
    [
     5,
     10,
     11,
     8
    ],
    [
     16,
     3,
     2,
     13
    ],
    [
     4,
     15,
     14,
     1
    ],
    [
     9,
     6,
     7,
     12
    ]
   ],
   "members": [
    802
   ]
  },
  {
   "size": 1,
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 807,
   "representative_square": [
    [
     5,
     11,
     10,
     8
    ],
    [
     16,
     2,
     3,
     13
    ],
    [
     4,
     14,
     15,
     1
    ],
    [
     9,
     7,
     6,
     12
    ]
   ],
   "members": [
    807
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 820,
   "representative_square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     9,
     15,
     2,
     8
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "members": [
    820
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "representative_index": 825,
   "representative_square": [
    [
     6,
     2,
     15,
     11
    ],
    [
     12,
     16,
     1,
     5
    ],
    [
     7,
     13,
     4,
     10
    ],
    [
     9,
     3,
     14,
     8
    ]
   ],
   "members": [
    825
   ]
  },
  {
   "size": 1,
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "representative_index": 831,
   "representative_square": [
    [
     6,
     3,
     14,
     11
    ],
    [
     12,
     16,
     1,
     5
    ],
    [
     7,
     13,
     4,
     10
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "members": [
    831
   ]
  }
 ],
 "types_per_f_vector": {
  "(8, 14, 8)": 1,
  "(8, 16, 10)": 1,
  "(8, 17, 11)": 1,
  "(8, 18, 12)": 1,
  "(9, 20, 13)": 1,
  "(10, 19, 11)": 1,
  "(10, 20, 12)": 3,
  "(10, 21, 13)": 7,
  "(10, 22, 14)": 9,
  "(10, 23, 15)": 5,
  "(10, 24, 16)": 2,
  "(11, 22, 13)": 1,
  "(11, 23, 14)": 3,
  "(11, 24, 15)": 10,
  "(11, 25, 16)": 16,
  "(11, 26, 17)": 2,
  "(12, 22, 12)": 1,
  "(12, 24, 14)": 5,
  "(12, 25, 15)": 13,
  "(12, 26, 16)": 50,
  "(12, 27, 17)": 31,
  "(12, 28, 18)": 28,
  "(12, 29, 19)": 1,
  "(13, 27, 16)": 2,
  "(13, 28, 17)": 6,
  "(13, 29, 18)": 23,
  "(13, 30, 19)": 20,
  "(13, 31, 20)": 1,
  "(14, 28, 16)": 1,
  "(14, 29, 17)": 2,
  "(14, 30, 18)": 27,
  "(14, 31, 19)": 9,
  "(14, 32, 20)": 46,
  "(15, 32, 19)": 2,
  "(15, 33, 20)": 3,
  "(15, 34, 21)": 2,
  "(16, 32, 18)": 1,
  "(16, 34, 20)": 6,
  "(16, 36, 22)": 8
 },
 "n_distinct_hull_vertex_sets": 880,
 "identical_gem_groups": [],
 "n_congruence_classes_hull": 616,
 "congruence_class_size_distribution_hull": {
  "1": 352,
  "2": 264
 },
 "n_signature_groups_hull": 616,
 "n_signature_groups_split": 0,
 "max_kabsch_rmsd": 1.8118789049752753e-14,
 "n_congruence_classes_full16": 616,
 "n_self_complementary": 352,
 "n_complement_pairs": 264,
 "full16_classes_equal_complement_orbits": true,
 "hull_classes_not_complement_orbits": [],
 "complement_partner": [
  0,
  1,
  208,
  3,
  4,
  5,
  6,
  408,
  409,
  410,
  411,
  11,
  12,
  13,
  14,
  15,
  16,
  17,
  18,
  211,
  212,
  213,
  214,
  215,
  216,
  416,
  420,
  421,
  417,
  418,
  419,
  576,
  577,
  574,
  575,
  35,
  36,
  37,
  38,
  274,
  275,
  687,
  685,
  43,
  44,
  45,
  46,
  47,
  48,
  49,
  50,
  51,
  52,
  53,
  54,
  245,
  246,
  247,
  248,
  249,
  250,
  504,
  678,
  680,
  507,
  510,
  511,
  512,
  513,
  69,
  70,
  71,
  72,
  73,
  74,
  75,
  76,
  77,
  78,
  79,
  80,
  315,
  449,
  450,
  321,
  85,
  86,
  665,
  322,
  661,
  90,
  662,
  325,
  331,
  327,
  328,
  329,
  330,
  326,
  99,
  279,
  278,
  281,
  280,
  282,
  467,
  291,
  292,
  468,
  109,
  110,
  111,
  112,
  480,
  301,
  303,
  482,
  508,
  118,
  119,
  120,
  121,
  122,
  123,
  124,
  125,
  126,
  352,
  540,
  129,
  130,
  131,
  132,
  133,
  134,
  135,
  136,
  137,
  138,
  332,
  333,
  334,
  142,
  143,
  731,
  721,
  549,
  552,
  553,
  149,
  150,
  151,
  152,
  153,
  154,
  155,
  156,
  157,
  514,
  384,
  402,
  711,
  386,
  387,
  388,
  165,
  166,
  167,
  355,
  356,
  354,
  357,
  361,
  529,
  174,
  175,
  371,
  535,
  178,
  550,
  373,
  181,
  182,
  183,
  184,
  185,
  186,
  187,
  188,
  189,
  571,
  399,
  558,
  193,
  568,
  401,
  562,
  197,
  198,
  389,
  747,
  723,
  202,
  743,
  372,
  205,
  554,
  710,
  2,
  209,
  210,
  19,
  20,
  21,
  22,
  23,
  24,
  217,
  218,
  219,
  220,
  221,
  222,
  223,
  224,
  225,
  226,
  424,
  425,
  422,
  423,
  578,
  582,
  583,
  579,
  580,
  581,
  239,
  240,
  237,
  238,
  604,
  605,
  606,
  607,
  55,
  56,
  57,
  58,
  59,
  60,
  251,
  252,
  253,
  254,
  255,
  256,
  257,
  258,
  262,
  260,
  261,
  259,
  673,
  674,
  675,
  676,
  299,
  677,
  505,
  302,
  643,
  506,
  681,
  39,
  40,
  496,
  494,
  101,
  100,
  103,
  102,
  104,
  283,
  284,
  285,
  286,
  287,
  288,
  289,
  619,
  106,
  107,
  620,
  294,
  295,
  296,
  297,
  298,
  267,
  641,
  114,
  270,
  115,
  645,
  305,
  306,
  307,
  308,
  309,
  310,
  311,
  312,
  313,
  314,
  81,
  647,
  317,
  649,
  319,
  648,
  84,
  88,
  464,
  465,
  92,
  98,
  94,
  95,
  96,
  97,
  93,
  139,
  140,
  141,
  335,
  336,
  337,
  338,
  342,
  340,
  341,
  339,
  719,
  720,
  368,
  370,
  566,
  700,
  548,
  722,
  351,
  127,
  725,
  170,
  168,
  169,
  171,
  358,
  359,
  360,
  172,
  362,
  688,
  689,
  365,
  366,
  367,
  345,
  369,
  346,
  176,
  204,
  180,
  701,
  375,
  376,
  377,
  378,
  379,
  380,
  381,
  382,
  704,
  159,
  526,
  162,
  163,
  164,
  199,
  390,
  391,
  564,
  393,
  394,
  559,
  396,
  397,
  734,
  191,
  730,
  195,
  160,
  403,
  727,
  728,
  525,
  735,
  7,
  8,
  9,
  10,
  414,
  415,
  412,
  413,
  25,
  28,
  29,
  30,
  26,
  27,
  229,
  230,
  227,
  228,
  426,
  427,
  428,
  429,
  433,
  431,
  432,
  430,
  434,
  435,
  584,
  469,
  471,
  585,
  586,
  587,
  588,
  589,
  590,
  591,
  446,
  447,
  612,
  82,
  83,
  451,
  454,
  453,
  452,
  455,
  456,
  457,
  458,
  656,
  657,
  658,
  659,
  660,
  323,
  324,
  663,
  105,
  108,
  437,
  621,
  438,
  622,
  473,
  474,
  475,
  476,
  477,
  639,
  479,
  113,
  481,
  116,
  642,
  646,
  509,
  486,
  487,
  488,
  489,
  492,
  493,
  490,
  491,
  277,
  686,
  276,
  497,
  498,
  500,
  499,
  501,
  667,
  668,
  61,
  269,
  272,
  64,
  117,
  485,
  65,
  66,
  67,
  68,
  158,
  515,
  517,
  516,
  521,
  519,
  520,
  518,
  708,
  709,
  530,
  406,
  385,
  712,
  563,
  173,
  524,
  690,
  532,
  533,
  534,
  177,
  703,
  551,
  538,
  539,
  128,
  726,
  542,
  545,
  544,
  543,
  546,
  714,
  349,
  146,
  179,
  537,
  147,
  148,
  206,
  555,
  556,
  557,
  192,
  395,
  560,
  561,
  196,
  528,
  392,
  729,
  347,
  732,
  194,
  733,
  736,
  190,
  572,
  573,
  33,
  34,
  31,
  32,
  231,
  234,
  235,
  236,
  232,
  233,
  436,
  439,
  440,
  441,
  442,
  443,
  444,
  445,
  592,
  593,
  594,
  595,
  596,
  600,
  598,
  599,
  597,
  601,
  602,
  603,
  241,
  242,
  243,
  244,
  608,
  609,
  610,
  611,
  448,
  613,
  614,
  617,
  616,
  615,
  618,
  290,
  293,
  470,
  472,
  623,
  624,
  625,
  626,
  627,
  628,
  629,
  630,
  631,
  632,
  633,
  634,
  635,
  636,
  637,
  638,
  478,
  640,
  300,
  483,
  271,
  644,
  304,
  484,
  316,
  320,
  318,
  650,
  654,
  652,
  653,
  651,
  655,
  459,
  460,
  461,
  462,
  463,
  89,
  91,
  466,
  664,
  87,
  666,
  502,
  503,
  669,
  670,
  671,
  672,
  263,
  264,
  265,
  266,
  268,
  62,
  679,
  63,
  273,
  682,
  684,
  683,
  42,
  495,
  41,
  363,
  364,
  531,
  692,
  691,
  693,
  694,
  695,
  696,
  697,
  698,
  716,
  348,
  374,
  737,
  536,
  383,
  705,
  706,
  707,
  522,
  523,
  207,
  161,
  527,
  748,
  547,
  715,
  699,
  717,
  718,
  343,
  344,
  145,
  350,
  201,
  724,
  353,
  541,
  404,
  405,
  565,
  400,
  144,
  567,
  569,
  398,
  407,
  570,
  702,
  738,
  739,
  740,
  741,
  742,
  203,
  744,
  745,
  746,
  200,
  713,
  749,
  750,
  751,
  753,
  752,
  754,
  755,
  757,
  756,
  761,
  759,
  760,
  758,
  762,
  763,
  781,
  816,
  798,
  817,
  768,
  772,
  770,
  771,
  769,
  773,
  782,
  775,
  776,
  842,
  843,
  779,
  804,
  764,
  774,
  826,
  827,
  794,
  837,
  838,
  788,
  789,
  790,
  791,
  792,
  810,
  785,
  811,
  851,
  852,
  766,
  813,
  800,
  801,
  802,
  803,
  780,
  805,
  806,
  807,
  853,
  854,
  793,
  795,
  812,
  799,
  814,
  815,
  765,
  767,
  818,
  822,
  820,
  821,
  819,
  823,
  824,
  825,
  783,
  784,
  830,
  829,
  828,
  831,
  832,
  833,
  834,
  835,
  836,
  786,
  787,
  839,
  840,
  841,
  777,
  778,
  857,
  845,
  862,
  847,
  848,
  849,
  850,
  796,
  797,
  808,
  809,
  855,
  856,
  844,
  858,
  859,
  860,
  861,
  846,
  863,
  865,
  864,
  867,
  866,
  874,
  877,
  873,
  876,
  878,
  870,
  868,
  879,
  871,
  869,
  872,
  875
 ],
 "dudeney_group": [
  6,
  6,
  12,
  6,
  6,
  6,
  6,
  8,
  8,
  8,
  8,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  8,
  2,
  2,
  9,
  4,
  4,
  8,
  2,
  2,
  9,
  4,
  4,
  5,
  5,
  5,
  5,
  6,
  6,
  6,
  6,
  8,
  8,
  8,
  8,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  2,
  2,
  8,
  9,
  4,
  4,
  2,
  2,
  4,
  4,
  5,
  5,
  5,
  5,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  2,
  2,
  4,
  4,
  6,
  6,
  12,
  2,
  2,
  6,
  4,
  4,
  8,
  5,
  5,
  5,
  5,
  8,
  6,
  5,
  1,
  5,
  1,
  9,
  5,
  1,
  5,
  1,
  6,
  6,
  3,
  3,
  5,
  5,
  1,
  1,
  9,
  6,
  3,
  6,
  3,
  6,
  3,
  6,
  3,
  6,
  8,
  8,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  4,
  4,
  9,
  6,
  6,
  9,
  4,
  4,
  5,
  5,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  4,
  4,
  9,
  4,
  4,
  5,
  5,
  6,
  6,
  6,
  5,
  8,
  1,
  9,
  5,
  1,
  3,
  3,
  1,
  1,
  6,
  9,
  11,
  6,
  3,
  6,
  3,
  6,
  6,
  6,
  6,
  6,
  4,
  4,
  9,
  6,
  4,
  4,
  9,
  6,
  6,
  9,
  1,
  11,
  3,
  1,
  9,
  3,
  9,
  9,
  12,
  6,
  6,
  8,
  2,
  2,
  9,
  4,
  4,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  5,
  5,
  5,
  5,
  8,
  2,
  2,
  9,
  4,
  4,
  10,
  10,
  10,
  10,
  8,
  8,
  8,
  8,
  2,
  2,
  8,
  9,
  4,
  4,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  10,
  6,
  6,
  10,
  5,
  5,
  5,
  5,
  7,
  2,
  2,
  7,
  9,
  4,
  4,
  8,
  8,
  8,
  8,
  1,
  5,
  1,
  5,
  9,
  6,
  6,
  6,
  6,
  6,
  3,
  3,
  5,
  1,
  5,
  1,
  6,
  6,
  3,
  6,
  3,
  7,
  5,
  5,
  7,
  1,
  1,
  3,
  6,
  3,
  6,
  6,
  6,
  6,
  6,
  6,
  6,
  2,
  2,
  6,
  12,
  6,
  4,
  4,
  2,
  2,
  4,
  4,
  8,
  5,
  5,
  5,
  5,
  8,
  4,
  4,
  9,
  6,
  6,
  6,
  6,
  10,
  6,
  6,
  10,
  5,
  5,
  7,
  7,
  9,
  9,
  4,
  4,
  6,
  8,
  8,
  1,
  5,
  8,
  9,
  6,
  3,
  3,
  5,
  6,
  11,
  1,
  6,
  6,
  3,
  7,
  6,
  7,
  1,
  9,
  11,
  1,
  6,
  3,
  6,
  6,
  6,
  6,
  6,
  6,
  4,
  4,
  4,
  4,
  5,
  5,
  9,
  6,
  3,
  1,
  6,
  3,
  1,
  6,
  6,
  4,
  4,
  4,
  4,
  9,
  6,
  9,
  9,
  9,
  9,
  8,
  8,
  8,
  8,
  10,
  10,
  10,
  10,
  8,
  9,
  4,
  4,
  2,
  2,
  5,
  5,
  5,
  5,
  6,
  6,
  6,
  6,
  10,
  6,
  6,
  10,
  6,
  6,
  8,
  7,
  7,
  8,
  9,
  9,
  4,
  4,
  2,
  2,
  6,
  6,
  12,
  2,
  4,
  6,
  7,
  6,
  7,
  6,
  6,
  6,
  6,
  5,
  5,
  5,
  5,
  2,
  2,
  4,
  4,
  5,
  1,
  7,
  5,
  7,
  1,
  6,
  6,
  3,
  6,
  3,
  5,
  6,
  5,
  6,
  1,
  11,
  1,
  7,
  3,
  6,
  3,
  6,
  10,
  10,
  10,
  10,
  8,
  8,
  8,
  6,
  6,
  10,
  10,
  6,
  2,
  4,
  2,
  2,
  4,
  4,
  9,
  7,
  5,
  5,
  5,
  5,
  4,
  6,
  7,
  7,
  10,
  6,
  6,
  10,
  5,
  5,
  7,
  9,
  4,
  4,
  7,
  1,
  7,
  1,
  6,
  6,
  3,
  1,
  1,
  7,
  3,
  6,
  8,
  8,
  6,
  10,
  6,
  10,
  6,
  4,
  4,
  4,
  9,
  7,
  5,
  5,
  9,
  6,
  6,
  3,
  9,
  1,
  6,
  3,
  9,
  7,
  1,
  4,
  9,
  9,
  4,
  4,
  9,
  4,
  6,
  6,
  5,
  5,
  5,
  5,
  8,
  9,
  4,
  4,
  2,
  2,
  8,
  8,
  9,
  9,
  4,
  4,
  2,
  2,
  6,
  6,
  6,
  6,
  6,
  10,
  6,
  6,
  10,
  6,
  6,
  6,
  8,
  8,
  8,
  8,
  6,
  6,
  6,
  6,
  12,
  6,
  6,
  10,
  6,
  10,
  6,
  5,
  1,
  5,
  1,
  6,
  6,
  6,
  6,
  3,
  6,
  6,
  6,
  3,
  6,
  6,
  3,
  6,
  3,
  6,
  6,
  5,
  6,
  5,
  11,
  9,
  6,
  1,
  1,
  2,
  4,
  12,
  6,
  10,
  6,
  6,
  10,
  6,
  5,
  5,
  5,
  5,
  2,
  2,
  4,
  4,
  6,
  12,
  6,
  2,
  4,
  6,
  6,
  6,
  6,
  5,
  5,
  5,
  5,
  2,
  2,
  6,
  4,
  4,
  6,
  10,
  10,
  8,
  8,
  8,
  11,
  1,
  1,
  7,
  7,
  6,
  3,
  6,
  6,
  3,
  6,
  7,
  9,
  1,
  7,
  1,
  4,
  6,
  6,
  6,
  5,
  5,
  9,
  4,
  4,
  7,
  4,
  6,
  7,
  6,
  6,
  5,
  5,
  4,
  4,
  11,
  6,
  8,
  8,
  9,
  9,
  4,
  4,
  9,
  9,
  4,
  4,
  9,
  9,
  7,
  6,
  6,
  3,
  6,
  6,
  1,
  6,
  3,
  6,
  1,
  7,
  6,
  6,
  6,
  10,
  10,
  6,
  6,
  7,
  7,
  10,
  6,
  6,
  10,
  6,
  6,
  7,
  4,
  7,
  2,
  6,
  10,
  6,
  6,
  10,
  6,
  7,
  6,
  6,
  4,
  2,
  6,
  7,
  7,
  7,
  5,
  1,
  7,
  5,
  1,
  3,
  3,
  6,
  6,
  6,
  10,
  7,
  10,
  5,
  5,
  7,
  10,
  6,
  6,
  3,
  6,
  7,
  6,
  6,
  3,
  4,
  4,
  10,
  10,
  6,
  10,
  6,
  6,
  4,
  2,
  6,
  10,
  6,
  6,
  10,
  6,
  6,
  6,
  5,
  1,
  7,
  6,
  7,
  6,
  6,
  3,
  3,
  6,
  6,
  5,
  1,
  6,
  6,
  6,
  4,
  2,
  7,
  6,
  10,
  6,
  6,
  3,
  6,
  5,
  5,
  4,
  4,
  6,
  6,
  7,
  6,
  3,
  6,
  6,
  10,
  6,
  10,
  10,
  7,
  7,
  7,
  7,
  10,
  10,
  7,
  10,
  7,
  10,
  10,
  7,
  7,
  10
 ],
 "dudeney_group_sizes": {
  "1": 48,
  "2": 48,
  "3": 48,
  "4": 96,
  "5": 96,
  "6": 304,
  "7": 56,
  "8": 56,
  "9": 56,
  "10": 56,
  "11": 8,
  "12": 8
 },
 "dudeney_vs_vertex_count": {
  "1": {
   "11": 10,
   "12": 20,
   "13": 12,
   "14": 4,
   "15": 2
  },
  "2": {
   "10": 4,
   "11": 14,
   "12": 14,
   "13": 6,
   "14": 6,
   "15": 2,
   "16": 2
  },
  "3": {
   "10": 13,
   "12": 28,
   "14": 4,
   "16": 3
  },
  "4": {
   "10": 12,
   "11": 20,
   "12": 40,
   "13": 14,
   "14": 10
  },
  "5": {
   "10": 12,
   "11": 10,
   "12": 34,
   "13": 20,
   "14": 16,
   "15": 4
  },
  "6": {
   "8": 3,
   "10": 40,
   "12": 150,
   "14": 98,
   "16": 13
  },
  "7": {
   "11": 4,
   "12": 20,
   "13": 22,
   "14": 4,
   "15": 6
  },
  "8": {
   "8": 4,
   "9": 8,
   "10": 10,
   "11": 4,
   "12": 24,
   "13": 6
  },
  "9": {
   "9": 2,
   "10": 10,
   "11": 18,
   "12": 12,
   "13": 10,
   "14": 4
  },
  "10": {
   "12": 32,
   "13": 8,
   "14": 16
  },
  "11": {
   "12": 4,
   "13": 4
  },
  "12": {
   "10": 2,
   "12": 2,
   "13": 4
  }
 },
 "dudeney_n_types": {
  "1": 20,
  "2": 22,
  "3": 30,
  "4": 43,
  "5": 48,
  "6": 126,
  "7": 28,
  "8": 20,
  "9": 25,
  "10": 26,
  "11": 4,
  "12": 4
 },
 "dudeney_n_volumes": {
  "1": 18,
  "2": 20,
  "3": 35,
  "4": 42,
  "5": 34,
  "6": 97,
  "7": 24,
  "8": 25,
  "9": 25,
  "10": 24,
  "11": 4,
  "12": 4
 },
 "extremes": {
  "min_volume": {
   "index": 427,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     6,
     16,
     1,
     11
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "volume": "58",
   "f_vector": [
    12,
    28,
    18
   ]
  },
  "max_volume": {
   "index": 379,
   "square": [
    [
     2,
     12,
     5,
     15
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     3,
     9,
     8,
     14
    ]
   ],
   "volume": "292/3",
   "f_vector": [
    12,
    26,
    16
   ]
  },
  "eight_vertex": [
   {
    "index": 50,
    "square": [
     [
      1,
      6,
      11,
      16
     ],
     [
      14,
      12,
      5,
      3
     ],
     [
      15,
      9,
      8,
      2
     ],
     [
      4,
      7,
      10,
      13
     ]
    ],
    "volume": "87",
    "f_vector": [
     8,
     16,
     10
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4
    ],
    "dudeney": 6,
    "vertex_cells": [
     [
      0,
      0
     ],
     [
      0,
      3
     ],
     [
      1,
      0
     ],
     [
      1,
      3
     ],
     [
      2,
      0
     ],
     [
      2,
      3
     ],
     [
      3,
      0
     ],
     [
      3,
      3
     ]
    ]
   },
   {
    "index": 54,
    "square": [
     [
      1,
      6,
      11,
      16
     ],
     [
      15,
      12,
      5,
      2
     ],
     [
      14,
      9,
      8,
      3
     ],
     [
      4,
      7,
      10,
      13
     ]
    ],
    "volume": "84",
    "f_vector": [
     8,
     14,
     8
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6,
    "vertex_cells": [
     [
      0,
      0
     ],
     [
      0,
      3
     ],
     [
      1,
      0
     ],
     [
      1,
      3
     ],
     [
      2,
      0
     ],
     [
      2,
      3
     ],
     [
      3,
      0
     ],
     [
      3,
      3
     ]
    ]
   },
   {
    "index": 276,
    "square": [
     [
      2,
      6,
      15,
      11
     ],
     [
      9,
      13,
      4,
      8
     ],
     [
      16,
      12,
      5,
      1
     ],
     [
      7,
      3,
      10,
      14
     ]
    ],
    "volume": "175/2",
    "f_vector": [
     8,
     18,
     12
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3
    ],
    "dudeney": 8,
    "vertex_cells": [
     [
      0,
      0
     ],
     [
      0,
      2
     ],
     [
      0,
      3
     ],
     [
      2,
      0
     ],
     [
      2,
      3
     ],
     [
      3,
      0
     ],
     [
      3,
      1
     ],
     [
      3,
      3
     ]
    ]
   },
   {
    "index": 277,
    "square": [
     [
      2,
      6,
      15,
      11
     ],
     [
      16,
      13,
      4,
      1
     ],
     [
      9,
      12,
      5,
      8
     ],
     [
      7,
      3,
      10,
      14
     ]
    ],
    "volume": "175/2",
    "f_vector": [
     8,
     18,
     12
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3
    ],
    "dudeney": 8,
    "vertex_cells": [
     [
      0,
      0
     ],
     [
      0,
      2
     ],
     [
      0,
      3
     ],
     [
      1,
      0
     ],
     [
      1,
      3
     ],
     [
      3,
      0
     ],
     [
      3,
      1
     ],
     [
      3,
      3
     ]
    ]
   },
   {
    "index": 494,
    "square": [
     [
      3,
      7,
      14,
      10
     ],
     [
      9,
      12,
      5,
      8
     ],
     [
      16,
      13,
      4,
      1
     ],
     [
      6,
      2,
      11,
      15
     ]
    ],
    "volume": "175/2",
    "f_vector": [
     8,
     18,
     12
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3
    ],
    "dudeney": 8,
    "vertex_cells": [
     [
      0,
      0
     ],
     [
      0,
      2
     ],
     [
      0,
      3
     ],
     [
      2,
      0
     ],
     [
      2,
      3
     ],
     [
      3,
      0
     ],
     [
      3,
      1
     ],
     [
      3,
      3
     ]
    ]
   },
   {
    "index": 496,
    "square": [
     [
      3,
      7,
      14,
      10
     ],
     [
      16,
      12,
      5,
      1
     ],
     [
      9,
      13,
      4,
      8
     ],
     [
      6,
      2,
      11,
      15
     ]
    ],
    "volume": "175/2",
    "f_vector": [
     8,
     18,
     12
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3
    ],
    "dudeney": 8,
    "vertex_cells": [
     [
      0,
      0
     ],
     [
      0,
      2
     ],
     [
      0,
      3
     ],
     [
      1,
      0
     ],
     [
      1,
      3
     ],
     [
      3,
      0
     ],
     [
      3,
      1
     ],
     [
      3,
      3
     ]
    ]
   },
   {
    "index": 672,
    "square": [
     [
      4,
      7,
      10,
      13
     ],
     [
      15,
      14,
      3,
      2
     ],
     [
      9,
      12,
      5,
      8
     ],
     [
      6,
      1,
      16,
      11
     ]
    ],
    "volume": "257/3",
    "f_vector": [
     8,
     17,
     11
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4
    ],
    "dudeney": 6,
    "vertex_cells": [
     [
      0,
      0
     ],
     [
      0,
      3
     ],
     [
      1,
      0
     ],
     [
      1,
      3
     ],
     [
      3,
      0
     ],
     [
      3,
      1
     ],
     [
      3,
      2
     ],
     [
      3,
      3
     ]
    ]
   }
  ],
  "sixteen_vertex": [
   {
    "index": 12,
    "square": [
     [
      1,
      4,
      13,
      16
     ],
     [
      8,
      15,
      2,
      9
     ],
     [
      14,
      5,
      12,
      3
     ],
     [
      11,
      10,
      7,
      6
     ]
    ],
    "volume": "182/3",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 70,
    "square": [
     [
      1,
      7,
      10,
      16
     ],
     [
      8,
      14,
      3,
      9
     ],
     [
      12,
      2,
      15,
      5
     ],
     [
      13,
      11,
      6,
      4
     ]
    ],
    "volume": "66",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 72,
    "square": [
     [
      1,
      7,
      10,
      16
     ],
     [
      12,
      14,
      3,
      5
     ],
     [
      8,
      2,
      15,
      9
     ],
     [
      13,
      11,
      6,
      4
     ]
    ],
    "volume": "73",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 81,
    "square": [
     [
      1,
      7,
      12,
      14
     ],
     [
      10,
      16,
      3,
      5
     ],
     [
      8,
      2,
      13,
      11
     ],
     [
      15,
      9,
      6,
      4
     ]
    ],
    "volume": "218/3",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 2
   },
   {
    "index": 109,
    "square": [
     [
      1,
      8,
      12,
      13
     ],
     [
      10,
      15,
      3,
      6
     ],
     [
      7,
      2,
      14,
      11
     ],
     [
      16,
      9,
      5,
      4
     ]
    ],
    "volume": "221/3",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 110,
    "square": [
     [
      1,
      8,
      12,
      13
     ],
     [
      11,
      14,
      2,
      7
     ],
     [
      6,
      3,
      15,
      10
     ],
     [
      16,
      9,
      5,
      4
     ]
    ],
    "volume": "221/3",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 126,
    "square": [
     [
      1,
      9,
      8,
      16
     ],
     [
      14,
      15,
      2,
      3
     ],
     [
      7,
      4,
      13,
      10
     ],
     [
      12,
      6,
      11,
      5
     ]
    ],
    "volume": "78",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 131,
    "square": [
     [
      1,
      10,
      7,
      16
     ],
     [
      12,
      15,
      2,
      5
     ],
     [
      8,
      3,
      14,
      9
     ],
     [
      13,
      6,
      11,
      4
     ]
    ],
    "volume": "79",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 150,
    "square": [
     [
      1,
      11,
      6,
      16
     ],
     [
      12,
      14,
      3,
      5
     ],
     [
      8,
      2,
      15,
      9
     ],
     [
      13,
      7,
      10,
      4
     ]
    ],
    "volume": "79",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 252,
    "square": [
     [
      2,
      5,
      12,
      15
     ],
     [
      7,
      16,
      1,
      10
     ],
     [
      11,
      4,
      13,
      6
     ],
     [
      14,
      9,
      8,
      3
     ]
    ],
    "volume": "64",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 254,
    "square": [
     [
      2,
      5,
      12,
      15
     ],
     [
      11,
      16,
      1,
      6
     ],
     [
      7,
      4,
      13,
      10
     ],
     [
      14,
      9,
      8,
      3
     ]
    ],
    "volume": "214/3",
    "f_vector": [
     16,
     32,
     18
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 283,
    "square": [
     [
      2,
      7,
      10,
      15
     ],
     [
      8,
      12,
      5,
      9
     ],
     [
      11,
      1,
      16,
      6
     ],
     [
      13,
      14,
      3,
      4
     ]
    ],
    "volume": "188/3",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 285,
    "square": [
     [
      2,
      7,
      11,
      14
     ],
     [
      8,
      13,
      1,
      12
     ],
     [
      9,
      4,
      16,
      5
     ],
     [
      15,
      10,
      6,
      3
     ]
    ],
    "volume": "194/3",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 309,
    "square": [
     [
      2,
      8,
      9,
      15
     ],
     [
      11,
      13,
      4,
      6
     ],
     [
      7,
      1,
      16,
      10
     ],
     [
      14,
      12,
      5,
      3
     ]
    ],
    "volume": "221/3",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 6
   },
   {
    "index": 315,
    "square": [
     [
      2,
      8,
      11,
      13
     ],
     [
      9,
      15,
      4,
      6
     ],
     [
      7,
      1,
      14,
      12
     ],
     [
      16,
      10,
      5,
      3
     ]
    ],
    "volume": "218/3",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 2
   },
   {
    "index": 788,
    "square": [
     [
      5,
      4,
      16,
      9
     ],
     [
      10,
      15,
      3,
      6
     ],
     [
      11,
      14,
      2,
      7
     ],
     [
      8,
      1,
      13,
      12
     ]
    ],
    "volume": "77",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 3
   },
   {
    "index": 802,
    "square": [
     [
      5,
      10,
      11,
      8
     ],
     [
      16,
      3,
      2,
      13
     ],
     [
      4,
      15,
      14,
      1
     ],
     [
      9,
      6,
      7,
      12
     ]
    ],
    "volume": "242/3",
    "f_vector": [
     16,
     36,
     22
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 3
   },
   {
    "index": 807,
    "square": [
     [
      5,
      11,
      10,
      8
     ],
     [
      16,
      2,
      3,
      13
     ],
     [
      4,
      14,
      15,
      1
     ],
     [
      9,
      7,
      6,
      12
     ]
    ],
    "volume": "239/3",
    "f_vector": [
     16,
     34,
     20
    ],
    "face_sizes": [
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     3,
     4,
     4,
     4,
     4,
     4,
     4,
     4,
     4
    ],
    "dudeney": 3
   }
  ]
 },
 "per_gem": [
  {
   "index": 0,
   "square": [
    [
     1,
     2,
     15,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     8,
     11,
     6,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "71",
   "area": 118.51166603118969,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 6
  },
  {
   "index": 1,
   "square": [
    [
     1,
     2,
     15,
     16
    ],
    [
     13,
     14,
     3,
     4
    ],
    [
     12,
     7,
     10,
     5
    ],
    [
     8,
     11,
     6,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "70",
   "area": 116.90874682007546,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 58,
   "dudeney": 6
  },
  {
   "index": 2,
   "square": [
    [
     1,
     2,
     16,
     15
    ],
    [
     13,
     14,
     4,
     3
    ],
    [
     12,
     7,
     9,
     6
    ],
    [
     8,
     11,
     5,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "223/3",
   "area": 122.52431514862569,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 59,
   "dudeney": 12
  },
  {
   "index": 3,
   "square": [
    [
     1,
     3,
     14,
     16
    ],
    [
     10,
     13,
     4,
     7
    ],
    [
     15,
     6,
     11,
     2
    ],
    [
     8,
     12,
     5,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "77",
   "area": 132.66646438234875,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 6
  },
  {
   "index": 4,
   "square": [
    [
     1,
     3,
     14,
     16
    ],
    [
     12,
     13,
     4,
     5
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     6,
     10,
     7,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "248/3",
   "area": 136.36838369510076,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 5,
   "square": [
    [
     1,
     3,
     14,
     16
    ],
    [
     15,
     13,
     4,
     2
    ],
    [
     10,
     6,
     11,
     7
    ],
    [
     8,
     12,
     5,
     9
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "239/3",
   "area": 132.1685507248297,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 6,
   "square": [
    [
     1,
     3,
     14,
     16
    ],
    [
     15,
     13,
     4,
     2
    ],
    [
     12,
     8,
     9,
     5
    ],
    [
     6,
     10,
     7,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "233/3",
   "area": 132.49053579990056,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 7,
   "square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     8,
     15,
     2,
     9
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     12,
     10,
     5,
     7
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "62",
   "area": 116.75262894824843,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 60,
   "dudeney": 8
  },
  {
   "index": 8,
   "square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     8,
     6,
     9,
     11
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "445/6",
   "area": 123.68171456147797,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 61,
   "dudeney": 8
  },
  {
   "index": 9,
   "square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     13,
     15,
     2,
     4
    ],
    [
     8,
     6,
     11,
     9
    ],
    [
     12,
     10,
     5,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "202/3",
   "area": 120.21944166644958,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 62,
   "dudeney": 8
  },
  {
   "index": 10,
   "square": [
    [
     1,
     3,
     16,
     14
    ],
    [
     13,
     15,
     2,
     4
    ],
    [
     12,
     10,
     7,
     5
    ],
    [
     8,
     6,
     9,
     11
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "439/6",
   "area": 122.42087205838465,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 63,
   "dudeney": 8
  },
  {
   "index": 11,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     8,
     14,
     3,
     9
    ],
    [
     15,
     5,
     12,
     2
    ],
    [
     10,
     11,
     6,
     7
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "65",
   "area": 126.52706702063855,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 12,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     8,
     15,
     2,
     9
    ],
    [
     14,
     5,
     12,
     3
    ],
    [
     11,
     10,
     7,
     6
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "182/3",
   "area": 118.41063494629624,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 259,
   "dudeney": 6
  },
  {
   "index": 13,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "239/3",
   "area": 135.37562518655528,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 14,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     7,
     6,
     11,
     10
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "75",
   "area": 127.47010692112626,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 260,
   "dudeney": 6
  },
  {
   "index": 15,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     11,
     10,
     7,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "199/3",
   "area": 120.62444073612642,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 261,
   "dudeney": 6
  },
  {
   "index": 16,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     12,
     9,
     8,
     5
    ],
    [
     7,
     6,
     11,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "221/3",
   "area": 125.2331032212015,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 262,
   "dudeney": 6
  },
  {
   "index": 17,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     10,
     11,
     6,
     7
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "71",
   "area": 127.22517170492316,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 18,
   "square": [
    [
     1,
     4,
     13,
     16
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     12,
     9,
     8,
     5
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "224/3",
   "area": 131.48206605046678,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 19,
   "square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     9,
     12,
     6,
     7
    ],
    [
     16,
     5,
     11,
     2
    ],
    [
     8,
     13,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "82",
   "area": 136.6688718091067,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 8
  },
  {
   "index": 20,
   "square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     8,
     5,
     11,
     10
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "403/6",
   "area": 122.88526951037116,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 64,
   "dudeney": 2
  },
  {
   "index": 21,
   "square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     12,
     9,
     7,
     6
    ],
    [
     8,
     5,
     11,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "227/3",
   "area": 126.02438696203107,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 65,
   "dudeney": 2
  },
  {
   "index": 22,
   "square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     9,
     6,
     12,
     7
    ],
    [
     8,
     13,
     3,
     10
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "262/3",
   "area": 139.54650149146633,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 9
  },
  {
   "index": 23,
   "square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     7,
     6,
     12,
     9
    ],
    [
     10,
     11,
     5,
     8
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "449/6",
   "area": 130.27981150481628,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 19,
   "dudeney": 4
  },
  {
   "index": 24,
   "square": [
    [
     1,
     4,
     14,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     11,
     10,
     8,
     5
    ],
    [
     6,
     7,
     9,
     12
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "232/3",
   "area": 133.2336380186714,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 66,
   "dudeney": 4
  },
  {
   "index": 25,
   "square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     9,
     12,
     7,
     6
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     8,
     13,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "505/6",
   "area": 137.03399770233406,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 67,
   "dudeney": 8
  },
  {
   "index": 26,
   "square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     8,
     5,
     10,
     11
    ],
    [
     12,
     9,
     6,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "427/6",
   "area": 125.56324173043438,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 68,
   "dudeney": 2
  },
  {
   "index": 27,
   "square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     12,
     9,
     6,
     7
    ],
    [
     8,
     5,
     10,
     11
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "229/3",
   "area": 127.90970217173759,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 69,
   "dudeney": 2
  },
  {
   "index": 28,
   "square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     9,
     7,
     12,
     6
    ],
    [
     8,
     13,
     2,
     11
    ]
   ],
   "f_vector": [
    11,
    22,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    5
   ],
   "volume": "262/3",
   "area": 139.2857150618858,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 70,
   "dudeney": 9
  },
  {
   "index": 29,
   "square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     6,
     7,
     12,
     9
    ],
    [
     11,
     10,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "73",
   "area": 126.5068130633249,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 71,
   "dudeney": 4
  },
  {
   "index": 30,
   "square": [
    [
     1,
     4,
     15,
     14
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     10,
     11,
     8,
     5
    ],
    [
     7,
     6,
     9,
     12
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "230/3",
   "area": 128.96994458438473,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 72,
   "dudeney": 4
  },
  {
   "index": 31,
   "square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     14,
     15,
     3,
     2
    ],
    [
     7,
     6,
     10,
     11
    ],
    [
     12,
     9,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "149/2",
   "area": 127.2007279398499,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 73,
   "dudeney": 5
  },
  {
   "index": 32,
   "square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     14,
     15,
     3,
     2
    ],
    [
     11,
     10,
     6,
     7
    ],
    [
     8,
     5,
     9,
     12
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "461/6",
   "area": 128.7380374202421,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 74,
   "dudeney": 5
  },
  {
   "index": 33,
   "square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     15,
     14,
     2,
     3
    ],
    [
     6,
     7,
     11,
     10
    ],
    [
     12,
     9,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "220/3",
   "area": 126.44502880271119,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 75,
   "dudeney": 5
  },
  {
   "index": 34,
   "square": [
    [
     1,
     4,
     16,
     13
    ],
    [
     15,
     14,
     2,
     3
    ],
    [
     10,
     11,
     7,
     6
    ],
    [
     8,
     5,
     9,
     12
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "78",
   "area": 129.18796907472267,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 76,
   "dudeney": 5
  },
  {
   "index": 35,
   "square": [
    [
     1,
     5,
     12,
     16
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     15,
     4,
     13,
     2
    ],
    [
     8,
     14,
     3,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 136.4430911914499,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 20,
   "dudeney": 6
  },
  {
   "index": 36,
   "square": [
    [
     1,
     5,
     12,
     16
    ],
    [
     14,
     11,
     6,
     3
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     4,
     10,
     7,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "91",
   "area": 143.45198912909902,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 37,
   "square": [
    [
     1,
     5,
     12,
     16
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     10,
     4,
     13,
     7
    ],
    [
     8,
     14,
     3,
     9
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "263/3",
   "area": 140.43423256651954,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 38,
   "square": [
    [
     1,
     5,
     12,
     16
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     4,
     10,
     7,
     13
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "88",
   "area": 142.14806654982038,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 15,
   "dudeney": 6
  },
  {
   "index": 39,
   "square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     8,
     14,
     3,
     9
    ],
    [
     10,
     4,
     13,
     7
    ],
    [
     15,
     11,
     2,
     6
    ]
   ],
   "f_vector": [
    13,
    31,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "401/6",
   "area": 127.51571992074007,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 77,
   "dudeney": 8
  },
  {
   "index": 40,
   "square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     10,
     14,
     3,
     7
    ],
    [
     8,
     4,
     13,
     9
    ],
    [
     15,
     11,
     2,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "72",
   "area": 130.1161562304931,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 78,
   "dudeney": 8
  },
  {
   "index": 41,
   "square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     10,
     14,
     3,
     7
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     8,
     4,
     9,
     13
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "505/6",
   "area": 137.29230866639023,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 79,
   "dudeney": 8
  },
  {
   "index": 42,
   "square": [
    [
     1,
     5,
     16,
     12
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     8,
     4,
     9,
     13
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "497/6",
   "area": 135.43593656437332,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 43,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     7,
     15,
     2,
     10
    ],
    [
     14,
     4,
     13,
     3
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "f_vector": [
    12,
    29,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "62",
   "area": 118.44773916086632,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 263,
   "dudeney": 6
  },
  {
   "index": 44,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     8,
     12,
     5,
     9
    ],
    [
     15,
     3,
     14,
     2
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "214/3",
   "area": 129.82256289740315,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 264,
   "dudeney": 6
  },
  {
   "index": 45,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     8,
     15,
     2,
     9
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "64",
   "area": 118.71784304687321,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 265,
   "dudeney": 6
  },
  {
   "index": 46,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     12,
     10,
     7,
     5
    ],
    [
     13,
     3,
     14,
     4
    ],
    [
     8,
     15,
     2,
     9
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "247/3",
   "area": 136.2808453453403,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 80,
   "dudeney": 6
  },
  {
   "index": 47,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "70",
   "area": 123.73173490271911,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 266,
   "dudeney": 6
  },
  {
   "index": 48,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 131.93177628386377,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 267,
   "dudeney": 6
  },
  {
   "index": 49,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     8,
     15,
     2,
     9
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 138.10690678526163,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 268,
   "dudeney": 6
  },
  {
   "index": 50,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "f_vector": [
    8,
    16,
    10
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "87",
   "area": 142.50213881141428,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 269,
   "dudeney": 6
  },
  {
   "index": 51,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "f_vector": [
    14,
    29,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "211/3",
   "area": 124.42544072359654,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 270,
   "dudeney": 6
  },
  {
   "index": 52,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     12,
     9,
     8,
     5
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "242/3",
   "area": 131.2612409100144,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 271,
   "dudeney": 6
  },
  {
   "index": 53,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 134.57005709250126,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 272,
   "dudeney": 6
  },
  {
   "index": 54,
   "square": [
    [
     1,
     6,
     11,
     16
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "f_vector": [
    8,
    14,
    8
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 141.1338214708357,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 273,
   "dudeney": 6
  },
  {
   "index": 55,
   "square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     11,
     16,
     2,
     5
    ],
    [
     8,
     3,
     13,
     10
    ],
    [
     14,
     9,
     7,
     4
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "425/6",
   "area": 126.90684020239395,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 81,
   "dudeney": 2
  },
  {
   "index": 56,
   "square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     11,
     16,
     2,
     5
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     8,
     3,
     13,
     10
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "165/2",
   "area": 133.37600986876953,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 82,
   "dudeney": 2
  },
  {
   "index": 57,
   "square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     16,
     7,
     9,
     2
    ],
    [
     4,
     11,
     5,
     14
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "187/2",
   "area": 145.7108214416158,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 83,
   "dudeney": 8
  },
  {
   "index": 58,
   "square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     13,
     8,
     10,
     3
    ],
    [
     4,
     11,
     5,
     14
    ]
   ],
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 144.82762614754847,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 84,
   "dudeney": 9
  },
  {
   "index": 59,
   "square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     7,
     4,
     14,
     9
    ],
    [
     10,
     13,
     3,
     8
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "254/3",
   "area": 138.2028707153399,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 85,
   "dudeney": 4
  },
  {
   "index": 60,
   "square": [
    [
     1,
     6,
     12,
     15
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     4,
     7,
     9,
     14
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 143.25791433018412,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 86,
   "dudeney": 4
  },
  {
   "index": 61,
   "square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     11,
     16,
     5,
     2
    ],
    [
     8,
     3,
     10,
     13
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 133.49688397486761,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 87,
   "dudeney": 2
  },
  {
   "index": 62,
   "square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     11,
     16,
     5,
     2
    ],
    [
     14,
     9,
     4,
     7
    ],
    [
     8,
     3,
     10,
     13
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 136.55129014043416,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 21,
   "dudeney": 2
  },
  {
   "index": 63,
   "square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     4,
     7,
     14,
     9
    ],
    [
     13,
     10,
     3,
     8
    ]
   ],
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "165/2",
   "area": 133.61958975269232,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 30,
   "dudeney": 4
  },
  {
   "index": 64,
   "square": [
    [
     1,
     6,
     15,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     10,
     13,
     8,
     3
    ],
    [
     7,
     4,
     9,
     14
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 136.663190724432,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 31,
   "dudeney": 4
  },
  {
   "index": 65,
   "square": [
    [
     1,
     6,
     16,
     11
    ],
    [
     12,
     15,
     5,
     2
    ],
    [
     7,
     4,
     10,
     13
    ],
    [
     14,
     9,
     3,
     8
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 136.3756824124559,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 88,
   "dudeney": 5
  },
  {
   "index": 66,
   "square": [
    [
     1,
     6,
     16,
     11
    ],
    [
     12,
     15,
     5,
     2
    ],
    [
     13,
     10,
     4,
     7
    ],
    [
     8,
     3,
     9,
     14
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "173/2",
   "area": 137.36308659571517,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 21,
   "dudeney": 5
  },
  {
   "index": 67,
   "square": [
    [
     1,
     6,
     16,
     11
    ],
    [
     15,
     12,
     2,
     5
    ],
    [
     4,
     7,
     13,
     10
    ],
    [
     14,
     9,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "165/2",
   "area": 133.71360087908073,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 89,
   "dudeney": 5
  },
  {
   "index": 68,
   "square": [
    [
     1,
     6,
     16,
     11
    ],
    [
     15,
     12,
     2,
     5
    ],
    [
     10,
     13,
     7,
     4
    ],
    [
     8,
     3,
     9,
     14
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "173/2",
   "area": 137.44265748119182,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 32,
   "dudeney": 5
  },
  {
   "index": 69,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     8,
     12,
     5,
     9
    ],
    [
     14,
     2,
     15,
     3
    ],
    [
     11,
     13,
     4,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "215/3",
   "area": 125.83316608551148,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 90,
   "dudeney": 6
  },
  {
   "index": 70,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     8,
     14,
     3,
     9
    ],
    [
     12,
     2,
     15,
     5
    ],
    [
     13,
     11,
     6,
     4
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "66",
   "area": 119.8408791109799,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 91,
   "dudeney": 6
  },
  {
   "index": 71,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     12,
     9,
     8,
     5
    ],
    [
     15,
     4,
     13,
     2
    ],
    [
     6,
     14,
     3,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 140.77304982912966,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 20,
   "dudeney": 6
  },
  {
   "index": 72,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     8,
     2,
     15,
     9
    ],
    [
     13,
     11,
     6,
     4
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "73",
   "area": 124.74250720070977,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 92,
   "dudeney": 6
  },
  {
   "index": 73,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     6,
     4,
     13,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 138.30679241594663,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 20,
   "dudeney": 6
  },
  {
   "index": 74,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     15,
     6,
     11,
     2
    ],
    [
     4,
     12,
     5,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 144.3912236597991,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 75,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     8,
     2,
     15,
     9
    ],
    [
     11,
     13,
     4,
     6
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "81",
   "area": 131.7699637956087,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 76,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     4,
     6,
     11,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 142.8844570498947,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 77,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     12,
     4,
     13,
     5
    ],
    [
     6,
     14,
     3,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "274/3",
   "area": 142.73107638293487,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 78,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     14,
     6,
     11,
     3
    ],
    [
     4,
     12,
     5,
     13
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 143.20318361361615,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 15,
   "dudeney": 6
  },
  {
   "index": 79,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     4,
     6,
     11,
     13
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 141.5129913420416,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 15,
   "dudeney": 6
  },
  {
   "index": 80,
   "square": [
    [
     1,
     7,
     10,
     16
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     12,
     9,
     8,
     5
    ],
    [
     6,
     4,
     13,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 137.1094550969138,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 81,
   "square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     10,
     16,
     3,
     5
    ],
    [
     8,
     2,
     13,
     11
    ],
    [
     15,
     9,
     6,
     4
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "218/3",
   "area": 127.45004619900348,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 93,
   "dudeney": 2
  },
  {
   "index": 82,
   "square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     10,
     16,
     3,
     5
    ],
    [
     15,
     9,
     6,
     4
    ],
    [
     8,
     2,
     13,
     11
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "497/6",
   "area": 134.23430454176628,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 94,
   "dudeney": 2
  },
  {
   "index": 83,
   "square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     6,
     4,
     15,
     9
    ],
    [
     11,
     13,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "175/2",
   "area": 138.87219425612918,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 95,
   "dudeney": 4
  },
  {
   "index": 84,
   "square": [
    [
     1,
     7,
     12,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     4,
     6,
     9,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 144.58210993370596,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 33,
   "dudeney": 4
  },
  {
   "index": 85,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     8,
     13,
     2,
     11
    ],
    [
     9,
     4,
     15,
     6
    ],
    [
     16,
     10,
     3,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "209/3",
   "area": 124.01445062044586,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 50,
   "dudeney": 6
  },
  {
   "index": 86,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     8,
     2,
     13,
     11
    ],
    [
     16,
     10,
     3,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "70",
   "area": 123.66435683097045,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 274,
   "dudeney": 6
  },
  {
   "index": 87,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     8,
     2,
     11,
     13
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "250/3",
   "area": 135.17622764226348,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 12
  },
  {
   "index": 88,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     8,
     2,
     11,
     13
    ],
    [
     15,
     9,
     4,
     6
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 131.87396214855045,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 96,
   "dudeney": 2
  },
  {
   "index": 89,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     15,
     9,
     4,
     6
    ],
    [
     8,
     2,
     11,
     13
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 136.54489657677075,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 21,
   "dudeney": 2
  },
  {
   "index": 90,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     11,
     13,
     2,
     8
    ],
    [
     6,
     4,
     15,
     9
    ],
    [
     16,
     10,
     3,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "76",
   "area": 127.4659678970065,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 50,
   "dudeney": 6
  },
  {
   "index": 91,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     16,
     10,
     3,
     5
    ],
    [
     4,
     6,
     15,
     9
    ],
    [
     13,
     11,
     2,
     8
    ]
   ],
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "85",
   "area": 135.85490316905845,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 30,
   "dudeney": 4
  },
  {
   "index": 92,
   "square": [
    [
     1,
     7,
     14,
     12
    ],
    [
     16,
     10,
     3,
     5
    ],
    [
     11,
     13,
     8,
     2
    ],
    [
     6,
     4,
     9,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "521/6",
   "area": 140.28847910818,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 97,
   "dudeney": 4
  },
  {
   "index": 93,
   "square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     8,
     2,
     9,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "268/3",
   "area": 141.14251693215448,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 8
  },
  {
   "index": 94,
   "square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     12,
     14,
     5,
     3
    ],
    [
     6,
     4,
     11,
     13
    ],
    [
     15,
     9,
     2,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 140.682003704573,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 5
  },
  {
   "index": 95,
   "square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     12,
     14,
     5,
     3
    ],
    [
     13,
     11,
     4,
     6
    ],
    [
     8,
     2,
     9,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 139.87001141889948,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 5
  },
  {
   "index": 96,
   "square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     14,
     12,
     3,
     5
    ],
    [
     4,
     6,
     13,
     11
    ],
    [
     15,
     9,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 137.73685696599597,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 22,
   "dudeney": 5
  },
  {
   "index": 97,
   "square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     14,
     12,
     3,
     5
    ],
    [
     11,
     13,
     6,
     4
    ],
    [
     8,
     2,
     9,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "521/6",
   "area": 138.87943008986343,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 31,
   "dudeney": 5
  },
  {
   "index": 98,
   "square": [
    [
     1,
     7,
     16,
     10
    ],
    [
     14,
     13,
     4,
     3
    ],
    [
     11,
     12,
     5,
     6
    ],
    [
     8,
     2,
     9,
     15
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "177/2",
   "area": 140.9365797592415,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 99,
   "square": [
    [
     1,
     8,
     9,
     16
    ],
    [
     14,
     13,
     4,
     3
    ],
    [
     7,
     2,
     15,
     10
    ],
    [
     12,
     11,
     6,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 130.80827116629376,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 51,
   "dudeney": 6
  },
  {
   "index": 100,
   "square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     11,
     14,
     4,
     5
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     6,
     3,
     13,
     12
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 140.5199712307086,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 98,
   "dudeney": 5
  },
  {
   "index": 101,
   "square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     12,
     13,
     3,
     6
    ],
    [
     7,
     2,
     16,
     9
    ],
    [
     14,
     11,
     5,
     4
    ]
   ],
   "f_vector": [
    15,
    34,
    21
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "74",
   "area": 127.92251151679477,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 99,
   "dudeney": 1
  },
  {
   "index": 102,
   "square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     13,
     12,
     6,
     3
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     4,
     5,
     11,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 144.69549328168998,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 5
  },
  {
   "index": 103,
   "square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     14,
     11,
     5,
     4
    ],
    [
     7,
     2,
     16,
     9
    ],
    [
     12,
     13,
     3,
     6
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "245/3",
   "area": 132.5939003578761,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 100,
   "dudeney": 1
  },
  {
   "index": 104,
   "square": [
    [
     1,
     8,
     10,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     5,
     4,
     14,
     11
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "467/6",
   "area": 133.9208040372727,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 101,
   "dudeney": 9
  },
  {
   "index": 105,
   "square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     10,
     15,
     4,
     5
    ],
    [
     16,
     9,
     6,
     3
    ],
    [
     7,
     2,
     13,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 136.32918074945474,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 102,
   "dudeney": 5
  },
  {
   "index": 106,
   "square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     12,
     13,
     2,
     7
    ],
    [
     6,
     3,
     16,
     9
    ],
    [
     15,
     10,
     5,
     4
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "220/3",
   "area": 127.94004298996396,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 103,
   "dudeney": 1
  },
  {
   "index": 107,
   "square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     13,
     12,
     7,
     2
    ],
    [
     16,
     9,
     6,
     3
    ],
    [
     4,
     5,
     10,
     15
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 143.58471748377687,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 104,
   "dudeney": 5
  },
  {
   "index": 108,
   "square": [
    [
     1,
     8,
     11,
     14
    ],
    [
     15,
     10,
     5,
     4
    ],
    [
     6,
     3,
     16,
     9
    ],
    [
     12,
     13,
     2,
     7
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 137.03002824246443,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 105,
   "dudeney": 1
  },
  {
   "index": 109,
   "square": [
    [
     1,
     8,
     12,
     13
    ],
    [
     10,
     15,
     3,
     6
    ],
    [
     7,
     2,
     14,
     11
    ],
    [
     16,
     9,
     5,
     4
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "221/3",
   "area": 124.89428152050851,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 275,
   "dudeney": 6
  },
  {
   "index": 110,
   "square": [
    [
     1,
     8,
     12,
     13
    ],
    [
     11,
     14,
     2,
     7
    ],
    [
     6,
     3,
     15,
     10
    ],
    [
     16,
     9,
     5,
     4
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "221/3",
   "area": 125.02799971519835,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 276,
   "dudeney": 6
  },
  {
   "index": 111,
   "square": [
    [
     1,
     8,
     12,
     13
    ],
    [
     14,
     11,
     7,
     2
    ],
    [
     15,
     10,
     6,
     3
    ],
    [
     4,
     5,
     9,
     16
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "88",
   "area": 142.07052622234932,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 277,
   "dudeney": 3
  },
  {
   "index": 112,
   "square": [
    [
     1,
     8,
     12,
     13
    ],
    [
     15,
     10,
     6,
     3
    ],
    [
     14,
     11,
     7,
     2
    ],
    [
     4,
     5,
     9,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "91",
   "area": 143.35069042104004,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 33,
   "dudeney": 3
  },
  {
   "index": 113,
   "square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     10,
     15,
     6,
     3
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     7,
     2,
     11,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.6177408562597,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 106,
   "dudeney": 5
  },
  {
   "index": 114,
   "square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     11,
     14,
     7,
     2
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     6,
     3,
     10,
     15
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 140.14363274016245,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 107,
   "dudeney": 5
  },
  {
   "index": 115,
   "square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     4,
     5,
     16,
     9
    ],
    [
     15,
     10,
     3,
     6
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "245/3",
   "area": 131.66998667431778,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 108,
   "dudeney": 1
  },
  {
   "index": 116,
   "square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     4,
     5,
     16,
     9
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 134.97062900034328,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 109,
   "dudeney": 1
  },
  {
   "index": 117,
   "square": [
    [
     1,
     8,
     13,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     3,
     6,
     15,
     10
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "f_vector": [
    13,
    27,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "247/3",
   "area": 132.08672438466445,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 110,
   "dudeney": 9
  },
  {
   "index": 118,
   "square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     10,
     15,
     5,
     4
    ],
    [
     7,
     2,
     12,
     13
    ],
    [
     16,
     9,
     3,
     6
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "80",
   "area": 130.60060308240423,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 278,
   "dudeney": 6
  },
  {
   "index": 119,
   "square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     12,
     13,
     7,
     2
    ],
    [
     15,
     10,
     4,
     5
    ],
    [
     6,
     3,
     9,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 142.0025224171692,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 279,
   "dudeney": 3
  },
  {
   "index": 120,
   "square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     13,
     12,
     2,
     7
    ],
    [
     4,
     5,
     15,
     10
    ],
    [
     16,
     9,
     3,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 130.93648649456892,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 280,
   "dudeney": 6
  },
  {
   "index": 121,
   "square": [
    [
     1,
     8,
     14,
     11
    ],
    [
     15,
     10,
     4,
     5
    ],
    [
     12,
     13,
     7,
     2
    ],
    [
     6,
     3,
     9,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 142.01962473760983,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 281,
   "dudeney": 3
  },
  {
   "index": 122,
   "square": [
    [
     1,
     8,
     15,
     10
    ],
    [
     11,
     14,
     5,
     4
    ],
    [
     6,
     3,
     12,
     13
    ],
    [
     16,
     9,
     2,
     7
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "85",
   "area": 137.39933722326361,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 123,
   "square": [
    [
     1,
     8,
     15,
     10
    ],
    [
     12,
     13,
     6,
     3
    ],
    [
     14,
     11,
     4,
     5
    ],
    [
     7,
     2,
     9,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "91",
   "area": 141.82354454300935,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 3
  },
  {
   "index": 124,
   "square": [
    [
     1,
     8,
     15,
     10
    ],
    [
     13,
     12,
     3,
     6
    ],
    [
     4,
     5,
     14,
     11
    ],
    [
     16,
     9,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 135.6610091657521,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 282,
   "dudeney": 6
  },
  {
   "index": 125,
   "square": [
    [
     1,
     8,
     15,
     10
    ],
    [
     14,
     11,
     4,
     5
    ],
    [
     12,
     13,
     6,
     3
    ],
    [
     7,
     2,
     9,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "90",
   "area": 140.90125165298727,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 34,
   "dudeney": 3
  },
  {
   "index": 126,
   "square": [
    [
     1,
     9,
     8,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     12,
     6,
     11,
     5
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "78",
   "area": 127.9227248775275,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 283,
   "dudeney": 6
  },
  {
   "index": 127,
   "square": [
    [
     1,
     9,
     16,
     8
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     4,
     6,
     11,
     13
    ],
    [
     15,
     7,
     2,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "94",
   "area": 143.94994936165284,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 8
  },
  {
   "index": 128,
   "square": [
    [
     1,
     9,
     16,
     8
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     4,
     7,
     10,
     13
    ],
    [
     14,
     6,
     3,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 142.5928959121834,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 8
  },
  {
   "index": 129,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     12,
     8,
     9,
     5
    ],
    [
     15,
     3,
     14,
     2
    ],
    [
     6,
     13,
     4,
     11
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 139.73522429649057,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 111,
   "dudeney": 6
  },
  {
   "index": 130,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     12,
     13,
     4,
     5
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     6,
     3,
     14,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "277/3",
   "area": 143.05284174335716,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 20,
   "dudeney": 6
  },
  {
   "index": 131,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     13,
     6,
     11,
     4
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "79",
   "area": 128.46788090016616,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 284,
   "dudeney": 6
  },
  {
   "index": 132,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     15,
     5,
     12,
     2
    ],
    [
     4,
     11,
     6,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "95",
   "area": 144.94712194285603,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 133,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     14,
     11,
     6,
     3
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     4,
     5,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 144.1689529384688,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 134,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     11,
     4,
     13,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 132.82978530889653,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 285,
   "dudeney": 6
  },
  {
   "index": 135,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     6,
     13,
     4,
     11
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 139.5343763401234,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 286,
   "dudeney": 6
  },
  {
   "index": 136,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     14,
     5,
     12,
     3
    ],
    [
     4,
     11,
     6,
     13
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 143.58127537124992,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 15,
   "dudeney": 6
  },
  {
   "index": 137,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     4,
     5,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 142.72449362299866,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 15,
   "dudeney": 6
  },
  {
   "index": 138,
   "square": [
    [
     1,
     10,
     7,
     16
    ],
    [
     15,
     13,
     4,
     2
    ],
    [
     12,
     8,
     9,
     5
    ],
    [
     6,
     3,
     14,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "278/3",
   "area": 142.71109833674666,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 139,
   "square": [
    [
     1,
     10,
     8,
     15
    ],
    [
     16,
     7,
     9,
     2
    ],
    [
     11,
     4,
     14,
     5
    ],
    [
     6,
     13,
     3,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "185/2",
   "area": 142.57228745383287,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 4
  },
  {
   "index": 140,
   "square": [
    [
     1,
     10,
     8,
     15
    ],
    [
     16,
     7,
     9,
     2
    ],
    [
     13,
     6,
     12,
     3
    ],
    [
     4,
     11,
     5,
     14
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "94",
   "area": 145.55299748746802,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 35,
   "dudeney": 4
  },
  {
   "index": 141,
   "square": [
    [
     1,
     10,
     8,
     15
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     5,
     4,
     14,
     11
    ],
    [
     12,
     7,
     9,
     6
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 135.08532791021827,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 112,
   "dudeney": 9
  },
  {
   "index": 142,
   "square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     12,
     13,
     6,
     3
    ],
    [
     5,
     4,
     11,
     14
    ],
    [
     16,
     7,
     2,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 143.16961812646045,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 6
  },
  {
   "index": 143,
   "square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     14,
     11,
     4,
     5
    ],
    [
     3,
     6,
     13,
     12
    ],
    [
     16,
     7,
     2,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 139.56626780383857,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 6
  },
  {
   "index": 144,
   "square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     6,
     3,
     9
    ],
    [
     5,
     11,
     14,
     4
    ],
    [
     12,
     7,
     2,
     13
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "533/6",
   "area": 139.03930964174327,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 113,
   "dudeney": 9
  },
  {
   "index": 145,
   "square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     4,
     11,
     14,
     5
    ],
    [
     13,
     6,
     3,
     12
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 136.6360778661198,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 36,
   "dudeney": 4
  },
  {
   "index": 146,
   "square": [
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     6,
     13,
     12,
     3
    ],
    [
     11,
     4,
     5,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 139.1431184172323,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 37,
   "dudeney": 4
  },
  {
   "index": 147,
   "square": [
    [
     1,
     10,
     16,
     7
    ],
    [
     15,
     8,
     2,
     9
    ],
    [
     4,
     11,
     13,
     6
    ],
    [
     14,
     5,
     3,
     12
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "179/2",
   "area": 138.2540868741607,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 114,
   "dudeney": 5
  },
  {
   "index": 148,
   "square": [
    [
     1,
     10,
     16,
     7
    ],
    [
     15,
     8,
     2,
     9
    ],
    [
     6,
     13,
     11,
     4
    ],
    [
     12,
     3,
     5,
     14
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 140.5216551982489,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 115,
   "dudeney": 5
  },
  {
   "index": 149,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     12,
     8,
     9,
     5
    ],
    [
     14,
     2,
     15,
     3
    ],
    [
     7,
     13,
     4,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 135.4282569036383,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 111,
   "dudeney": 6
  },
  {
   "index": 150,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     8,
     2,
     15,
     9
    ],
    [
     13,
     7,
     10,
     4
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "79",
   "area": 128.2131127696501,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 287,
   "dudeney": 6
  },
  {
   "index": 151,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 138.4087606963922,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 288,
   "dudeney": 6
  },
  {
   "index": 152,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     13,
     14,
     3,
     4
    ],
    [
     12,
     7,
     10,
     5
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 138.71472642083518,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 153,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     12,
     2,
     15,
     5
    ],
    [
     7,
     13,
     4,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 136.5060029399965,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 116,
   "dudeney": 6
  },
  {
   "index": 154,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     15,
     5,
     12,
     2
    ],
    [
     4,
     10,
     7,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "95",
   "area": 145.0125173456081,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 155,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     14,
     13,
     4,
     3
    ],
    [
     7,
     2,
     15,
     10
    ],
    [
     12,
     8,
     9,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "251/3",
   "area": 132.30707042261025,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 51,
   "dudeney": 6
  },
  {
   "index": 156,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     14,
     5,
     12,
     3
    ],
    [
     4,
     10,
     7,
     13
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 143.55603478107136,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 15,
   "dudeney": 6
  },
  {
   "index": 157,
   "square": [
    [
     1,
     11,
     6,
     16
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     10,
     4,
     13,
     7
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "88",
   "area": 138.2944616733829,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 158,
   "square": [
    [
     1,
     11,
     8,
     14
    ],
    [
     16,
     6,
     9,
     3
    ],
    [
     10,
     4,
     15,
     5
    ],
    [
     7,
     13,
     2,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "281/3",
   "area": 142.21746691868879,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 4
  },
  {
   "index": 159,
   "square": [
    [
     1,
     11,
     8,
     14
    ],
    [
     16,
     6,
     9,
     3
    ],
    [
     13,
     7,
     12,
     2
    ],
    [
     4,
     10,
     5,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "96",
   "area": 146.6100448744299,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 26,
   "dudeney": 4
  },
  {
   "index": 160,
   "square": [
    [
     1,
     11,
     14,
     8
    ],
    [
     16,
     5,
     4,
     9
    ],
    [
     7,
     12,
     13,
     2
    ],
    [
     10,
     6,
     3,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "272/3",
   "area": 142.3121147424922,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 9
  },
  {
   "index": 161,
   "square": [
    [
     1,
     11,
     14,
     8
    ],
    [
     16,
     6,
     3,
     9
    ],
    [
     4,
     10,
     15,
     5
    ],
    [
     13,
     7,
     2,
     12
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 138.3535712209396,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 36,
   "dudeney": 4
  },
  {
   "index": 162,
   "square": [
    [
     1,
     11,
     14,
     8
    ],
    [
     16,
     6,
     3,
     9
    ],
    [
     7,
     13,
     12,
     2
    ],
    [
     10,
     4,
     5,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "274/3",
   "area": 142.39168991598768,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 4
  },
  {
   "index": 163,
   "square": [
    [
     1,
     11,
     16,
     6
    ],
    [
     14,
     8,
     3,
     9
    ],
    [
     4,
     10,
     13,
     7
    ],
    [
     15,
     5,
     2,
     12
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 141.9182038927444,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 117,
   "dudeney": 5
  },
  {
   "index": 164,
   "square": [
    [
     1,
     11,
     16,
     6
    ],
    [
     14,
     8,
     3,
     9
    ],
    [
     7,
     13,
     10,
     4
    ],
    [
     12,
     2,
     5,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 142.48698770342543,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 37,
   "dudeney": 5
  },
  {
   "index": 165,
   "square": [
    [
     1,
     12,
     5,
     16
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     15,
     6,
     11,
     2
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 144.8332921792511,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 289,
   "dudeney": 6
  },
  {
   "index": 166,
   "square": [
    [
     1,
     12,
     5,
     16
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     14,
     6,
     11,
     3
    ],
    [
     4,
     7,
     10,
     13
    ]
   ],
   "f_vector": [
    10,
    19,
    11
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 143.221833843812,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 290,
   "dudeney": 6
  },
  {
   "index": 167,
   "square": [
    [
     1,
     12,
     5,
     16
    ],
    [
     15,
     13,
     4,
     2
    ],
    [
     10,
     6,
     11,
     7
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "280/3",
   "area": 142.9644047361094,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 168,
   "square": [
    [
     1,
     12,
     6,
     15
    ],
    [
     13,
     8,
     10,
     3
    ],
    [
     16,
     5,
     11,
     2
    ],
    [
     4,
     9,
     7,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "577/6",
   "area": 146.84372910218698,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 38,
   "dudeney": 5
  },
  {
   "index": 169,
   "square": [
    [
     1,
     12,
     6,
     15
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     16,
     7,
     9,
     2
    ],
    [
     4,
     5,
     11,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "569/6",
   "area": 146.45648906636052,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 38,
   "dudeney": 8
  },
  {
   "index": 170,
   "square": [
    [
     1,
     12,
     6,
     15
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     11,
     2,
     16,
     5
    ],
    [
     8,
     13,
     3,
     10
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 136.54376171051507,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 118,
   "dudeney": 1
  },
  {
   "index": 171,
   "square": [
    [
     1,
     12,
     6,
     15
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     13,
     8,
     10,
     3
    ],
    [
     4,
     5,
     11,
     14
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "278/3",
   "area": 144.89749870876318,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 35,
   "dudeney": 9
  },
  {
   "index": 172,
   "square": [
    [
     1,
     12,
     7,
     14
    ],
    [
     13,
     8,
     11,
     2
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     4,
     9,
     6,
     15
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "283/3",
   "area": 145.73634016865168,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 119,
   "dudeney": 5
  },
  {
   "index": 173,
   "square": [
    [
     1,
     12,
     7,
     14
    ],
    [
     15,
     6,
     9,
     4
    ],
    [
     10,
     3,
     16,
     5
    ],
    [
     8,
     13,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 140.29251746566118,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 1
  },
  {
   "index": 174,
   "square": [
    [
     1,
     12,
     8,
     13
    ],
    [
     14,
     7,
     11,
     2
    ],
    [
     15,
     6,
     10,
     3
    ],
    [
     4,
     9,
     5,
     16
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 143.97785603511872,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 15,
   "dudeney": 3
  },
  {
   "index": 175,
   "square": [
    [
     1,
     12,
     8,
     13
    ],
    [
     15,
     6,
     10,
     3
    ],
    [
     14,
     7,
     11,
     2
    ],
    [
     4,
     9,
     5,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "95",
   "area": 145.17208715103396,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 26,
   "dudeney": 3
  },
  {
   "index": 176,
   "square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 135.5184212322108,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 39,
   "dudeney": 1
  },
  {
   "index": 177,
   "square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     15,
     6,
     3,
     10
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     14,
     7,
     2,
     11
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 137.80884280035878,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 39,
   "dudeney": 1
  },
  {
   "index": 178,
   "square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     16,
     5,
     4,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "248/3",
   "area": 130.66581325564403,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 120,
   "dudeney": 6
  },
  {
   "index": 179,
   "square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     14,
     5,
     4,
     11
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 134.14140957980715,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 121,
   "dudeney": 9
  },
  {
   "index": 180,
   "square": [
    [
     1,
     12,
     13,
     8
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "515/6",
   "area": 134.32181477609436,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 122,
   "dudeney": 11
  },
  {
   "index": 181,
   "square": [
    [
     1,
     12,
     14,
     7
    ],
    [
     13,
     8,
     2,
     11
    ],
    [
     4,
     9,
     15,
     6
    ],
    [
     16,
     5,
     3,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 135.379802188225,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 90,
   "dudeney": 6
  },
  {
   "index": 182,
   "square": [
    [
     1,
     12,
     14,
     7
    ],
    [
     15,
     6,
     4,
     9
    ],
    [
     8,
     13,
     11,
     2
    ],
    [
     10,
     3,
     5,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "94",
   "area": 144.138083154127,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 3
  },
  {
   "index": 183,
   "square": [
    [
     1,
     12,
     15,
     6
    ],
    [
     13,
     8,
     3,
     10
    ],
    [
     4,
     9,
     14,
     7
    ],
    [
     16,
     5,
     2,
     11
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "269/3",
   "area": 139.83936598136376,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 291,
   "dudeney": 6
  },
  {
   "index": 184,
   "square": [
    [
     1,
     12,
     15,
     6
    ],
    [
     14,
     7,
     4,
     9
    ],
    [
     8,
     13,
     10,
     3
    ],
    [
     11,
     2,
     5,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "281/3",
   "area": 143.77798981188403,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 3
  },
  {
   "index": 185,
   "square": [
    [
     1,
     12,
     15,
     6
    ],
    [
     14,
     9,
     4,
     7
    ],
    [
     3,
     8,
     13,
     10
    ],
    [
     16,
     5,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 140.43311422355814,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 186,
   "square": [
    [
     1,
     13,
     4,
     16
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     12,
     2,
     15,
     5
    ],
    [
     7,
     11,
     6,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 134.32944909706683,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 292,
   "dudeney": 6
  },
  {
   "index": 187,
   "square": [
    [
     1,
     13,
     4,
     16
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     8,
     2,
     15,
     9
    ],
    [
     11,
     7,
     10,
     6
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "254/3",
   "area": 132.2531321277575,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 50,
   "dudeney": 6
  },
  {
   "index": 188,
   "square": [
    [
     1,
     13,
     4,
     16
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     12,
     3,
     14,
     5
    ],
    [
     6,
     10,
     7,
     11
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 136.37740708941382,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 293,
   "dudeney": 6
  },
  {
   "index": 189,
   "square": [
    [
     1,
     13,
     4,
     16
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     8,
     3,
     14,
     9
    ],
    [
     10,
     6,
     11,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 134.39080317779963,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 294,
   "dudeney": 6
  },
  {
   "index": 190,
   "square": [
    [
     1,
     13,
     8,
     12
    ],
    [
     16,
     4,
     9,
     5
    ],
    [
     10,
     6,
     15,
     3
    ],
    [
     7,
     11,
     2,
     14
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "269/3",
   "area": 138.98133867977754,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 123,
   "dudeney": 4
  },
  {
   "index": 191,
   "square": [
    [
     1,
     13,
     8,
     12
    ],
    [
     16,
     4,
     9,
     5
    ],
    [
     11,
     7,
     14,
     2
    ],
    [
     6,
     10,
     3,
     15
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 141.56619737991454,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 124,
   "dudeney": 4
  },
  {
   "index": 192,
   "square": [
    [
     1,
     13,
     8,
     12
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     3,
     6,
     15,
     10
    ],
    [
     14,
     4,
     9,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 132.69405287022568,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 125,
   "dudeney": 9
  },
  {
   "index": 193,
   "square": [
    [
     1,
     13,
     12,
     8
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     16,
     4,
     5,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 128.70683652966238,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 295,
   "dudeney": 6
  },
  {
   "index": 194,
   "square": [
    [
     1,
     13,
     12,
     8
    ],
    [
     16,
     4,
     5,
     9
    ],
    [
     6,
     10,
     15,
     3
    ],
    [
     11,
     7,
     2,
     14
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "523/6",
   "area": 137.8355498808399,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 40,
   "dudeney": 4
  },
  {
   "index": 195,
   "square": [
    [
     1,
     13,
     12,
     8
    ],
    [
     16,
     4,
     5,
     9
    ],
    [
     7,
     11,
     14,
     2
    ],
    [
     10,
     6,
     3,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "263/3",
   "area": 139.99903798129318,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 4
  },
  {
   "index": 196,
   "square": [
    [
     1,
     13,
     12,
     8
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     14,
     4,
     5,
     11
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 132.5810341692758,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 126,
   "dudeney": 9
  },
  {
   "index": 197,
   "square": [
    [
     1,
     14,
     3,
     16
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     12,
     4,
     13,
     5
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 134.41333557319754,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 296,
   "dudeney": 6
  },
  {
   "index": 198,
   "square": [
    [
     1,
     14,
     3,
     16
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     10,
     4,
     13,
     7
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 135.07136150064895,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 199,
   "square": [
    [
     1,
     14,
     4,
     15
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     9,
     6,
     12,
     7
    ],
    [
     8,
     3,
     13,
     10
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "278/3",
   "area": 141.99287694420866,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 9
  },
  {
   "index": 200,
   "square": [
    [
     1,
     14,
     7,
     12
    ],
    [
     15,
     4,
     9,
     6
    ],
    [
     10,
     5,
     16,
     3
    ],
    [
     8,
     11,
     2,
     13
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 138.84703973641638,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 41,
   "dudeney": 1
  },
  {
   "index": 201,
   "square": [
    [
     1,
     14,
     7,
     12
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     9,
     4,
     15,
     6
    ],
    [
     8,
     11,
     2,
     13
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 139.58269604206455,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 127,
   "dudeney": 11
  },
  {
   "index": 202,
   "square": [
    [
     1,
     14,
     8,
     11
    ],
    [
     15,
     4,
     10,
     5
    ],
    [
     12,
     7,
     13,
     2
    ],
    [
     6,
     9,
     3,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "91",
   "area": 141.9412652000095,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 34,
   "dudeney": 3
  },
  {
   "index": 203,
   "square": [
    [
     1,
     14,
     11,
     8
    ],
    [
     15,
     4,
     5,
     10
    ],
    [
     6,
     9,
     16,
     3
    ],
    [
     12,
     7,
     2,
     13
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "88",
   "area": 138.2135965735282,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 128,
   "dudeney": 1
  },
  {
   "index": 204,
   "square": [
    [
     1,
     14,
     11,
     8
    ],
    [
     16,
     5,
     4,
     9
    ],
    [
     7,
     12,
     13,
     2
    ],
    [
     10,
     3,
     6,
     15
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "90",
   "area": 142.18479628950172,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 9
  },
  {
   "index": 205,
   "square": [
    [
     1,
     14,
     12,
     7
    ],
    [
     15,
     4,
     6,
     9
    ],
    [
     8,
     11,
     13,
     2
    ],
    [
     10,
     5,
     3,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "91",
   "area": 141.48471831491378,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 34,
   "dudeney": 3
  },
  {
   "index": 206,
   "square": [
    [
     1,
     15,
     4,
     14
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     9,
     7,
     12,
     6
    ],
    [
     8,
     2,
     13,
     11
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 140.25321126873652,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 129,
   "dudeney": 9
  },
  {
   "index": 207,
   "square": [
    [
     1,
     15,
     10,
     8
    ],
    [
     16,
     6,
     3,
     9
    ],
    [
     5,
     11,
     14,
     4
    ],
    [
     12,
     2,
     7,
     13
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "173/2",
   "area": 135.79654414333163,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 130,
   "dudeney": 9
  },
  {
   "index": 208,
   "square": [
    [
     2,
     1,
     15,
     16
    ],
    [
     14,
     13,
     3,
     4
    ],
    [
     11,
     8,
     10,
     5
    ],
    [
     7,
     12,
     6,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "223/3",
   "area": 122.5243151486257,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 59,
   "dudeney": 12
  },
  {
   "index": 209,
   "square": [
    [
     2,
     1,
     16,
     15
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     7,
     12,
     5,
     10
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "233/3",
   "area": 128.90496969600304,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 131,
   "dudeney": 6
  },
  {
   "index": 210,
   "square": [
    [
     2,
     1,
     16,
     15
    ],
    [
     14,
     13,
     4,
     3
    ],
    [
     11,
     8,
     9,
     6
    ],
    [
     7,
     12,
     5,
     10
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "233/3",
   "area": 127.17111008757342,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 131,
   "dudeney": 6
  },
  {
   "index": 211,
   "square": [
    [
     2,
     3,
     13,
     16
    ],
    [
     10,
     11,
     5,
     8
    ],
    [
     15,
     6,
     12,
     1
    ],
    [
     7,
     14,
     4,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "82",
   "area": 136.6688718091067,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 8
  },
  {
   "index": 212,
   "square": [
    [
     2,
     3,
     13,
     16
    ],
    [
     14,
     15,
     1,
     4
    ],
    [
     7,
     6,
     12,
     9
    ],
    [
     11,
     10,
     8,
     5
    ]
   ],
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "403/6",
   "area": 122.88526951037117,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 64,
   "dudeney": 2
  },
  {
   "index": 213,
   "square": [
    [
     2,
     3,
     13,
     16
    ],
    [
     14,
     15,
     1,
     4
    ],
    [
     11,
     10,
     8,
     5
    ],
    [
     7,
     6,
     12,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "227/3",
   "area": 126.02438696203109,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 65,
   "dudeney": 2
  },
  {
   "index": 214,
   "square": [
    [
     2,
     3,
     13,
     16
    ],
    [
     15,
     12,
     6,
     1
    ],
    [
     10,
     5,
     11,
     8
    ],
    [
     7,
     14,
     4,
     9
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "262/3",
   "area": 139.5465014914663,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 9
  },
  {
   "index": 215,
   "square": [
    [
     2,
     3,
     13,
     16
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     8,
     5,
     11,
     10
    ],
    [
     9,
     12,
     6,
     7
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "449/6",
   "area": 130.27981150481628,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 19,
   "dudeney": 4
  },
  {
   "index": 216,
   "square": [
    [
     2,
     3,
     13,
     16
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     12,
     9,
     7,
     6
    ],
    [
     5,
     8,
     10,
     11
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "232/3",
   "area": 133.2336380186714,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 66,
   "dudeney": 4
  },
  {
   "index": 217,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     7,
     13,
     4,
     10
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     9,
     12,
     5,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "221/3",
   "area": 132.13183781840246,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 218,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "176/3",
   "area": 118.67182095781186,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 297,
   "dudeney": 6
  },
  {
   "index": 219,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     8,
     16,
     1,
     9
    ],
    [
     11,
     5,
     12,
     6
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "61",
   "area": 120.67776912248823,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 298,
   "dudeney": 6
  },
  {
   "index": 220,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 139.11390380708121,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 221,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     13,
     10,
     7,
     4
    ]
   ],
   "f_vector": [
    14,
    29,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "197/3",
   "area": 124.69772883378188,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 299,
   "dudeney": 6
  },
  {
   "index": 222,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "233/3",
   "area": 127.72118505179034,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 300,
   "dudeney": 6
  },
  {
   "index": 223,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     7,
     6,
     11,
     10
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "206/3",
   "area": 125.58384575865148,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 132,
   "dudeney": 6
  },
  {
   "index": 224,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     11,
     10,
     7,
     6
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "229/3",
   "area": 126.53531971607507,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 301,
   "dudeney": 6
  },
  {
   "index": 225,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     7,
     6,
     11,
     10
    ],
    [
     9,
     12,
     5,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "235/3",
   "area": 132.94871638819603,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 226,
   "square": [
    [
     2,
     3,
     14,
     15
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     11,
     10,
     7,
     6
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "80",
   "area": 135.01102086992066,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 302,
   "dudeney": 6
  },
  {
   "index": 227,
   "square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     13,
     16,
     4,
     1
    ],
    [
     8,
     5,
     9,
     12
    ],
    [
     11,
     10,
     6,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "439/6",
   "area": 126.87272591751842,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 133,
   "dudeney": 5
  },
  {
   "index": 228,
   "square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     13,
     16,
     4,
     1
    ],
    [
     12,
     9,
     5,
     8
    ],
    [
     7,
     6,
     10,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "226/3",
   "area": 127.6214361853519,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 134,
   "dudeney": 5
  },
  {
   "index": 229,
   "square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     16,
     13,
     1,
     4
    ],
    [
     5,
     8,
     12,
     9
    ],
    [
     11,
     10,
     6,
     7
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "145/2",
   "area": 126.13126863413328,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 135,
   "dudeney": 5
  },
  {
   "index": 230,
   "square": [
    [
     2,
     3,
     15,
     14
    ],
    [
     16,
     13,
     1,
     4
    ],
    [
     9,
     12,
     8,
     5
    ],
    [
     7,
     6,
     10,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "226/3",
   "area": 127.36903461651387,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 136,
   "dudeney": 5
  },
  {
   "index": 231,
   "square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     10,
     11,
     8,
     5
    ],
    [
     15,
     6,
     9,
     4
    ],
    [
     7,
     14,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "179/2",
   "area": 140.47369571489077,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 137,
   "dudeney": 8
  },
  {
   "index": 232,
   "square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     7,
     6,
     9,
     12
    ],
    [
     11,
     10,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "457/6",
   "area": 128.63842208361606,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 138,
   "dudeney": 2
  },
  {
   "index": 233,
   "square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     11,
     10,
     5,
     8
    ],
    [
     7,
     6,
     9,
     12
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "227/3",
   "area": 128.3599396089238,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 139,
   "dudeney": 2
  },
  {
   "index": 234,
   "square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     15,
     9,
     6,
     4
    ],
    [
     10,
     8,
     11,
     5
    ],
    [
     7,
     14,
     1,
     12
    ]
   ],
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.9790888974179,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 140,
   "dudeney": 9
  },
  {
   "index": 235,
   "square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     5,
     8,
     11,
     10
    ],
    [
     12,
     9,
     6,
     7
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "437/6",
   "area": 126.35442400581913,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 141,
   "dudeney": 4
  },
  {
   "index": 236,
   "square": [
    [
     2,
     3,
     16,
     13
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     9,
     12,
     7,
     6
    ],
    [
     8,
     5,
     10,
     11
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "227/3",
   "area": 127.28289067358294,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 142,
   "dudeney": 4
  },
  {
   "index": 237,
   "square": [
    [
     2,
     4,
     13,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     7,
     5,
     10,
     12
    ],
    [
     11,
     9,
     8,
     6
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "431/6",
   "area": 129.1549506828169,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 143,
   "dudeney": 10
  },
  {
   "index": 238,
   "square": [
    [
     2,
     4,
     13,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     11,
     9,
     6,
     8
    ],
    [
     7,
     5,
     12,
     10
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "236/3",
   "area": 131.43941686958433,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 144,
   "dudeney": 10
  },
  {
   "index": 239,
   "square": [
    [
     2,
     4,
     13,
     15
    ],
    [
     16,
     14,
     1,
     3
    ],
    [
     5,
     7,
     12,
     10
    ],
    [
     11,
     9,
     8,
     6
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "431/6",
   "area": 129.15495068281686,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 143,
   "dudeney": 10
  },
  {
   "index": 240,
   "square": [
    [
     2,
     4,
     13,
     15
    ],
    [
     16,
     14,
     1,
     3
    ],
    [
     9,
     11,
     8,
     6
    ],
    [
     7,
     5,
     12,
     10
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "236/3",
   "area": 131.43941686958433,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 144,
   "dudeney": 10
  },
  {
   "index": 241,
   "square": [
    [
     2,
     4,
     15,
     13
    ],
    [
     5,
     14,
     3,
     12
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     11,
     9,
     6,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "135/2",
   "area": 127.77206283095931,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 145,
   "dudeney": 8
  },
  {
   "index": 242,
   "square": [
    [
     2,
     4,
     15,
     13
    ],
    [
     9,
     14,
     3,
     8
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     7,
     5,
     10,
     12
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "481/6",
   "area": 135.06983111085594,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 243,
   "square": [
    [
     2,
     4,
     15,
     13
    ],
    [
     16,
     14,
     3,
     1
    ],
    [
     5,
     7,
     10,
     12
    ],
    [
     11,
     9,
     6,
     8
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "463/6",
   "area": 131.6110398976146,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 23,
   "dudeney": 8
  },
  {
   "index": 244,
   "square": [
    [
     2,
     4,
     15,
     13
    ],
    [
     16,
     14,
     3,
     1
    ],
    [
     9,
     11,
     6,
     8
    ],
    [
     7,
     5,
     10,
     12
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "238/3",
   "area": 132.28282734969014,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 245,
   "square": [
    [
     2,
     5,
     11,
     16
    ],
    [
     12,
     15,
     1,
     6
    ],
    [
     7,
     4,
     14,
     9
    ],
    [
     13,
     10,
     8,
     3
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "425/6",
   "area": 126.90684020239394,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 81,
   "dudeney": 2
  },
  {
   "index": 246,
   "square": [
    [
     2,
     5,
     11,
     16
    ],
    [
     12,
     15,
     1,
     6
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     7,
     4,
     14,
     9
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "165/2",
   "area": 133.37600986876953,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 82,
   "dudeney": 2
  },
  {
   "index": 247,
   "square": [
    [
     2,
     5,
     11,
     16
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     15,
     8,
     10,
     1
    ],
    [
     3,
     12,
     6,
     13
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "187/2",
   "area": 145.7108214416158,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 83,
   "dudeney": 8
  },
  {
   "index": 248,
   "square": [
    [
     2,
     5,
     11,
     16
    ],
    [
     15,
     10,
     8,
     1
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     3,
     12,
     6,
     13
    ]
   ],
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 144.82762614754847,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 84,
   "dudeney": 9
  },
  {
   "index": 249,
   "square": [
    [
     2,
     5,
     11,
     16
    ],
    [
     15,
     12,
     6,
     1
    ],
    [
     8,
     3,
     13,
     10
    ],
    [
     9,
     14,
     4,
     7
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "254/3",
   "area": 138.2028707153399,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 85,
   "dudeney": 4
  },
  {
   "index": 250,
   "square": [
    [
     2,
     5,
     11,
     16
    ],
    [
     15,
     12,
     6,
     1
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     3,
     8,
     10,
     13
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 143.25791433018412,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 86,
   "dudeney": 4
  },
  {
   "index": 251,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     7,
     11,
     6,
     10
    ],
    [
     16,
     4,
     13,
     1
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "233/3",
   "area": 135.37333603836876,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 252,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     11,
     4,
     13,
     6
    ],
    [
     14,
     9,
     8,
     3
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "64",
   "area": 124.17126053620329,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 303,
   "dudeney": 6
  },
  {
   "index": 253,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     11,
     9,
     8,
     6
    ],
    [
     14,
     4,
     13,
     3
    ],
    [
     7,
     16,
     1,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "257/3",
   "area": 139.9474545408596,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 20,
   "dudeney": 6
  },
  {
   "index": 254,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     14,
     9,
     8,
     3
    ]
   ],
   "f_vector": [
    16,
    32,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "214/3",
   "area": 129.95641961814178,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 304,
   "dudeney": 6
  },
  {
   "index": 255,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "251/3",
   "area": 134.59658453637124,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 146,
   "dudeney": 6
  },
  {
   "index": 256,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     3,
     8,
     9,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 146.23275397164824,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 257,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     11,
     10,
     7,
     6
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "247/3",
   "area": 134.6185636297645,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 58,
   "dudeney": 6
  },
  {
   "index": 258,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     11,
     4,
     13,
     6
    ],
    [
     7,
     16,
     1,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "274/3",
   "area": 144.11539866153987,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 259,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     11,
     9,
     6,
     8
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "165/2",
   "area": 135.13374162796748,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 42,
   "dudeney": 10
  },
  {
   "index": 260,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "259/3",
   "area": 140.7232194356655,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 261,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     3,
     8,
     9,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 145.30830030958526,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 262,
   "square": [
    [
     2,
     5,
     12,
     15
    ],
    [
     16,
     14,
     1,
     3
    ],
    [
     9,
     11,
     8,
     6
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "165/2",
   "area": 135.13374162796745,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 42,
   "dudeney": 10
  },
  {
   "index": 263,
   "square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     11,
     16,
     6,
     1
    ],
    [
     8,
     3,
     9,
     14
    ],
    [
     13,
     10,
     4,
     7
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 134.92173134916015,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 147,
   "dudeney": 5
  },
  {
   "index": 264,
   "square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     11,
     16,
     6,
     1
    ],
    [
     14,
     9,
     3,
     8
    ],
    [
     7,
     4,
     10,
     13
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "83",
   "area": 134.8355747616366,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 148,
   "dudeney": 5
  },
  {
   "index": 265,
   "square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     16,
     11,
     1,
     6
    ],
    [
     3,
     8,
     14,
     9
    ],
    [
     13,
     10,
     4,
     7
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "491/6",
   "area": 132.85314513681928,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 149,
   "dudeney": 5
  },
  {
   "index": 266,
   "square": [
    [
     2,
     5,
     15,
     12
    ],
    [
     16,
     11,
     1,
     6
    ],
    [
     9,
     14,
     8,
     3
    ],
    [
     7,
     4,
     10,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "251/3",
   "area": 134.64452612690383,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 150,
   "dudeney": 5
  },
  {
   "index": 267,
   "square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     8,
     12,
     1,
     13
    ],
    [
     9,
     7,
     14,
     4
    ],
    [
     15,
     10,
     3,
     6
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "224/3",
   "area": 130.467202190693,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 7
  },
  {
   "index": 268,
   "square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     12,
     15,
     6,
     1
    ],
    [
     7,
     4,
     9,
     14
    ],
    [
     13,
     10,
     3,
     8
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "171/2",
   "area": 136.72739767940143,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 151,
   "dudeney": 2
  },
  {
   "index": 269,
   "square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     12,
     15,
     6,
     1
    ],
    [
     13,
     10,
     3,
     8
    ],
    [
     7,
     4,
     9,
     14
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "503/6",
   "area": 135.4186893161434,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 32,
   "dudeney": 2
  },
  {
   "index": 270,
   "square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     13,
     12,
     1,
     8
    ],
    [
     4,
     7,
     14,
     9
    ],
    [
     15,
     10,
     3,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 133.98259537782613,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 152,
   "dudeney": 7
  },
  {
   "index": 271,
   "square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     4,
     7,
     14,
     9
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "248/3",
   "area": 135.20284636034302,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 153,
   "dudeney": 9
  },
  {
   "index": 272,
   "square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     15,
     12,
     1,
     6
    ],
    [
     3,
     8,
     13,
     10
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "82",
   "area": 133.1427887832465,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 154,
   "dudeney": 4
  },
  {
   "index": 273,
   "square": [
    [
     2,
     5,
     16,
     11
    ],
    [
     15,
     12,
     1,
     6
    ],
    [
     9,
     14,
     7,
     4
    ],
    [
     8,
     3,
     10,
     13
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 135.67094323509502,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 155,
   "dudeney": 4
  },
  {
   "index": 274,
   "square": [
    [
     2,
     6,
     15,
     11
    ],
    [
     7,
     13,
     4,
     10
    ],
    [
     9,
     3,
     14,
     8
    ],
    [
     16,
     12,
     1,
     5
    ]
   ],
   "f_vector": [
    13,
    31,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "401/6",
   "area": 127.51571992074007,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 77,
   "dudeney": 8
  },
  {
   "index": 275,
   "square": [
    [
     2,
     6,
     15,
     11
    ],
    [
     9,
     13,
     4,
     8
    ],
    [
     7,
     3,
     14,
     10
    ],
    [
     16,
     12,
     1,
     5
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "72",
   "area": 130.11615623049306,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 78,
   "dudeney": 8
  },
  {
   "index": 276,
   "square": [
    [
     2,
     6,
     15,
     11
    ],
    [
     9,
     13,
     4,
     8
    ],
    [
     16,
     12,
     5,
     1
    ],
    [
     7,
     3,
     10,
     14
    ]
   ],
   "f_vector": [
    8,
    18,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "volume": "175/2",
   "area": 141.65696994203506,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 43,
   "dudeney": 8
  },
  {
   "index": 277,
   "square": [
    [
     2,
     6,
     15,
     11
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     7,
     3,
     10,
     14
    ]
   ],
   "f_vector": [
    8,
    18,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "volume": "175/2",
   "area": 140.84206097091896,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 43,
   "dudeney": 8
  },
  {
   "index": 278,
   "square": [
    [
     2,
     7,
     9,
     16
    ],
    [
     11,
     14,
     4,
     5
    ],
    [
     8,
     1,
     15,
     10
    ],
    [
     13,
     12,
     6,
     3
    ]
   ],
   "f_vector": [
    15,
    34,
    21
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "74",
   "area": 127.92251151679474,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 99,
   "dudeney": 1
  },
  {
   "index": 279,
   "square": [
    [
     2,
     7,
     9,
     16
    ],
    [
     12,
     13,
     3,
     6
    ],
    [
     15,
     10,
     8,
     1
    ],
    [
     5,
     4,
     14,
     11
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 140.51997123070856,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 98,
   "dudeney": 5
  },
  {
   "index": 280,
   "square": [
    [
     2,
     7,
     9,
     16
    ],
    [
     13,
     12,
     6,
     3
    ],
    [
     8,
     1,
     15,
     10
    ],
    [
     11,
     14,
     4,
     5
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "245/3",
   "area": 132.59390035787612,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 100,
   "dudeney": 1
  },
  {
   "index": 281,
   "square": [
    [
     2,
     7,
     9,
     16
    ],
    [
     14,
     11,
     5,
     4
    ],
    [
     15,
     10,
     8,
     1
    ],
    [
     3,
     6,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 144.69549328168998,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 5
  },
  {
   "index": 282,
   "square": [
    [
     2,
     7,
     9,
     16
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     6,
     3,
     13,
     12
    ],
    [
     11,
     10,
     8,
     5
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "467/6",
   "area": 133.92080403727272,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 101,
   "dudeney": 9
  },
  {
   "index": 283,
   "square": [
    [
     2,
     7,
     10,
     15
    ],
    [
     8,
     12,
     5,
     9
    ],
    [
     11,
     1,
     16,
     6
    ],
    [
     13,
     14,
     3,
     4
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "188/3",
   "area": 122.9075962392165,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 305,
   "dudeney": 6
  },
  {
   "index": 284,
   "square": [
    [
     2,
     7,
     10,
     15
    ],
    [
     11,
     12,
     5,
     6
    ],
    [
     8,
     1,
     16,
     9
    ],
    [
     13,
     14,
     3,
     4
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "217/3",
   "area": 127.66704341874929,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 51,
   "dudeney": 6
  },
  {
   "index": 285,
   "square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     8,
     13,
     1,
     12
    ],
    [
     9,
     4,
     16,
     5
    ],
    [
     15,
     10,
     6,
     3
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "194/3",
   "area": 124.89634657406927,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 91,
   "dudeney": 6
  },
  {
   "index": 286,
   "square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     9,
     16,
     4,
     5
    ],
    [
     8,
     1,
     13,
     12
    ],
    [
     15,
     10,
     6,
     3
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "221/3",
   "area": 130.59085104601814,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 306,
   "dudeney": 6
  },
  {
   "index": 287,
   "square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     12,
     13,
     1,
     8
    ],
    [
     5,
     4,
     16,
     9
    ],
    [
     15,
     10,
     6,
     3
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "73",
   "area": 130.73302042502385,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 156,
   "dudeney": 6
  },
  {
   "index": 288,
   "square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     13,
     12,
     8,
     1
    ],
    [
     16,
     9,
     5,
     4
    ],
    [
     3,
     6,
     10,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 145.0491401193483,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 307,
   "dudeney": 3
  },
  {
   "index": 289,
   "square": [
    [
     2,
     7,
     11,
     14
    ],
    [
     16,
     9,
     5,
     4
    ],
    [
     13,
     12,
     8,
     1
    ],
    [
     3,
     6,
     10,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 145.88094133369992,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 33,
   "dudeney": 3
  },
  {
   "index": 290,
   "square": [
    [
     2,
     7,
     12,
     13
    ],
    [
     9,
     16,
     3,
     6
    ],
    [
     15,
     10,
     5,
     4
    ],
    [
     8,
     1,
     14,
     11
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 134.49213878990312,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 157,
   "dudeney": 5
  },
  {
   "index": 291,
   "square": [
    [
     2,
     7,
     12,
     13
    ],
    [
     11,
     14,
     1,
     8
    ],
    [
     5,
     4,
     15,
     10
    ],
    [
     16,
     9,
     6,
     3
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "220/3",
   "area": 127.94004298996394,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 103,
   "dudeney": 1
  },
  {
   "index": 292,
   "square": [
    [
     2,
     7,
     12,
     13
    ],
    [
     14,
     11,
     8,
     1
    ],
    [
     15,
     10,
     5,
     4
    ],
    [
     3,
     6,
     9,
     16
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 143.5847174837769,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 104,
   "dudeney": 5
  },
  {
   "index": 293,
   "square": [
    [
     2,
     7,
     12,
     13
    ],
    [
     16,
     9,
     6,
     3
    ],
    [
     5,
     4,
     15,
     10
    ],
    [
     11,
     14,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "535/6",
   "area": 139.56326387749195,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 158,
   "dudeney": 1
  },
  {
   "index": 294,
   "square": [
    [
     2,
     7,
     13,
     12
    ],
    [
     8,
     11,
     1,
     14
    ],
    [
     9,
     6,
     16,
     3
    ],
    [
     15,
     10,
     4,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "70",
   "area": 125.94639960054475,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 295,
   "square": [
    [
     2,
     7,
     13,
     12
    ],
    [
     9,
     16,
     6,
     3
    ],
    [
     8,
     1,
     11,
     14
    ],
    [
     15,
     10,
     4,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "82",
   "area": 133.37415427432344,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 22,
   "dudeney": 6
  },
  {
   "index": 296,
   "square": [
    [
     2,
     7,
     13,
     12
    ],
    [
     11,
     14,
     8,
     1
    ],
    [
     16,
     9,
     3,
     6
    ],
    [
     5,
     4,
     10,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "253/3",
   "area": 138.11456612420102,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 3
  },
  {
   "index": 297,
   "square": [
    [
     2,
     7,
     13,
     12
    ],
    [
     14,
     11,
     1,
     8
    ],
    [
     3,
     6,
     16,
     9
    ],
    [
     15,
     10,
     4,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "245/3",
   "area": 132.1043174918472,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 298,
   "square": [
    [
     2,
     7,
     13,
     12
    ],
    [
     16,
     9,
     3,
     6
    ],
    [
     11,
     14,
     8,
     1
    ],
    [
     5,
     4,
     10,
     15
    ]
   ],
   "f_vector": [
    10,
    20,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 139.0270263350351,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 308,
   "dudeney": 3
  },
  {
   "index": 299,
   "square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     8,
     10,
     3,
     13
    ],
    [
     9,
     5,
     16,
     4
    ],
    [
     15,
     12,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "224/3",
   "area": 130.46720219069303,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 7
  },
  {
   "index": 300,
   "square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     9,
     16,
     5,
     4
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     8,
     1,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "167/2",
   "area": 134.60325985656021,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 159,
   "dudeney": 5
  },
  {
   "index": 301,
   "square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     12,
     13,
     8,
     1
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     5,
     4,
     9,
     16
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 140.14363274016245,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 107,
   "dudeney": 5
  },
  {
   "index": 302,
   "square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     13,
     10,
     3,
     8
    ],
    [
     4,
     5,
     16,
     9
    ],
    [
     15,
     12,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 133.98259537782613,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 152,
   "dudeney": 7
  },
  {
   "index": 303,
   "square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     13,
     12,
     1,
     8
    ],
    [
     3,
     6,
     15,
     10
    ],
    [
     16,
     9,
     4,
     5
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "245/3",
   "area": 131.66998667431778,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 108,
   "dudeney": 1
  },
  {
   "index": 304,
   "square": [
    [
     2,
     7,
     14,
     11
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     3,
     6,
     15,
     10
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "173/2",
   "area": 137.30275952162387,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 160,
   "dudeney": 1
  },
  {
   "index": 305,
   "square": [
    [
     2,
     7,
     16,
     9
    ],
    [
     11,
     14,
     5,
     4
    ],
    [
     13,
     12,
     3,
     6
    ],
    [
     8,
     1,
     10,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.81302179821733,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 3
  },
  {
   "index": 306,
   "square": [
    [
     2,
     7,
     16,
     9
    ],
    [
     12,
     13,
     6,
     3
    ],
    [
     5,
     4,
     11,
     14
    ],
    [
     15,
     10,
     1,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "277/3",
   "area": 143.67949713199488,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 307,
   "square": [
    [
     2,
     7,
     16,
     9
    ],
    [
     13,
     12,
     3,
     6
    ],
    [
     11,
     14,
     5,
     4
    ],
    [
     8,
     1,
     10,
     15
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.84853316232517,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 309,
   "dudeney": 3
  },
  {
   "index": 308,
   "square": [
    [
     2,
     7,
     16,
     9
    ],
    [
     14,
     11,
     4,
     5
    ],
    [
     3,
     6,
     13,
     12
    ],
    [
     15,
     10,
     1,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "265/3",
   "area": 140.40023407332356,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 309,
   "square": [
    [
     2,
     8,
     9,
     15
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     7,
     1,
     16,
     10
    ],
    [
     14,
     12,
     5,
     3
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "221/3",
   "area": 130.45851412452518,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 92,
   "dudeney": 6
  },
  {
   "index": 310,
   "square": [
    [
     2,
     8,
     9,
     15
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     5,
     3,
     14,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "88",
   "area": 142.1997073588582,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 20,
   "dudeney": 6
  },
  {
   "index": 311,
   "square": [
    [
     2,
     8,
     9,
     15
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     7,
     1,
     16,
     10
    ],
    [
     12,
     14,
     3,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "82",
   "area": 133.18628837727024,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 16,
   "dudeney": 6
  },
  {
   "index": 312,
   "square": [
    [
     2,
     8,
     9,
     15
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     3,
     5,
     12,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "277/3",
   "area": 146.40350999959622,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 313,
   "square": [
    [
     2,
     8,
     9,
     15
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     3,
     5,
     12,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "274/3",
   "area": 145.4802150886743,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 314,
   "square": [
    [
     2,
     8,
     9,
     15
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     11,
     10,
     7,
     6
    ],
    [
     5,
     3,
     14,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 142.6296692328229,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 315,
   "square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     7,
     1,
     14,
     12
    ],
    [
     16,
     10,
     5,
     3
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "218/3",
   "area": 127.45004619900348,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 93,
   "dudeney": 2
  },
  {
   "index": 316,
   "square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     7,
     1,
     14,
     12
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 135.35021260772078,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 161,
   "dudeney": 2
  },
  {
   "index": 317,
   "square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     7,
     1,
     12,
     14
    ],
    [
     15,
     9,
     6,
     4
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "248/3",
   "area": 135.0763769917271,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 310,
   "dudeney": 6
  },
  {
   "index": 318,
   "square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     15,
     9,
     4,
     6
    ],
    [
     7,
     1,
     14,
     12
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "173/2",
   "area": 137.71323577950216,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 162,
   "dudeney": 12
  },
  {
   "index": 319,
   "square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     3,
     5,
     16,
     10
    ],
    [
     15,
     9,
     6,
     4
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 133.76471423675972,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 156,
   "dudeney": 6
  },
  {
   "index": 320,
   "square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     15,
     9,
     6,
     4
    ],
    [
     5,
     3,
     16,
     10
    ],
    [
     12,
     14,
     1,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 137.9623122790083,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 163,
   "dudeney": 4
  },
  {
   "index": 321,
   "square": [
    [
     2,
     8,
     11,
     13
    ],
    [
     15,
     9,
     6,
     4
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     3,
     5,
     10,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 144.58210993370594,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 33,
   "dudeney": 4
  },
  {
   "index": 322,
   "square": [
    [
     2,
     8,
     13,
     11
    ],
    [
     9,
     15,
     6,
     4
    ],
    [
     7,
     1,
     12,
     14
    ],
    [
     16,
     10,
     3,
     5
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 131.87396214855042,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 96,
   "dudeney": 2
  },
  {
   "index": 323,
   "square": [
    [
     2,
     8,
     13,
     11
    ],
    [
     9,
     15,
     6,
     4
    ],
    [
     16,
     10,
     3,
     5
    ],
    [
     7,
     1,
     12,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 135.42215446088017,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 164,
   "dudeney": 2
  },
  {
   "index": 324,
   "square": [
    [
     2,
     8,
     13,
     11
    ],
    [
     15,
     9,
     4,
     6
    ],
    [
     3,
     5,
     16,
     10
    ],
    [
     14,
     12,
     1,
     7
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "509/6",
   "area": 135.81742604293208,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 165,
   "dudeney": 4
  },
  {
   "index": 325,
   "square": [
    [
     2,
     8,
     13,
     11
    ],
    [
     15,
     9,
     4,
     6
    ],
    [
     12,
     14,
     7,
     1
    ],
    [
     5,
     3,
     10,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "521/6",
   "area": 140.28847910818,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 97,
   "dudeney": 4
  },
  {
   "index": 326,
   "square": [
    [
     2,
     8,
     15,
     9
    ],
    [
     11,
     12,
     5,
     6
    ],
    [
     14,
     13,
     4,
     3
    ],
    [
     7,
     1,
     10,
     16
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "177/2",
   "area": 140.93657975924154,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 327,
   "square": [
    [
     2,
     8,
     15,
     9
    ],
    [
     11,
     13,
     6,
     4
    ],
    [
     5,
     3,
     12,
     14
    ],
    [
     16,
     10,
     1,
     7
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 140.682003704573,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 5
  },
  {
   "index": 328,
   "square": [
    [
     2,
     8,
     15,
     9
    ],
    [
     11,
     13,
     6,
     4
    ],
    [
     14,
     12,
     3,
     5
    ],
    [
     7,
     1,
     10,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 139.87001141889948,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 5
  },
  {
   "index": 329,
   "square": [
    [
     2,
     8,
     15,
     9
    ],
    [
     13,
     11,
     4,
     6
    ],
    [
     3,
     5,
     14,
     12
    ],
    [
     16,
     10,
     1,
     7
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 137.73685696599594,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 22,
   "dudeney": 5
  },
  {
   "index": 330,
   "square": [
    [
     2,
     8,
     15,
     9
    ],
    [
     13,
     11,
     4,
     6
    ],
    [
     12,
     14,
     5,
     3
    ],
    [
     7,
     1,
     10,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "521/6",
   "area": 138.87943008986343,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 31,
   "dudeney": 5
  },
  {
   "index": 331,
   "square": [
    [
     2,
     8,
     15,
     9
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     7,
     1,
     10,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "268/3",
   "area": 141.14251693215448,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 8
  },
  {
   "index": 332,
   "square": [
    [
     2,
     9,
     7,
     16
    ],
    [
     15,
     8,
     10,
     1
    ],
    [
     12,
     3,
     13,
     6
    ],
    [
     5,
     14,
     4,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "185/2",
   "area": 142.5722874538329,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 4
  },
  {
   "index": 333,
   "square": [
    [
     2,
     9,
     7,
     16
    ],
    [
     15,
     8,
     10,
     1
    ],
    [
     14,
     5,
     11,
     4
    ],
    [
     3,
     12,
     6,
     13
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "94",
   "area": 145.55299748746802,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 35,
   "dudeney": 4
  },
  {
   "index": 334,
   "square": [
    [
     2,
     9,
     7,
     16
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     6,
     3,
     13,
     12
    ],
    [
     11,
     8,
     10,
     5
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 135.08532791021824,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 112,
   "dudeney": 9
  },
  {
   "index": 335,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     11,
     7,
     10,
     6
    ],
    [
     16,
     4,
     13,
     1
    ],
    [
     5,
     14,
     3,
     12
    ]
   ],
   "f_vector": [
    12,
    22,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 142.32628778979034,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 311,
   "dudeney": 6
  },
  {
   "index": 336,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     14,
     5,
     12,
     3
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 134.76612584547377,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 27,
   "dudeney": 6
  },
  {
   "index": 337,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     3,
     12,
     5,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "97",
   "area": 148.12188327905457,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 338,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     7,
     6,
     11,
     10
    ],
    [
     12,
     3,
     14,
     5
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 138.2558650870204,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 312,
   "dudeney": 6
  },
  {
   "index": 339,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     14,
     16,
     3,
     1
    ],
    [
     7,
     5,
     10,
     12
    ],
    [
     11,
     4,
     13,
     6
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "175/2",
   "area": 138.08009567087856,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 166,
   "dudeney": 10
  },
  {
   "index": 340,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     11,
     4,
     13,
     6
    ],
    [
     5,
     14,
     3,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "280/3",
   "area": 144.8893154023849,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 341,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     3,
     12,
     5,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "290/3",
   "area": 147.6777144888302,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 342,
   "square": [
    [
     2,
     9,
     8,
     15
    ],
    [
     16,
     14,
     1,
     3
    ],
    [
     5,
     7,
     12,
     10
    ],
    [
     11,
     4,
     13,
     6
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "175/2",
   "area": 138.08009567087856,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 166,
   "dudeney": 10
  },
  {
   "index": 343,
   "square": [
    [
     2,
     9,
     15,
     8
    ],
    [
     16,
     7,
     1,
     10
    ],
    [
     3,
     12,
     14,
     5
    ],
    [
     13,
     6,
     4,
     11
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 136.23126594085386,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 167,
   "dudeney": 5
  },
  {
   "index": 344,
   "square": [
    [
     2,
     9,
     15,
     8
    ],
    [
     16,
     7,
     1,
     10
    ],
    [
     5,
     14,
     12,
     3
    ],
    [
     11,
     4,
     6,
     13
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "177/2",
   "area": 137.64442519940863,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 168,
   "dudeney": 5
  },
  {
   "index": 345,
   "square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     12,
     8,
     1,
     13
    ],
    [
     5,
     11,
     14,
     4
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 138.64812756392197,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 169,
   "dudeney": 7
  },
  {
   "index": 346,
   "square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     13,
     8,
     1,
     12
    ],
    [
     4,
     11,
     14,
     5
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 138.77723872058795,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 170,
   "dudeney": 7
  },
  {
   "index": 347,
   "square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     5,
     4,
     10
    ],
    [
     6,
     12,
     13,
     3
    ],
    [
     11,
     8,
     1,
     14
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "271/3",
   "area": 142.22770533456315,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 9
  },
  {
   "index": 348,
   "square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     6,
     3,
     10
    ],
    [
     4,
     11,
     14,
     5
    ],
    [
     13,
     8,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 139.00939434868567,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 171,
   "dudeney": 9
  },
  {
   "index": 349,
   "square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     3,
     12,
     13,
     6
    ],
    [
     14,
     5,
     4,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "177/2",
   "area": 137.31988689116503,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 44,
   "dudeney": 4
  },
  {
   "index": 350,
   "square": [
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     5,
     14,
     11,
     4
    ],
    [
     12,
     3,
     6,
     13
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 139.15090980321798,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 172,
   "dudeney": 4
  },
  {
   "index": 351,
   "square": [
    [
     2,
     10,
     7,
     15
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     8,
     5,
     12,
     9
    ],
    [
     13,
     3,
     14,
     4
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 137.71119956975747,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 27,
   "dudeney": 6
  },
  {
   "index": 352,
   "square": [
    [
     2,
     10,
     15,
     7
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     3,
     5,
     12,
     14
    ],
    [
     16,
     8,
     1,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "94",
   "area": 143.94994936165284,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 8
  },
  {
   "index": 353,
   "square": [
    [
     2,
     10,
     15,
     7
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     3,
     8,
     9,
     14
    ],
    [
     13,
     5,
     4,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "284/3",
   "area": 144.0150630113199,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 28,
   "dudeney": 8
  },
  {
   "index": 354,
   "square": [
    [
     2,
     11,
     5,
     16
    ],
    [
     13,
     8,
     10,
     3
    ],
    [
     12,
     1,
     15,
     6
    ],
    [
     7,
     14,
     4,
     9
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 136.54376171051513,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 118,
   "dudeney": 1
  },
  {
   "index": 355,
   "square": [
    [
     2,
     11,
     5,
     16
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     15,
     6,
     12,
     1
    ],
    [
     3,
     10,
     8,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "577/6",
   "area": 146.84372910218698,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 38,
   "dudeney": 5
  },
  {
   "index": 356,
   "square": [
    [
     2,
     11,
     5,
     16
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     15,
     8,
     10,
     1
    ],
    [
     3,
     6,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "569/6",
   "area": 146.45648906636052,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 38,
   "dudeney": 8
  },
  {
   "index": 357,
   "square": [
    [
     2,
     11,
     5,
     16
    ],
    [
     15,
     10,
     8,
     1
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     3,
     6,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "278/3",
   "area": 144.89749870876315,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 35,
   "dudeney": 9
  },
  {
   "index": 358,
   "square": [
    [
     2,
     11,
     7,
     14
    ],
    [
     12,
     13,
     1,
     8
    ],
    [
     5,
     4,
     16,
     9
    ],
    [
     15,
     6,
     10,
     3
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "239/3",
   "area": 134.3106392700494,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 52,
   "dudeney": 6
  },
  {
   "index": 359,
   "square": [
    [
     2,
     11,
     7,
     14
    ],
    [
     13,
     8,
     12,
     1
    ],
    [
     16,
     5,
     9,
     4
    ],
    [
     3,
     10,
     6,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "96",
   "area": 147.34427809183657,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 26,
   "dudeney": 3
  },
  {
   "index": 360,
   "square": [
    [
     2,
     11,
     7,
     14
    ],
    [
     16,
     5,
     9,
     4
    ],
    [
     13,
     8,
     12,
     1
    ],
    [
     3,
     10,
     6,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "97",
   "area": 148.1065775811241,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 26,
   "dudeney": 3
  },
  {
   "index": 361,
   "square": [
    [
     2,
     11,
     8,
     13
    ],
    [
     14,
     7,
     12,
     1
    ],
    [
     15,
     6,
     9,
     4
    ],
    [
     3,
     10,
     5,
     16
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "283/3",
   "area": 145.7363401686517,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 119,
   "dudeney": 5
  },
  {
   "index": 362,
   "square": [
    [
     2,
     11,
     8,
     13
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     3,
     5,
     16,
     10
    ],
    [
     15,
     6,
     9,
     4
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 135.48708890529193,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 313,
   "dudeney": 6
  },
  {
   "index": 363,
   "square": [
    [
     2,
     11,
     8,
     13
    ],
    [
     15,
     4,
     9,
     6
    ],
    [
     10,
     5,
     16,
     3
    ],
    [
     7,
     14,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 140.52822577935166,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 173,
   "dudeney": 11
  },
  {
   "index": 364,
   "square": [
    [
     2,
     11,
     8,
     13
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     9,
     4,
     15,
     6
    ],
    [
     7,
     14,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "559/6",
   "area": 142.0582122468818,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 1
  },
  {
   "index": 365,
   "square": [
    [
     2,
     11,
     13,
     8
    ],
    [
     12,
     7,
     1,
     14
    ],
    [
     5,
     10,
     16,
     3
    ],
    [
     15,
     6,
     4,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "257/3",
   "area": 135.31775419243246,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 120,
   "dudeney": 6
  },
  {
   "index": 366,
   "square": [
    [
     2,
     11,
     13,
     8
    ],
    [
     14,
     7,
     1,
     12
    ],
    [
     3,
     10,
     16,
     5
    ],
    [
     15,
     6,
     4,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 135.82846497916165,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 24,
   "dudeney": 6
  },
  {
   "index": 367,
   "square": [
    [
     2,
     11,
     13,
     8
    ],
    [
     16,
     5,
     3,
     10
    ],
    [
     7,
     14,
     12,
     1
    ],
    [
     9,
     4,
     6,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 140.8886323118797,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 3
  },
  {
   "index": 368,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     12,
     6,
     3,
     13
    ],
    [
     5,
     9,
     16,
     4
    ],
    [
     15,
     8,
     1,
     10
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 138.648127563922,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 169,
   "dudeney": 7
  },
  {
   "index": 369,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     12,
     13,
     8,
     1
    ],
    [
     5,
     4,
     9,
     16
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 143.81040822111555,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 6
  },
  {
   "index": 370,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     13,
     6,
     3,
     12
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     15,
     8,
     1,
     10
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 138.77723872058795,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 170,
   "dudeney": 7
  },
  {
   "index": 371,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     13,
     8,
     1,
     12
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     16,
     5,
     4,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 135.5184212322108,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 39,
   "dudeney": 1
  },
  {
   "index": 372,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     15,
     4,
     5,
     10
    ],
    [
     8,
     13,
     12,
     1
    ],
    [
     9,
     6,
     3,
     16
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "90",
   "area": 142.18479628950175,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 9
  },
  {
   "index": 373,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     16,
     5,
     4,
     9
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "515/6",
   "area": 134.32181477609436,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 122,
   "dudeney": 11
  },
  {
   "index": 374,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     16,
     5,
     4,
     9
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     13,
     8,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 139.24322765403934,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 45,
   "dudeney": 1
  },
  {
   "index": 375,
   "square": [
    [
     2,
     11,
     14,
     7
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 136.39987499604766,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 28,
   "dudeney": 6
  },
  {
   "index": 376,
   "square": [
    [
     2,
     11,
     16,
     5
    ],
    [
     13,
     8,
     3,
     10
    ],
    [
     7,
     14,
     9,
     4
    ],
    [
     12,
     1,
     6,
     15
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 141.97286817466738,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 174,
   "dudeney": 3
  },
  {
   "index": 377,
   "square": [
    [
     2,
     11,
     16,
     5
    ],
    [
     14,
     7,
     4,
     9
    ],
    [
     3,
     10,
     13,
     8
    ],
    [
     15,
     6,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "280/3",
   "area": 143.94227788095083,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 378,
   "square": [
    [
     2,
     12,
     5,
     15
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     11,
     1,
     16,
     6
    ],
    [
     8,
     14,
     3,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 136.81973301469776,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 116,
   "dudeney": 6
  },
  {
   "index": 379,
   "square": [
    [
     2,
     12,
     5,
     15
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     3,
     9,
     8,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "292/3",
   "area": 148.61919129779363,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 380,
   "square": [
    [
     2,
     12,
     5,
     15
    ],
    [
     14,
     13,
     4,
     3
    ],
    [
     11,
     8,
     9,
     6
    ],
    [
     7,
     1,
     16,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "284/3",
   "area": 144.6499252589868,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 10,
   "dudeney": 6
  },
  {
   "index": 381,
   "square": [
    [
     2,
     12,
     5,
     15
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     3,
     9,
     8,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "96",
   "area": 147.17673231456823,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 2,
   "dudeney": 6
  },
  {
   "index": 382,
   "square": [
    [
     2,
     12,
     5,
     15
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     7,
     6,
     11,
     10
    ],
    [
     9,
     3,
     14,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "284/3",
   "area": 144.81582583188478,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 383,
   "square": [
    [
     2,
     12,
     7,
     13
    ],
    [
     15,
     5,
     10,
     4
    ],
    [
     9,
     3,
     16,
     6
    ],
    [
     8,
     14,
     1,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "91",
   "area": 140.3824322672207,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 4
  },
  {
   "index": 384,
   "square": [
    [
     2,
     12,
     7,
     13
    ],
    [
     15,
     5,
     10,
     4
    ],
    [
     14,
     8,
     11,
     1
    ],
    [
     3,
     9,
     6,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "96",
   "area": 146.6100448744299,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 26,
   "dudeney": 4
  },
  {
   "index": 385,
   "square": [
    [
     2,
     12,
     13,
     7
    ],
    [
     15,
     5,
     4,
     10
    ],
    [
     3,
     9,
     16,
     6
    ],
    [
     14,
     8,
     1,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 138.70173828514987,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 44,
   "dudeney": 4
  },
  {
   "index": 386,
   "square": [
    [
     2,
     12,
     13,
     7
    ],
    [
     15,
     5,
     4,
     10
    ],
    [
     8,
     14,
     11,
     1
    ],
    [
     9,
     3,
     6,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "274/3",
   "area": 142.39168991598768,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 4
  },
  {
   "index": 387,
   "square": [
    [
     2,
     12,
     15,
     5
    ],
    [
     13,
     7,
     4,
     10
    ],
    [
     3,
     9,
     14,
     8
    ],
    [
     16,
     6,
     1,
     11
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 141.91820389274443,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 117,
   "dudeney": 5
  },
  {
   "index": 388,
   "square": [
    [
     2,
     12,
     15,
     5
    ],
    [
     13,
     7,
     4,
     10
    ],
    [
     8,
     14,
     9,
     3
    ],
    [
     11,
     1,
     6,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 142.48698770342543,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 37,
   "dudeney": 5
  },
  {
   "index": 389,
   "square": [
    [
     2,
     13,
     3,
     16
    ],
    [
     15,
     12,
     6,
     1
    ],
    [
     10,
     5,
     11,
     8
    ],
    [
     7,
     4,
     14,
     9
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "278/3",
   "area": 141.99287694420866,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 9
  },
  {
   "index": 390,
   "square": [
    [
     2,
     13,
     7,
     12
    ],
    [
     14,
     11,
     1,
     8
    ],
    [
     3,
     6,
     16,
     9
    ],
    [
     15,
     4,
     10,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 134.7081396253601,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 17,
   "dudeney": 6
  },
  {
   "index": 391,
   "square": [
    [
     2,
     13,
     7,
     12
    ],
    [
     16,
     3,
     9,
     6
    ],
    [
     11,
     8,
     14,
     1
    ],
    [
     5,
     10,
     4,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 141.37759771321635,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 314,
   "dudeney": 3
  },
  {
   "index": 392,
   "square": [
    [
     2,
     13,
     8,
     11
    ],
    [
     16,
     3,
     10,
     5
    ],
    [
     9,
     6,
     15,
     4
    ],
    [
     7,
     12,
     1,
     14
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "175/2",
   "area": 137.95720947743666,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 175,
   "dudeney": 1
  },
  {
   "index": 393,
   "square": [
    [
     2,
     13,
     11,
     8
    ],
    [
     14,
     7,
     1,
     12
    ],
    [
     3,
     10,
     16,
     5
    ],
    [
     15,
     4,
     6,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 134.7523148584836,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 24,
   "dudeney": 6
  },
  {
   "index": 394,
   "square": [
    [
     2,
     13,
     11,
     8
    ],
    [
     16,
     3,
     5,
     10
    ],
    [
     7,
     12,
     14,
     1
    ],
    [
     9,
     6,
     4,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "251/3",
   "area": 138.28959233590356,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 34,
   "dudeney": 3
  },
  {
   "index": 395,
   "square": [
    [
     2,
     13,
     12,
     7
    ],
    [
     16,
     3,
     6,
     9
    ],
    [
     5,
     10,
     15,
     4
    ],
    [
     11,
     8,
     1,
     14
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.75141343739534,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 40,
   "dudeney": 1
  },
  {
   "index": 396,
   "square": [
    [
     2,
     14,
     3,
     15
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     11,
     4,
     13,
     6
    ],
    [
     5,
     9,
     8,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.67703315214087,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 397,
   "square": [
    [
     2,
     14,
     3,
     15
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     7,
     4,
     13,
     10
    ],
    [
     9,
     5,
     12,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "260/3",
   "area": 137.0462326629775,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 398,
   "square": [
    [
     2,
     14,
     7,
     11
    ],
    [
     15,
     3,
     10,
     6
    ],
    [
     9,
     5,
     16,
     4
    ],
    [
     8,
     12,
     1,
     13
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 137.93848232395956,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 41,
   "dudeney": 4
  },
  {
   "index": 399,
   "square": [
    [
     2,
     14,
     7,
     11
    ],
    [
     15,
     3,
     10,
     6
    ],
    [
     12,
     8,
     13,
     1
    ],
    [
     5,
     9,
     4,
     16
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 141.56619737991454,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 124,
   "dudeney": 4
  },
  {
   "index": 400,
   "square": [
    [
     2,
     14,
     11,
     7
    ],
    [
     15,
     3,
     6,
     10
    ],
    [
     5,
     9,
     16,
     4
    ],
    [
     12,
     8,
     1,
     13
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "262/3",
   "area": 138.2475561082844,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 176,
   "dudeney": 4
  },
  {
   "index": 401,
   "square": [
    [
     2,
     14,
     11,
     7
    ],
    [
     15,
     3,
     6,
     10
    ],
    [
     8,
     12,
     13,
     1
    ],
    [
     9,
     5,
     4,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "263/3",
   "area": 139.99903798129318,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 4
  },
  {
   "index": 402,
   "square": [
    [
     2,
     14,
     11,
     7
    ],
    [
     15,
     4,
     5,
     10
    ],
    [
     8,
     13,
     12,
     1
    ],
    [
     9,
     3,
     6,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "272/3",
   "area": 142.3121147424922,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 9
  },
  {
   "index": 403,
   "square": [
    [
     2,
     14,
     11,
     7
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     15,
     3,
     6,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 131.13842560088153,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 53,
   "dudeney": 6
  },
  {
   "index": 404,
   "square": [
    [
     2,
     15,
     4,
     13
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     9,
     3,
     14,
     8
    ],
    [
     7,
     10,
     5,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 135.12022178073096,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 177,
   "dudeney": 9
  },
  {
   "index": 405,
   "square": [
    [
     2,
     15,
     4,
     13
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     5,
     3,
     14,
     12
    ],
    [
     11,
     6,
     9,
     8
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "171/2",
   "area": 134.84707631555787,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 178,
   "dudeney": 9
  },
  {
   "index": 406,
   "square": [
    [
     2,
     15,
     6,
     11
    ],
    [
     16,
     5,
     12,
     1
    ],
    [
     9,
     4,
     13,
     8
    ],
    [
     7,
     10,
     3,
     14
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "269/3",
   "area": 140.7065318843997,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 9
  },
  {
   "index": 407,
   "square": [
    [
     2,
     15,
     10,
     7
    ],
    [
     16,
     9,
     8,
     1
    ],
    [
     3,
     6,
     11,
     14
    ],
    [
     13,
     4,
     5,
     12
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 141.70521752126604,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 179,
   "dudeney": 9
  },
  {
   "index": 408,
   "square": [
    [
     3,
     1,
     14,
     16
    ],
    [
     8,
     15,
     2,
     9
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     10,
     12,
     7,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "62",
   "area": 116.75262894824843,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 60,
   "dudeney": 8
  },
  {
   "index": 409,
   "square": [
    [
     3,
     1,
     14,
     16
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     6,
     8,
     11,
     9
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "445/6",
   "area": 123.68171456147797,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 61,
   "dudeney": 8
  },
  {
   "index": 410,
   "square": [
    [
     3,
     1,
     14,
     16
    ],
    [
     13,
     15,
     2,
     4
    ],
    [
     8,
     6,
     11,
     9
    ],
    [
     10,
     12,
     7,
     5
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "202/3",
   "area": 120.2194416664496,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 62,
   "dudeney": 8
  },
  {
   "index": 411,
   "square": [
    [
     3,
     1,
     14,
     16
    ],
    [
     13,
     15,
     2,
     4
    ],
    [
     12,
     10,
     7,
     5
    ],
    [
     6,
     8,
     11,
     9
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "439/6",
   "area": 122.42087205838465,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 63,
   "dudeney": 8
  },
  {
   "index": 412,
   "square": [
    [
     3,
     1,
     16,
     14
    ],
    [
     13,
     15,
     4,
     2
    ],
    [
     8,
     6,
     9,
     11
    ],
    [
     10,
     12,
     5,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "74",
   "area": 125.24574549034887,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 180,
   "dudeney": 10
  },
  {
   "index": 413,
   "square": [
    [
     3,
     1,
     16,
     14
    ],
    [
     13,
     15,
     4,
     2
    ],
    [
     12,
     10,
     5,
     7
    ],
    [
     6,
     8,
     9,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "220/3",
   "area": 125.01244733606627,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 181,
   "dudeney": 10
  },
  {
   "index": 414,
   "square": [
    [
     3,
     1,
     16,
     14
    ],
    [
     15,
     13,
     2,
     4
    ],
    [
     6,
     8,
     11,
     9
    ],
    [
     10,
     12,
     5,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "74",
   "area": 125.24574549034887,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 180,
   "dudeney": 10
  },
  {
   "index": 415,
   "square": [
    [
     3,
     1,
     16,
     14
    ],
    [
     15,
     13,
     2,
     4
    ],
    [
     10,
     12,
     7,
     5
    ],
    [
     6,
     8,
     9,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "220/3",
   "area": 125.01244733606627,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 181,
   "dudeney": 10
  },
  {
   "index": 416,
   "square": [
    [
     3,
     2,
     13,
     16
    ],
    [
     11,
     10,
     5,
     8
    ],
    [
     14,
     7,
     12,
     1
    ],
    [
     6,
     15,
     4,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "505/6",
   "area": 137.03399770233403,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 67,
   "dudeney": 8
  },
  {
   "index": 417,
   "square": [
    [
     3,
     2,
     13,
     16
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     11,
     5,
     10,
     8
    ],
    [
     6,
     15,
     4,
     9
    ]
   ],
   "f_vector": [
    11,
    22,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    5
   ],
   "volume": "262/3",
   "area": 139.28571506188584,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 70,
   "dudeney": 9
  },
  {
   "index": 418,
   "square": [
    [
     3,
     2,
     13,
     16
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     8,
     5,
     10,
     11
    ],
    [
     9,
     12,
     7,
     6
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "73",
   "area": 126.5068130633249,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 71,
   "dudeney": 4
  },
  {
   "index": 419,
   "square": [
    [
     3,
     2,
     13,
     16
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     12,
     9,
     6,
     7
    ],
    [
     5,
     8,
     11,
     10
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "230/3",
   "area": 128.96994458438473,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 72,
   "dudeney": 4
  },
  {
   "index": 420,
   "square": [
    [
     3,
     2,
     13,
     16
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     6,
     7,
     12,
     9
    ],
    [
     10,
     11,
     8,
     5
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "427/6",
   "area": 125.56324173043438,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 68,
   "dudeney": 2
  },
  {
   "index": 421,
   "square": [
    [
     3,
     2,
     13,
     16
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     10,
     11,
     8,
     5
    ],
    [
     6,
     7,
     12,
     9
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "229/3",
   "area": 127.90970217173758,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 69,
   "dudeney": 2
  },
  {
   "index": 422,
   "square": [
    [
     3,
     2,
     14,
     15
    ],
    [
     13,
     16,
     4,
     1
    ],
    [
     8,
     5,
     9,
     12
    ],
    [
     10,
     11,
     7,
     6
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "145/2",
   "area": 126.13126863413325,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 135,
   "dudeney": 5
  },
  {
   "index": 423,
   "square": [
    [
     3,
     2,
     14,
     15
    ],
    [
     13,
     16,
     4,
     1
    ],
    [
     12,
     9,
     5,
     8
    ],
    [
     6,
     7,
     11,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "226/3",
   "area": 127.36903461651386,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 136,
   "dudeney": 5
  },
  {
   "index": 424,
   "square": [
    [
     3,
     2,
     14,
     15
    ],
    [
     16,
     13,
     1,
     4
    ],
    [
     5,
     8,
     12,
     9
    ],
    [
     10,
     11,
     7,
     6
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "439/6",
   "area": 126.87272591751841,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 133,
   "dudeney": 5
  },
  {
   "index": 425,
   "square": [
    [
     3,
     2,
     14,
     15
    ],
    [
     16,
     13,
     1,
     4
    ],
    [
     9,
     12,
     8,
     5
    ],
    [
     6,
     7,
     11,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "226/3",
   "area": 127.6214361853519,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 134,
   "dudeney": 5
  },
  {
   "index": 426,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     6,
     13,
     4,
     11
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     9,
     12,
     5,
     8
    ]
   ],
   "f_vector": [
    10,
    20,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "218/3",
   "area": 130.29013337739832,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 315,
   "dudeney": 6
  },
  {
   "index": 427,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     6,
     16,
     1,
     11
    ],
    [
     13,
     7,
     10,
     4
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "58",
   "area": 116.53290580941855,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 22,
   "dudeney": 6
  },
  {
   "index": 428,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     10,
     13,
     4,
     7
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "248/3",
   "area": 136.61880099468314,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 429,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     10,
     16,
     1,
     7
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "226/3",
   "area": 124.75000323836315,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 146,
   "dudeney": 6
  },
  {
   "index": 430,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     12,
     16,
     5,
     1
    ],
    [
     13,
     9,
     4,
     8
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "151/2",
   "area": 127.14649787498935,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 182,
   "dudeney": 10
  },
  {
   "index": 431,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     12,
     9,
     8,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "73",
   "area": 125.27816477729056,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 132,
   "dudeney": 6
  },
  {
   "index": 432,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     8,
     5,
     12,
     9
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "75",
   "area": 123.85566537506202,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 183,
   "dudeney": 6
  },
  {
   "index": 433,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     16,
     12,
     1,
     5
    ],
    [
     9,
     13,
     8,
     4
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "151/2",
   "area": 127.14649787498936,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 182,
   "dudeney": 10
  },
  {
   "index": 434,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     9,
     12,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "232/3",
   "area": 130.72423080870655,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 435,
   "square": [
    [
     3,
     2,
     15,
     14
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "235/3",
   "area": 131.48138427099576,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 436,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     7,
     12,
     6,
     9
    ],
    [
     14,
     5,
     11,
     4
    ],
    [
     10,
     15,
     1,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "80",
   "area": 135.3084720192415,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 8
  },
  {
   "index": 437,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     8,
     15,
     1,
     10
    ],
    [
     9,
     6,
     12,
     7
    ],
    [
     14,
     11,
     5,
     4
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "123/2",
   "area": 120.51841394872271,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 184,
   "dudeney": 7
  },
  {
   "index": 438,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     10,
     15,
     1,
     8
    ],
    [
     7,
     6,
     12,
     9
    ],
    [
     14,
     11,
     5,
     4
    ]
   ],
   "f_vector": [
    15,
    32,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "403/6",
   "area": 123.58631596526125,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 185,
   "dudeney": 7
  },
  {
   "index": 439,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     11,
     10,
     8,
     5
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     6,
     15,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "553/6",
   "area": 141.71834590291218,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 186,
   "dudeney": 8
  },
  {
   "index": 440,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     11,
     8,
     10,
     5
    ],
    [
     6,
     15,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "565/6",
   "area": 143.30485174572098,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 187,
   "dudeney": 9
  },
  {
   "index": 441,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     14,
     11,
     5,
     4
    ],
    [
     7,
     6,
     12,
     9
    ],
    [
     10,
     15,
     1,
     8
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 139.46015982120048,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 23,
   "dudeney": 9
  },
  {
   "index": 442,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     14,
     15,
     1,
     4
    ],
    [
     5,
     8,
     10,
     11
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "221/3",
   "area": 124.62307311522379,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 188,
   "dudeney": 4
  },
  {
   "index": 443,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     14,
     15,
     1,
     4
    ],
    [
     9,
     12,
     6,
     7
    ],
    [
     8,
     5,
     11,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "439/6",
   "area": 122.33462680253093,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 189,
   "dudeney": 4
  },
  {
   "index": 444,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     6,
     7,
     9,
     12
    ],
    [
     10,
     11,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "77",
   "area": 129.96113189932925,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 190,
   "dudeney": 2
  },
  {
   "index": 445,
   "square": [
    [
     3,
     2,
     16,
     13
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     10,
     11,
     5,
     8
    ],
    [
     6,
     7,
     9,
     12
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "76",
   "area": 129.2138145584137,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 191,
   "dudeney": 2
  },
  {
   "index": 446,
   "square": [
    [
     3,
     4,
     13,
     14
    ],
    [
     6,
     16,
     1,
     11
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     10,
     5,
     12,
     7
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "76",
   "area": 128.32320621626292,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 46,
   "dudeney": 6
  },
  {
   "index": 447,
   "square": [
    [
     3,
     4,
     13,
     14
    ],
    [
     15,
     16,
     1,
     2
    ],
    [
     6,
     9,
     8,
     11
    ],
    [
     10,
     5,
     12,
     7
    ]
   ],
   "f_vector": [
    14,
    28,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "238/3",
   "area": 129.62127352353906,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 316,
   "dudeney": 6
  },
  {
   "index": 448,
   "square": [
    [
     3,
     4,
     14,
     13
    ],
    [
     15,
     16,
     2,
     1
    ],
    [
     6,
     9,
     7,
     12
    ],
    [
     10,
     5,
     11,
     8
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "473/6",
   "area": 127.52687356156554,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 192,
   "dudeney": 12
  },
  {
   "index": 449,
   "square": [
    [
     3,
     5,
     10,
     16
    ],
    [
     12,
     14,
     1,
     7
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     6,
     4,
     15,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "497/6",
   "area": 134.2343045417663,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 94,
   "dudeney": 2
  },
  {
   "index": 450,
   "square": [
    [
     3,
     5,
     10,
     16
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     8,
     2,
     13,
     11
    ],
    [
     9,
     15,
     4,
     6
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "175/2",
   "area": 138.8721942561292,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 95,
   "dudeney": 4
  },
  {
   "index": 451,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     6,
     10,
     7,
     11
    ],
    [
     16,
     4,
     13,
     1
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "236/3",
   "area": 132.71413707358792,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 452,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     6,
     11,
     8,
     9
    ],
    [
     15,
     2,
     13,
     4
    ],
    [
     10,
     16,
     1,
     7
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "445/6",
   "area": 128.9928329345538,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 193,
   "dudeney": 7
  },
  {
   "index": 453,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     6,
     16,
     1,
     11
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     10,
     4,
     13,
     7
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "238/3",
   "area": 131.0502594267626,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 46,
   "dudeney": 6
  },
  {
   "index": 454,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     8,
     9,
     6,
     11
    ],
    [
     13,
     4,
     15,
     2
    ],
    [
     10,
     16,
     1,
     7
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "445/6",
   "area": 128.9928329345538,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 193,
   "dudeney": 7
  },
  {
   "index": 455,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     10,
     16,
     1,
     7
    ],
    [
     13,
     11,
     6,
     4
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 135.23049275087595,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 54,
   "dudeney": 6
  },
  {
   "index": 456,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "251/3",
   "area": 136.24577777734024,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 183,
   "dudeney": 6
  },
  {
   "index": 457,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     15,
     16,
     1,
     2
    ],
    [
     6,
     9,
     8,
     11
    ],
    [
     10,
     4,
     13,
     7
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "83",
   "area": 133.16978841513549,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 194,
   "dudeney": 6
  },
  {
   "index": 458,
   "square": [
    [
     3,
     5,
     12,
     14
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     6,
     4,
     13,
     11
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 141.1757027666706,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 459,
   "square": [
    [
     3,
     5,
     14,
     12
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     8,
     2,
     9,
     15
    ],
    [
     13,
     11,
     4,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 134.91646922539158,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 195,
   "dudeney": 5
  },
  {
   "index": 460,
   "square": [
    [
     3,
     5,
     14,
     12
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     6,
     4,
     11,
     13
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "245/3",
   "area": 132.510887274146,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 196,
   "dudeney": 5
  },
  {
   "index": 461,
   "square": [
    [
     3,
     5,
     14,
     12
    ],
    [
     16,
     10,
     1,
     7
    ],
    [
     2,
     8,
     15,
     9
    ],
    [
     13,
     11,
     4,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 133.19881974436242,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 17,
   "dudeney": 5
  },
  {
   "index": 462,
   "square": [
    [
     3,
     5,
     14,
     12
    ],
    [
     16,
     10,
     1,
     7
    ],
    [
     9,
     15,
     8,
     2
    ],
    [
     6,
     4,
     11,
     13
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "82",
   "area": 132.2231746920944,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 197,
   "dudeney": 5
  },
  {
   "index": 463,
   "square": [
    [
     3,
     5,
     16,
     10
    ],
    [
     12,
     14,
     7,
     1
    ],
    [
     6,
     4,
     9,
     15
    ],
    [
     13,
     11,
     2,
     8
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 139.13075372355695,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 19,
   "dudeney": 2
  },
  {
   "index": 464,
   "square": [
    [
     3,
     5,
     16,
     10
    ],
    [
     12,
     14,
     7,
     1
    ],
    [
     13,
     11,
     2,
     8
    ],
    [
     6,
     4,
     9,
     15
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 135.42215446088017,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 164,
   "dudeney": 2
  },
  {
   "index": 465,
   "square": [
    [
     3,
     5,
     16,
     10
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     2,
     8,
     13,
     11
    ],
    [
     15,
     9,
     4,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "509/6",
   "area": 135.81742604293208,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 165,
   "dudeney": 4
  },
  {
   "index": 466,
   "square": [
    [
     3,
     5,
     16,
     10
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     9,
     15,
     6,
     4
    ],
    [
     8,
     2,
     11,
     13
    ]
   ],
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "521/6",
   "area": 135.97903113634123,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 198,
   "dudeney": 4
  },
  {
   "index": 467,
   "square": [
    [
     3,
     6,
     9,
     16
    ],
    [
     12,
     13,
     2,
     7
    ],
    [
     14,
     11,
     8,
     1
    ],
    [
     5,
     4,
     15,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 136.32918074945474,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 102,
   "dudeney": 5
  },
  {
   "index": 468,
   "square": [
    [
     3,
     6,
     9,
     16
    ],
    [
     13,
     12,
     7,
     2
    ],
    [
     8,
     1,
     14,
     11
    ],
    [
     10,
     15,
     4,
     5
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 137.03002824246443,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 105,
   "dudeney": 1
  },
  {
   "index": 469,
   "square": [
    [
     3,
     6,
     12,
     13
    ],
    [
     8,
     11,
     5,
     10
    ],
    [
     9,
     2,
     16,
     7
    ],
    [
     14,
     15,
     1,
     4
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "123/2",
   "area": 120.51841394872271,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 184,
   "dudeney": 7
  },
  {
   "index": 470,
   "square": [
    [
     3,
     6,
     12,
     13
    ],
    [
     9,
     16,
     2,
     7
    ],
    [
     14,
     11,
     5,
     4
    ],
    [
     8,
     1,
     15,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 134.42680138899343,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 54,
   "dudeney": 5
  },
  {
   "index": 471,
   "square": [
    [
     3,
     6,
     12,
     13
    ],
    [
     10,
     11,
     5,
     8
    ],
    [
     7,
     2,
     16,
     9
    ],
    [
     14,
     15,
     1,
     4
    ]
   ],
   "f_vector": [
    15,
    32,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "403/6",
   "area": 123.58631596526126,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 185,
   "dudeney": 7
  },
  {
   "index": 472,
   "square": [
    [
     3,
     6,
     12,
     13
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     5,
     4,
     14,
     11
    ],
    [
     10,
     15,
     1,
     8
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 139.47183662618045,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 199,
   "dudeney": 1
  },
  {
   "index": 473,
   "square": [
    [
     3,
     6,
     13,
     12
    ],
    [
     8,
     10,
     1,
     15
    ],
    [
     9,
     7,
     16,
     2
    ],
    [
     14,
     11,
     4,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "206/3",
   "area": 125.34208425885859,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 474,
   "square": [
    [
     3,
     6,
     13,
     12
    ],
    [
     9,
     16,
     7,
     2
    ],
    [
     8,
     1,
     10,
     15
    ],
    [
     14,
     11,
     4,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "251/3",
   "area": 135.0070718436513,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 22,
   "dudeney": 6
  },
  {
   "index": 475,
   "square": [
    [
     3,
     6,
     13,
     12
    ],
    [
     10,
     15,
     8,
     1
    ],
    [
     16,
     9,
     2,
     7
    ],
    [
     5,
     4,
     11,
     14
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 133.07228535660633,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 317,
   "dudeney": 3
  },
  {
   "index": 476,
   "square": [
    [
     3,
     6,
     13,
     12
    ],
    [
     15,
     10,
     1,
     8
    ],
    [
     2,
     7,
     16,
     9
    ],
    [
     14,
     11,
     4,
     5
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "250/3",
   "area": 133.25303644340806,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 477,
   "square": [
    [
     3,
     6,
     13,
     12
    ],
    [
     16,
     9,
     2,
     7
    ],
    [
     10,
     15,
     8,
     1
    ],
    [
     5,
     4,
     11,
     14
    ]
   ],
   "f_vector": [
    10,
    24,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "volume": "81",
   "area": 132.20180165814924,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 318,
   "dudeney": 3
  },
  {
   "index": 478,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     9,
     16,
     5,
     4
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     8,
     1,
     12,
     13
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "82",
   "area": 132.35873267923822,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 200,
   "dudeney": 5
  },
  {
   "index": 479,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     12,
     8,
     1,
     13
    ],
    [
     5,
     9,
     16,
     4
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "254/3",
   "area": 134.59062376946702,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 480,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     12,
     13,
     8,
     1
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     5,
     4,
     9,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.6177408562597,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 106,
   "dudeney": 5
  },
  {
   "index": 481,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     13,
     8,
     1,
     12
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 135.12368432834216,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 319,
   "dudeney": 6
  },
  {
   "index": 482,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     13,
     12,
     1,
     8
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     16,
     9,
     4,
     5
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 134.97062900034325,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 109,
   "dudeney": 1
  },
  {
   "index": 483,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     4,
     9,
     16,
     5
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "259/3",
   "area": 134.85782426959958,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 201,
   "dudeney": 11
  },
  {
   "index": 484,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "511/6",
   "area": 136.22878327136345,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 202,
   "dudeney": 1
  },
  {
   "index": 485,
   "square": [
    [
     3,
     6,
     15,
     10
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     14,
     9,
     4,
     7
    ]
   ],
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "251/3",
   "area": 135.64846014038523,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 203,
   "dudeney": 7
  },
  {
   "index": 486,
   "square": [
    [
     3,
     6,
     16,
     9
    ],
    [
     10,
     15,
     5,
     4
    ],
    [
     13,
     12,
     2,
     7
    ],
    [
     8,
     1,
     11,
     14
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "248/3",
   "area": 133.00245196212262,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 320,
   "dudeney": 3
  },
  {
   "index": 487,
   "square": [
    [
     3,
     6,
     16,
     9
    ],
    [
     12,
     13,
     7,
     2
    ],
    [
     5,
     4,
     10,
     15
    ],
    [
     14,
     11,
     1,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "277/3",
   "area": 142.3143596881058,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 488,
   "square": [
    [
     3,
     6,
     16,
     9
    ],
    [
     13,
     12,
     2,
     7
    ],
    [
     10,
     15,
     5,
     4
    ],
    [
     8,
     1,
     11,
     14
    ]
   ],
   "f_vector": [
    10,
    24,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "volume": "262/3",
   "area": 136.48383789793075,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 321,
   "dudeney": 3
  },
  {
   "index": 489,
   "square": [
    [
     3,
     6,
     16,
     9
    ],
    [
     15,
     10,
     4,
     5
    ],
    [
     2,
     7,
     13,
     12
    ],
    [
     14,
     11,
     1,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.74951896075876,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 490,
   "square": [
    [
     3,
     7,
     10,
     14
    ],
    [
     12,
     16,
     5,
     1
    ],
    [
     6,
     2,
     11,
     15
    ],
    [
     13,
     9,
     8,
     4
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 136.9795619506416,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 52,
   "dudeney": 10
  },
  {
   "index": 491,
   "square": [
    [
     3,
     7,
     10,
     14
    ],
    [
     12,
     16,
     5,
     1
    ],
    [
     13,
     9,
     4,
     8
    ],
    [
     6,
     2,
     15,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "527/6",
   "area": 140.09277079376102,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 47,
   "dudeney": 10
  },
  {
   "index": 492,
   "square": [
    [
     3,
     7,
     10,
     14
    ],
    [
     16,
     12,
     1,
     5
    ],
    [
     2,
     6,
     15,
     11
    ],
    [
     13,
     9,
     8,
     4
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 136.9795619506416,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 52,
   "dudeney": 10
  },
  {
   "index": 493,
   "square": [
    [
     3,
     7,
     10,
     14
    ],
    [
     16,
     12,
     1,
     5
    ],
    [
     9,
     13,
     8,
     4
    ],
    [
     6,
     2,
     15,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "527/6",
   "area": 140.09277079376102,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 47,
   "dudeney": 10
  },
  {
   "index": 494,
   "square": [
    [
     3,
     7,
     14,
     10
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     6,
     2,
     11,
     15
    ]
   ],
   "f_vector": [
    8,
    18,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "volume": "175/2",
   "area": 140.84206097091896,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 43,
   "dudeney": 8
  },
  {
   "index": 495,
   "square": [
    [
     3,
     7,
     14,
     10
    ],
    [
     16,
     12,
     5,
     1
    ],
    [
     2,
     6,
     11,
     15
    ],
    [
     13,
     9,
     4,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "94",
   "area": 144.61656718757132,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 8
  },
  {
   "index": 496,
   "square": [
    [
     3,
     7,
     14,
     10
    ],
    [
     16,
     12,
     5,
     1
    ],
    [
     9,
     13,
     4,
     8
    ],
    [
     6,
     2,
     11,
     15
    ]
   ],
   "f_vector": [
    8,
    18,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3
   ],
   "volume": "175/2",
   "area": 141.6569699420351,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 43,
   "dudeney": 8
  },
  {
   "index": 497,
   "square": [
    [
     3,
     8,
     9,
     14
    ],
    [
     10,
     13,
     4,
     7
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     5,
     2,
     15,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 139.38562843345684,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 6
  },
  {
   "index": 498,
   "square": [
    [
     3,
     8,
     9,
     14
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     6,
     1,
     16,
     11
    ],
    [
     12,
     15,
     2,
     5
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "248/3",
   "area": 133.67076886070794,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 204,
   "dudeney": 6
  },
  {
   "index": 499,
   "square": [
    [
     3,
     8,
     9,
     14
    ],
    [
     13,
     15,
     4,
     2
    ],
    [
     12,
     10,
     5,
     7
    ],
    [
     6,
     1,
     16,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "535/6",
   "area": 140.38967622504998,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 42,
   "dudeney": 10
  },
  {
   "index": 500,
   "square": [
    [
     3,
     8,
     9,
     14
    ],
    [
     15,
     13,
     2,
     4
    ],
    [
     10,
     12,
     7,
     5
    ],
    [
     6,
     1,
     16,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "535/6",
   "area": 140.38967622504998,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 42,
   "dudeney": 10
  },
  {
   "index": 501,
   "square": [
    [
     3,
     8,
     9,
     14
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     5,
     2,
     15,
     12
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "271/3",
   "area": 143.03747902362593,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 502,
   "square": [
    [
     3,
     8,
     10,
     13
    ],
    [
     9,
     14,
     4,
     7
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     6,
     1,
     15,
     12
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "250/3",
   "area": 136.33170753752313,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 205,
   "dudeney": 2
  },
  {
   "index": 503,
   "square": [
    [
     3,
     8,
     10,
     13
    ],
    [
     14,
     9,
     7,
     4
    ],
    [
     5,
     2,
     16,
     11
    ],
    [
     12,
     15,
     1,
     6
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "253/3",
   "area": 133.9997673944894,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 206,
   "dudeney": 4
  },
  {
   "index": 504,
   "square": [
    [
     3,
     8,
     13,
     10
    ],
    [
     9,
     14,
     7,
     4
    ],
    [
     6,
     1,
     12,
     15
    ],
    [
     16,
     11,
     2,
     5
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 133.49688397486764,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 87,
   "dudeney": 2
  },
  {
   "index": 505,
   "square": [
    [
     3,
     8,
     13,
     10
    ],
    [
     9,
     14,
     7,
     4
    ],
    [
     16,
     11,
     2,
     5
    ],
    [
     6,
     1,
     12,
     15
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "503/6",
   "area": 135.4186893161434,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 32,
   "dudeney": 2
  },
  {
   "index": 506,
   "square": [
    [
     3,
     8,
     13,
     10
    ],
    [
     14,
     9,
     4,
     7
    ],
    [
     2,
     5,
     16,
     11
    ],
    [
     15,
     12,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "82",
   "area": 133.1427887832465,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 154,
   "dudeney": 4
  },
  {
   "index": 507,
   "square": [
    [
     3,
     8,
     13,
     10
    ],
    [
     14,
     9,
     4,
     7
    ],
    [
     12,
     15,
     6,
     1
    ],
    [
     5,
     2,
     11,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 136.663190724432,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 31,
   "dudeney": 4
  },
  {
   "index": 508,
   "square": [
    [
     3,
     8,
     13,
     10
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     1,
     6,
     15,
     12
    ],
    [
     16,
     9,
     4,
     5
    ]
   ],
   "f_vector": [
    13,
    27,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "247/3",
   "area": 132.08672438466448,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 110,
   "dudeney": 9
  },
  {
   "index": 509,
   "square": [
    [
     3,
     8,
     13,
     10
    ],
    [
     16,
     9,
     4,
     5
    ],
    [
     1,
     6,
     15,
     12
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "251/3",
   "area": 135.64846014038523,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 203,
   "dudeney": 7
  },
  {
   "index": 510,
   "square": [
    [
     3,
     8,
     14,
     9
    ],
    [
     10,
     13,
     7,
     4
    ],
    [
     5,
     2,
     12,
     15
    ],
    [
     16,
     11,
     1,
     6
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 136.3756824124559,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 88,
   "dudeney": 5
  },
  {
   "index": 511,
   "square": [
    [
     3,
     8,
     14,
     9
    ],
    [
     10,
     13,
     7,
     4
    ],
    [
     15,
     12,
     2,
     5
    ],
    [
     6,
     1,
     11,
     16
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "173/2",
   "area": 137.36308659571517,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 21,
   "dudeney": 5
  },
  {
   "index": 512,
   "square": [
    [
     3,
     8,
     14,
     9
    ],
    [
     13,
     10,
     4,
     7
    ],
    [
     2,
     5,
     15,
     12
    ],
    [
     16,
     11,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "165/2",
   "area": 133.71360087908076,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 89,
   "dudeney": 5
  },
  {
   "index": 513,
   "square": [
    [
     3,
     8,
     14,
     9
    ],
    [
     13,
     10,
     4,
     7
    ],
    [
     12,
     15,
     5,
     2
    ],
    [
     6,
     1,
     11,
     16
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "173/2",
   "area": 137.44265748119182,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 32,
   "dudeney": 5
  },
  {
   "index": 514,
   "square": [
    [
     3,
     9,
     6,
     16
    ],
    [
     14,
     8,
     11,
     1
    ],
    [
     12,
     2,
     13,
     7
    ],
    [
     5,
     15,
     4,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "281/3",
   "area": 142.2174669186888,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 4
  },
  {
   "index": 515,
   "square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     10,
     6,
     11,
     7
    ],
    [
     16,
     4,
     13,
     1
    ],
    [
     5,
     15,
     2,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 137.90092375617905,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 6
  },
  {
   "index": 516,
   "square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     10,
     7,
     12,
     5
    ],
    [
     15,
     2,
     13,
     4
    ],
    [
     6,
     16,
     1,
     11
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "511/6",
   "area": 135.50716315510277,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 207,
   "dudeney": 7
  },
  {
   "index": 517,
   "square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     12,
     5,
     10,
     7
    ],
    [
     13,
     4,
     15,
     2
    ],
    [
     6,
     16,
     1,
     11
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "511/6",
   "area": 135.50716315510277,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 207,
   "dudeney": 7
  },
  {
   "index": 518,
   "square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     12,
     16,
     5,
     1
    ],
    [
     6,
     2,
     11,
     15
    ],
    [
     13,
     7,
     10,
     4
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 138.42809053794548,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 27,
   "dudeney": 10
  },
  {
   "index": 519,
   "square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     13,
     16,
     1,
     4
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     12,
     2,
     15,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 139.91553890878853,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 27,
   "dudeney": 6
  },
  {
   "index": 520,
   "square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     10,
     4,
     13,
     7
    ],
    [
     5,
     15,
     2,
     12
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "280/3",
   "area": 144.2068128598332,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 521,
   "square": [
    [
     3,
     9,
     8,
     14
    ],
    [
     16,
     12,
     1,
     5
    ],
    [
     2,
     6,
     15,
     11
    ],
    [
     13,
     7,
     10,
     4
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 138.42809053794548,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 27,
   "dudeney": 10
  },
  {
   "index": 522,
   "square": [
    [
     3,
     9,
     14,
     8
    ],
    [
     16,
     6,
     1,
     11
    ],
    [
     2,
     12,
     15,
     5
    ],
    [
     13,
     7,
     4,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 136.33488478434379,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 24,
   "dudeney": 5
  },
  {
   "index": 523,
   "square": [
    [
     3,
     9,
     14,
     8
    ],
    [
     16,
     6,
     1,
     11
    ],
    [
     5,
     15,
     12,
     2
    ],
    [
     10,
     4,
     7,
     13
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 134.97102859993709,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 208,
   "dudeney": 5
  },
  {
   "index": 524,
   "square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     10,
     8,
     1,
     15
    ],
    [
     7,
     13,
     12,
     2
    ],
    [
     14,
     4,
     5,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 137.15625129090165,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 209,
   "dudeney": 7
  },
  {
   "index": 525,
   "square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     14,
     4,
     5,
     11
    ],
    [
     7,
     13,
     12,
     2
    ],
    [
     10,
     8,
     1,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "269/3",
   "area": 140.70653188439968,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 9
  },
  {
   "index": 526,
   "square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     14,
     8,
     1,
     11
    ],
    [
     2,
     12,
     13,
     7
    ],
    [
     15,
     5,
     4,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 138.70173828514987,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 44,
   "dudeney": 4
  },
  {
   "index": 527,
   "square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     14,
     8,
     1,
     11
    ],
    [
     5,
     15,
     10,
     4
    ],
    [
     12,
     2,
     7,
     13
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "557/6",
   "area": 139.71925363649666,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 210,
   "dudeney": 4
  },
  {
   "index": 528,
   "square": [
    [
     3,
     9,
     16,
     6
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     2,
     13,
     12,
     7
    ],
    [
     14,
     4,
     5,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "177/2",
   "area": 137.35085547506773,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 211,
   "dudeney": 7
  },
  {
   "index": 529,
   "square": [
    [
     3,
     10,
     5,
     16
    ],
    [
     13,
     8,
     11,
     2
    ],
    [
     12,
     1,
     14,
     7
    ],
    [
     6,
     15,
     4,
     9
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 140.29251746566115,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 1
  },
  {
   "index": 530,
   "square": [
    [
     3,
     10,
     7,
     14
    ],
    [
     13,
     4,
     9,
     8
    ],
    [
     12,
     5,
     16,
     1
    ],
    [
     6,
     15,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 137.15625129090165,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 209,
   "dudeney": 7
  },
  {
   "index": 531,
   "square": [
    [
     3,
     10,
     8,
     13
    ],
    [
     16,
     5,
     11,
     2
    ],
    [
     9,
     4,
     14,
     7
    ],
    [
     6,
     15,
     1,
     12
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 141.72442577262464,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 19,
   "dudeney": 1
  },
  {
   "index": 532,
   "square": [
    [
     3,
     10,
     13,
     8
    ],
    [
     12,
     6,
     1,
     15
    ],
    [
     5,
     11,
     16,
     2
    ],
    [
     14,
     7,
     4,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 134.01211538171694,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 24,
   "dudeney": 6
  },
  {
   "index": 533,
   "square": [
    [
     3,
     10,
     13,
     8
    ],
    [
     15,
     6,
     1,
     12
    ],
    [
     2,
     11,
     16,
     5
    ],
    [
     14,
     7,
     4,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "269/3",
   "area": 136.44636621073522,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 24,
   "dudeney": 6
  },
  {
   "index": 534,
   "square": [
    [
     3,
     10,
     13,
     8
    ],
    [
     16,
     5,
     2,
     11
    ],
    [
     6,
     15,
     12,
     1
    ],
    [
     9,
     4,
     7,
     14
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "257/3",
   "area": 134.3692496601763,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 322,
   "dudeney": 3
  },
  {
   "index": 535,
   "square": [
    [
     3,
     10,
     15,
     6
    ],
    [
     13,
     8,
     1,
     12
    ],
    [
     2,
     11,
     14,
     7
    ],
    [
     16,
     5,
     4,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 137.80884280035878,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 39,
   "dudeney": 1
  },
  {
   "index": 536,
   "square": [
    [
     3,
     10,
     15,
     6
    ],
    [
     16,
     5,
     4,
     9
    ],
    [
     2,
     11,
     14,
     7
    ],
    [
     13,
     8,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 138.37147995581515,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 45,
   "dudeney": 1
  },
  {
   "index": 537,
   "square": [
    [
     3,
     10,
     15,
     6
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     1,
     12,
     13,
     8
    ],
    [
     14,
     5,
     4,
     11
    ]
   ],
   "f_vector": [
    13,
    27,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 136.6508664197861,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 212,
   "dudeney": 7
  },
  {
   "index": 538,
   "square": [
    [
     3,
     10,
     16,
     5
    ],
    [
     13,
     8,
     2,
     11
    ],
    [
     6,
     15,
     9,
     4
    ],
    [
     12,
     1,
     7,
     14
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "280/3",
   "area": 140.3541648735874,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 174,
   "dudeney": 3
  },
  {
   "index": 539,
   "square": [
    [
     3,
     10,
     16,
     5
    ],
    [
     15,
     6,
     4,
     9
    ],
    [
     2,
     11,
     13,
     8
    ],
    [
     14,
     7,
     1,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "272/3",
   "area": 140.93717624622624,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 5,
   "dudeney": 6
  },
  {
   "index": 540,
   "square": [
    [
     3,
     11,
     14,
     6
    ],
    [
     13,
     10,
     7,
     4
    ],
    [
     2,
     5,
     12,
     15
    ],
    [
     16,
     8,
     1,
     9
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 142.5928959121834,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 4,
   "dudeney": 8
  },
  {
   "index": 541,
   "square": [
    [
     3,
     11,
     14,
     6
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     2,
     8,
     9,
     15
    ],
    [
     13,
     5,
     4,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "292/3",
   "area": 145.83130629734916,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 28,
   "dudeney": 8
  },
  {
   "index": 542,
   "square": [
    [
     3,
     12,
     5,
     14
    ],
    [
     13,
     6,
     11,
     4
    ],
    [
     10,
     1,
     16,
     7
    ],
    [
     8,
     15,
     2,
     9
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "263/3",
   "area": 136.20299493600828,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 543,
   "square": [
    [
     3,
     12,
     5,
     14
    ],
    [
     13,
     15,
     4,
     2
    ],
    [
     8,
     6,
     9,
     11
    ],
    [
     10,
     1,
     16,
     7
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "94",
   "area": 142.96898950827037,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 213,
   "dudeney": 10
  },
  {
   "index": 544,
   "square": [
    [
     3,
     12,
     5,
     14
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     6,
     1,
     16,
     11
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "274/3",
   "area": 138.39851760203402,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 16,
   "dudeney": 6
  },
  {
   "index": 545,
   "square": [
    [
     3,
     12,
     5,
     14
    ],
    [
     15,
     13,
     2,
     4
    ],
    [
     6,
     8,
     11,
     9
    ],
    [
     10,
     1,
     16,
     7
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "94",
   "area": 142.96898950827037,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 213,
   "dudeney": 10
  },
  {
   "index": 546,
   "square": [
    [
     3,
     12,
     5,
     14
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "290/3",
   "area": 145.8470622584453,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 547,
   "square": [
    [
     3,
     12,
     6,
     13
    ],
    [
     14,
     5,
     11,
     4
    ],
    [
     9,
     2,
     16,
     7
    ],
    [
     8,
     15,
     1,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "88",
   "area": 135.93822608409653,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 214,
   "dudeney": 4
  },
  {
   "index": 548,
   "square": [
    [
     3,
     12,
     13,
     6
    ],
    [
     14,
     5,
     4,
     11
    ],
    [
     2,
     9,
     16,
     7
    ],
    [
     15,
     8,
     1,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "177/2",
   "area": 137.31988689116503,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 44,
   "dudeney": 4
  },
  {
   "index": 549,
   "square": [
    [
     3,
     12,
     13,
     6
    ],
    [
     14,
     5,
     4,
     11
    ],
    [
     8,
     15,
     10,
     1
    ],
    [
     9,
     2,
     7,
     16
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 139.1431184172323,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 37,
   "dudeney": 4
  },
  {
   "index": 550,
   "square": [
    [
     3,
     12,
     13,
     6
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     5,
     4,
     9
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 134.14140957980715,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 121,
   "dudeney": 9
  },
  {
   "index": 551,
   "square": [
    [
     3,
     12,
     13,
     6
    ],
    [
     16,
     5,
     4,
     9
    ],
    [
     1,
     10,
     15,
     8
    ],
    [
     14,
     7,
     2,
     11
    ]
   ],
   "f_vector": [
    13,
    27,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 136.6508664197861,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 212,
   "dudeney": 7
  },
  {
   "index": 552,
   "square": [
    [
     3,
     12,
     14,
     5
    ],
    [
     13,
     6,
     4,
     11
    ],
    [
     2,
     9,
     15,
     8
    ],
    [
     16,
     7,
     1,
     10
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "179/2",
   "area": 138.2540868741607,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 114,
   "dudeney": 5
  },
  {
   "index": 553,
   "square": [
    [
     3,
     12,
     14,
     5
    ],
    [
     13,
     6,
     4,
     11
    ],
    [
     8,
     15,
     9,
     2
    ],
    [
     10,
     1,
     7,
     16
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 140.52165519824894,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 115,
   "dudeney": 5
  },
  {
   "index": 554,
   "square": [
    [
     3,
     13,
     2,
     16
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     11,
     5,
     10,
     8
    ],
    [
     6,
     4,
     15,
     9
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 140.25321126873652,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 129,
   "dudeney": 9
  },
  {
   "index": 555,
   "square": [
    [
     3,
     13,
     4,
     14
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     6,
     1,
     16,
     11
    ],
    [
     10,
     12,
     5,
     7
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 137.20154053167212,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 16,
   "dudeney": 6
  },
  {
   "index": 556,
   "square": [
    [
     3,
     13,
     6,
     12
    ],
    [
     15,
     10,
     1,
     8
    ],
    [
     2,
     7,
     16,
     9
    ],
    [
     14,
     4,
     11,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 136.3453686818341,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 17,
   "dudeney": 6
  },
  {
   "index": 557,
   "square": [
    [
     3,
     13,
     6,
     12
    ],
    [
     16,
     2,
     9,
     7
    ],
    [
     10,
     8,
     15,
     1
    ],
    [
     5,
     11,
     4,
     14
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 136.41507211756834,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 323,
   "dudeney": 3
  },
  {
   "index": 558,
   "square": [
    [
     3,
     13,
     8,
     10
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     1,
     6,
     15,
     12
    ],
    [
     16,
     4,
     9,
     5
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 132.6940528702257,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 125,
   "dudeney": 9
  },
  {
   "index": 559,
   "square": [
    [
     3,
     13,
     8,
     10
    ],
    [
     16,
     2,
     11,
     5
    ],
    [
     9,
     7,
     14,
     4
    ],
    [
     6,
     12,
     1,
     15
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "259/3",
   "area": 137.75141343739534,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 40,
   "dudeney": 1
  },
  {
   "index": 560,
   "square": [
    [
     3,
     13,
     10,
     8
    ],
    [
     15,
     6,
     1,
     12
    ],
    [
     2,
     11,
     16,
     5
    ],
    [
     14,
     4,
     7,
     9
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "88",
   "area": 135.3130280415865,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 6
  },
  {
   "index": 561,
   "square": [
    [
     3,
     13,
     10,
     8
    ],
    [
     16,
     2,
     5,
     11
    ],
    [
     6,
     12,
     15,
     1
    ],
    [
     9,
     7,
     4,
     14
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "245/3",
   "area": 133.16445414958972,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 324,
   "dudeney": 3
  },
  {
   "index": 562,
   "square": [
    [
     3,
     13,
     12,
     6
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     4,
     5,
     9
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 132.5810341692758,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 126,
   "dudeney": 9
  },
  {
   "index": 563,
   "square": [
    [
     3,
     13,
     12,
     6
    ],
    [
     15,
     4,
     5,
     10
    ],
    [
     2,
     9,
     16,
     7
    ],
    [
     14,
     8,
     1,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "177/2",
   "area": 137.35085547506776,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 211,
   "dudeney": 7
  },
  {
   "index": 564,
   "square": [
    [
     3,
     13,
     12,
     6
    ],
    [
     16,
     2,
     7,
     9
    ],
    [
     5,
     11,
     14,
     4
    ],
    [
     10,
     8,
     1,
     15
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "175/2",
   "area": 137.95720947743666,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 175,
   "dudeney": 1
  },
  {
   "index": 565,
   "square": [
    [
     3,
     14,
     5,
     12
    ],
    [
     15,
     2,
     9,
     8
    ],
    [
     10,
     7,
     16,
     1
    ],
    [
     6,
     11,
     4,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 136.5934080951302,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 215,
   "dudeney": 4
  },
  {
   "index": 566,
   "square": [
    [
     3,
     14,
     7,
     10
    ],
    [
     16,
     4,
     13,
     1
    ],
    [
     9,
     5,
     12,
     8
    ],
    [
     6,
     11,
     2,
     15
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "271/3",
   "area": 142.22770533456313,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 3,
   "dudeney": 9
  },
  {
   "index": 567,
   "square": [
    [
     3,
     14,
     7,
     10
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     2,
     5,
     12,
     15
    ],
    [
     13,
     4,
     9,
     8
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "283/3",
   "area": 144.34483747130102,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 23,
   "dudeney": 9
  },
  {
   "index": 568,
   "square": [
    [
     3,
     14,
     8,
     9
    ],
    [
     15,
     2,
     12,
     5
    ],
    [
     10,
     7,
     13,
     4
    ],
    [
     6,
     11,
     1,
     16
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "523/6",
   "area": 137.8355498808399,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 40,
   "dudeney": 4
  },
  {
   "index": 569,
   "square": [
    [
     3,
     14,
     9,
     8
    ],
    [
     15,
     2,
     5,
     12
    ],
    [
     6,
     11,
     16,
     1
    ],
    [
     10,
     7,
     4,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "509/6",
   "area": 134.78683254733605,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 216,
   "dudeney": 4
  },
  {
   "index": 570,
   "square": [
    [
     3,
     14,
     11,
     6
    ],
    [
     16,
     9,
     8,
     1
    ],
    [
     2,
     7,
     10,
     15
    ],
    [
     13,
     4,
     5,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "286/3",
   "area": 144.26861066542327,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 53,
   "dudeney": 9
  },
  {
   "index": 571,
   "square": [
    [
     3,
     14,
     12,
     5
    ],
    [
     15,
     2,
     8,
     9
    ],
    [
     6,
     11,
     13,
     4
    ],
    [
     10,
     7,
     1,
     16
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "269/3",
   "area": 138.9813386797775,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 123,
   "dudeney": 4
  },
  {
   "index": 572,
   "square": [
    [
     3,
     15,
     2,
     14
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     10,
     4,
     13,
     7
    ],
    [
     5,
     9,
     8,
     12
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "251/3",
   "area": 132.83707133401316,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 325,
   "dudeney": 6
  },
  {
   "index": 573,
   "square": [
    [
     3,
     15,
     2,
     14
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     6,
     4,
     13,
     11
    ],
    [
     9,
     5,
     12,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 133.03739061458893,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 574,
   "square": [
    [
     4,
     1,
     13,
     16
    ],
    [
     14,
     15,
     3,
     2
    ],
    [
     7,
     6,
     10,
     11
    ],
    [
     9,
     12,
     8,
     5
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "220/3",
   "area": 126.44502880271119,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 75,
   "dudeney": 5
  },
  {
   "index": 575,
   "square": [
    [
     4,
     1,
     13,
     16
    ],
    [
     14,
     15,
     3,
     2
    ],
    [
     11,
     10,
     6,
     7
    ],
    [
     5,
     8,
     12,
     9
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "78",
   "area": 129.18796907472267,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 76,
   "dudeney": 5
  },
  {
   "index": 576,
   "square": [
    [
     4,
     1,
     13,
     16
    ],
    [
     15,
     14,
     2,
     3
    ],
    [
     6,
     7,
     11,
     10
    ],
    [
     9,
     12,
     8,
     5
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "149/2",
   "area": 127.20072793984991,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 73,
   "dudeney": 5
  },
  {
   "index": 577,
   "square": [
    [
     4,
     1,
     13,
     16
    ],
    [
     15,
     14,
     2,
     3
    ],
    [
     10,
     11,
     7,
     6
    ],
    [
     5,
     8,
     12,
     9
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "461/6",
   "area": 128.73803742024214,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 74,
   "dudeney": 5
  },
  {
   "index": 578,
   "square": [
    [
     4,
     1,
     14,
     15
    ],
    [
     12,
     9,
     6,
     7
    ],
    [
     13,
     8,
     11,
     2
    ],
    [
     5,
     16,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "179/2",
   "area": 140.47369571489077,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 137,
   "dudeney": 8
  },
  {
   "index": 579,
   "square": [
    [
     4,
     1,
     14,
     15
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     12,
     6,
     9,
     7
    ],
    [
     5,
     16,
     3,
     10
    ]
   ],
   "f_vector": [
    11,
    23,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.9790888974179,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 140,
   "dudeney": 9
  },
  {
   "index": 580,
   "square": [
    [
     4,
     1,
     14,
     15
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     7,
     6,
     9,
     12
    ],
    [
     10,
     11,
     8,
     5
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "437/6",
   "area": 126.35442400581911,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 141,
   "dudeney": 4
  },
  {
   "index": 581,
   "square": [
    [
     4,
     1,
     14,
     15
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     11,
     10,
     5,
     8
    ],
    [
     6,
     7,
     12,
     9
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "227/3",
   "area": 127.28289067358293,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 142,
   "dudeney": 4
  },
  {
   "index": 582,
   "square": [
    [
     4,
     1,
     14,
     15
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     5,
     8,
     11,
     10
    ],
    [
     9,
     12,
     7,
     6
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "457/6",
   "area": 128.6384220836161,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 138,
   "dudeney": 2
  },
  {
   "index": 583,
   "square": [
    [
     4,
     1,
     14,
     15
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     9,
     12,
     7,
     6
    ],
    [
     5,
     8,
     11,
     10
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "227/3",
   "area": 128.3599396089238,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 139,
   "dudeney": 2
  },
  {
   "index": 584,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     8,
     11,
     5,
     10
    ],
    [
     13,
     6,
     12,
     3
    ],
    [
     9,
     16,
     2,
     7
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "80",
   "area": 135.3084720192415,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 8
  },
  {
   "index": 585,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     12,
     9,
     7,
     6
    ],
    [
     13,
     8,
     10,
     3
    ],
    [
     5,
     16,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "553/6",
   "area": 141.71834590291218,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 186,
   "dudeney": 8
  },
  {
   "index": 586,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     12,
     7,
     9,
     6
    ],
    [
     5,
     16,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "565/6",
   "area": 143.30485174572098,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 187,
   "dudeney": 9
  },
  {
   "index": 587,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     13,
     12,
     6,
     3
    ],
    [
     8,
     5,
     11,
     10
    ],
    [
     9,
     16,
     2,
     7
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 139.46015982120048,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 23,
   "dudeney": 9
  },
  {
   "index": 588,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     6,
     7,
     9,
     12
    ],
    [
     11,
     10,
     8,
     5
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "221/3",
   "area": 124.62307311522379,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 188,
   "dudeney": 4
  },
  {
   "index": 589,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     10,
     11,
     5,
     8
    ],
    [
     7,
     6,
     12,
     9
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "439/6",
   "area": 122.33462680253095,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 189,
   "dudeney": 4
  },
  {
   "index": 590,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     5,
     8,
     10,
     11
    ],
    [
     9,
     12,
     6,
     7
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "77",
   "area": 129.96113189932925,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 190,
   "dudeney": 2
  },
  {
   "index": 591,
   "square": [
    [
     4,
     1,
     15,
     14
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     9,
     12,
     6,
     7
    ],
    [
     5,
     8,
     10,
     11
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "76",
   "area": 129.21381455841367,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 191,
   "dudeney": 2
  },
  {
   "index": 592,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     5,
     14,
     3,
     12
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     10,
     11,
     6,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "202/3",
   "area": 126.89771595896339,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 593,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     5,
     15,
     2,
     12
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     11,
     10,
     7,
     6
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "59",
   "area": 117.75356663572974,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 594,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     6,
     12,
     5,
     11
    ],
    [
     15,
     7,
     10,
     2
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    10,
    20,
    12
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "238/3",
   "area": 134.9468822056089,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 326,
   "dudeney": 6
  },
  {
   "index": 595,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     9,
     14,
     3,
     8
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "235/3",
   "area": 132.4835226088587,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 596,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     9,
     15,
     2,
     8
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     7,
     6,
     11,
     10
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "215/3",
   "area": 123.02911085405246,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 6
  },
  {
   "index": 597,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     11,
     15,
     6,
     2
    ],
    [
     14,
     10,
     3,
     7
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "481/6",
   "area": 130.4663748267574,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 217,
   "dudeney": 10
  },
  {
   "index": 598,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     5,
     8,
     9,
     12
    ],
    [
     11,
     10,
     7,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "224/3",
   "area": 124.81059512573269,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 48,
   "dudeney": 6
  },
  {
   "index": 599,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     7,
     6,
     11,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "72",
   "area": 120.85315065452369,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 218,
   "dudeney": 6
  },
  {
   "index": 600,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     15,
     11,
     2,
     6
    ],
    [
     10,
     14,
     7,
     3
    ],
    [
     5,
     8,
     9,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "481/6",
   "area": 130.4663748267574,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 217,
   "dudeney": 10
  },
  {
   "index": 601,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 138.20313704081303,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 18,
   "dudeney": 6
  },
  {
   "index": 602,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     5,
     8,
     9,
     12
    ],
    [
     10,
     11,
     6,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "230/3",
   "area": 129.2179251774303,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 603,
   "square": [
    [
     4,
     1,
     16,
     13
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     6,
     7,
     10,
     11
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "221/3",
   "area": 126.67546153057117,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 604,
   "square": [
    [
     4,
     2,
     13,
     15
    ],
    [
     5,
     14,
     3,
     12
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     9,
     11,
     8,
     6
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "135/2",
   "area": 127.77206283095929,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 145,
   "dudeney": 8
  },
  {
   "index": 605,
   "square": [
    [
     4,
     2,
     13,
     15
    ],
    [
     9,
     14,
     3,
     8
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     5,
     7,
     12,
     10
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "481/6",
   "area": 135.06983111085594,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 606,
   "square": [
    [
     4,
     2,
     13,
     15
    ],
    [
     16,
     14,
     3,
     1
    ],
    [
     5,
     7,
     10,
     12
    ],
    [
     9,
     11,
     8,
     6
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "463/6",
   "area": 131.6110398976146,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 23,
   "dudeney": 8
  },
  {
   "index": 607,
   "square": [
    [
     4,
     2,
     13,
     15
    ],
    [
     16,
     14,
     3,
     1
    ],
    [
     9,
     11,
     6,
     8
    ],
    [
     5,
     7,
     12,
     10
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "238/3",
   "area": 132.28282734969014,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 608,
   "square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     5,
     16,
     1,
     12
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     11,
     7,
     10,
     6
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "203/3",
   "area": 121.19153315553108,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 327,
   "dudeney": 6
  },
  {
   "index": 609,
   "square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     14,
     11,
     6,
     3
    ],
    [
     9,
     5,
     12,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "223/3",
   "area": 125.84388854123044,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 328,
   "dudeney": 6
  },
  {
   "index": 610,
   "square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     5,
     9,
     8,
     12
    ],
    [
     11,
     7,
     10,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "233/3",
   "area": 126.71610673032302,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 329,
   "dudeney": 6
  },
  {
   "index": 611,
   "square": [
    [
     4,
     2,
     15,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     7,
     11,
     6,
     10
    ],
    [
     9,
     5,
     12,
     8
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "227/3",
   "area": 125.66920825768514,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 330,
   "dudeney": 6
  },
  {
   "index": 612,
   "square": [
    [
     4,
     3,
     13,
     14
    ],
    [
     16,
     15,
     1,
     2
    ],
    [
     5,
     10,
     8,
     11
    ],
    [
     9,
     6,
     12,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "473/6",
   "area": 127.52687356156554,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 192,
   "dudeney": 12
  },
  {
   "index": 613,
   "square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     5,
     15,
     2,
     12
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     9,
     6,
     11,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "215/3",
   "area": 123.09796837371776,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 29,
   "dudeney": 6
  },
  {
   "index": 614,
   "square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     6,
     10,
     7,
     11
    ],
    [
     15,
     5,
     12,
     2
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "244/3",
   "area": 132.41486508088184,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 6
  },
  {
   "index": 615,
   "square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     5,
     6,
     11,
     12
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "481/6",
   "area": 129.5918481407095,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 219,
   "dudeney": 10
  },
  {
   "index": 616,
   "square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     15,
     10,
     7,
     2
    ],
    [
     6,
     5,
     12,
     11
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 139.35051971694895,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 55,
   "dudeney": 6
  },
  {
   "index": 617,
   "square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     16,
     10,
     1,
     7
    ],
    [
     9,
     15,
     8,
     2
    ],
    [
     5,
     6,
     11,
     12
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "481/6",
   "area": 129.5918481407095,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 219,
   "dudeney": 10
  },
  {
   "index": 618,
   "square": [
    [
     4,
     3,
     14,
     13
    ],
    [
     16,
     15,
     2,
     1
    ],
    [
     5,
     10,
     7,
     12
    ],
    [
     9,
     6,
     11,
     8
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "230/3",
   "area": 124.14650513680196,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 331,
   "dudeney": 6
  },
  {
   "index": 619,
   "square": [
    [
     4,
     5,
     10,
     15
    ],
    [
     11,
     14,
     1,
     8
    ],
    [
     13,
     12,
     7,
     2
    ],
    [
     6,
     3,
     16,
     9
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 134.49213878990315,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 157,
   "dudeney": 5
  },
  {
   "index": 620,
   "square": [
    [
     4,
     5,
     10,
     15
    ],
    [
     14,
     11,
     8,
     1
    ],
    [
     7,
     2,
     13,
     12
    ],
    [
     9,
     16,
     3,
     6
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "535/6",
   "area": 139.56326387749198,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 158,
   "dudeney": 1
  },
  {
   "index": 621,
   "square": [
    [
     4,
     5,
     11,
     14
    ],
    [
     10,
     15,
     1,
     8
    ],
    [
     13,
     12,
     6,
     3
    ],
    [
     7,
     2,
     16,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 134.4268013889934,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 54,
   "dudeney": 5
  },
  {
   "index": 622,
   "square": [
    [
     4,
     5,
     11,
     14
    ],
    [
     15,
     10,
     8,
     1
    ],
    [
     6,
     3,
     13,
     12
    ],
    [
     9,
     16,
     2,
     7
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 139.47183662618045,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 199,
   "dudeney": 1
  },
  {
   "index": 623,
   "square": [
    [
     4,
     5,
     12,
     13
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     14,
     11,
     6,
     3
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "253/3",
   "area": 133.99972124284903,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 46,
   "dudeney": 6
  },
  {
   "index": 624,
   "square": [
    [
     4,
     5,
     12,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     7,
     11,
     6,
     10
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 136.24172544608098,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 332,
   "dudeney": 6
  },
  {
   "index": 625,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     7,
     9,
     2,
     16
    ],
    [
     10,
     8,
     15,
     1
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "69",
   "area": 122.70598767340026,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 333,
   "dudeney": 6
  },
  {
   "index": 626,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     7,
     16,
     9,
     2
    ],
    [
     10,
     1,
     8,
     15
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "83",
   "area": 133.5533418033416,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 334,
   "dudeney": 6
  },
  {
   "index": 627,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     9,
     16,
     7,
     2
    ],
    [
     15,
     10,
     1,
     8
    ],
    [
     6,
     3,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "247/3",
   "area": 132.04201154409304,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 220,
   "dudeney": 3
  },
  {
   "index": 628,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     10,
     8,
     1,
     15
    ],
    [
     7,
     9,
     16,
     2
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "230/3",
   "area": 127.53751180831239,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 16,
   "dudeney": 6
  },
  {
   "index": 629,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     10,
     15,
     8,
     1
    ],
    [
     7,
     2,
     9,
     16
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 134.76872664842543,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 335,
   "dudeney": 6
  },
  {
   "index": 630,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     2,
     9,
     16,
     7
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 133.78013843926584,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 17,
   "dudeney": 6
  },
  {
   "index": 631,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     15,
     10,
     1,
     8
    ],
    [
     9,
     16,
     7,
     2
    ],
    [
     6,
     3,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "254/3",
   "area": 133.5846887012725,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 221,
   "dudeney": 3
  },
  {
   "index": 632,
   "square": [
    [
     4,
     5,
     14,
     11
    ],
    [
     16,
     9,
     2,
     7
    ],
    [
     1,
     8,
     15,
     10
    ],
    [
     13,
     12,
     3,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 133.68020067239576,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 17,
   "dudeney": 6
  },
  {
   "index": 633,
   "square": [
    [
     4,
     5,
     15,
     10
    ],
    [
     6,
     9,
     3,
     16
    ],
    [
     11,
     8,
     14,
     1
    ],
    [
     13,
     12,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "74",
   "area": 126.10146553644864,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 634,
   "square": [
    [
     4,
     5,
     15,
     10
    ],
    [
     9,
     16,
     6,
     3
    ],
    [
     14,
     11,
     1,
     8
    ],
    [
     7,
     2,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "82",
   "area": 131.90281333345402,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 220,
   "dudeney": 3
  },
  {
   "index": 635,
   "square": [
    [
     4,
     5,
     15,
     10
    ],
    [
     11,
     14,
     8,
     1
    ],
    [
     6,
     3,
     9,
     16
    ],
    [
     13,
     12,
     2,
     7
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 136.38995613086257,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 336,
   "dudeney": 6
  },
  {
   "index": 636,
   "square": [
    [
     4,
     5,
     15,
     10
    ],
    [
     14,
     11,
     1,
     8
    ],
    [
     9,
     16,
     6,
     3
    ],
    [
     7,
     2,
     12,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "87",
   "area": 135.81604786389994,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 221,
   "dudeney": 3
  },
  {
   "index": 637,
   "square": [
    [
     4,
     5,
     15,
     10
    ],
    [
     16,
     9,
     3,
     6
    ],
    [
     1,
     8,
     14,
     11
    ],
    [
     13,
     12,
     2,
     7
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 134.69548707520462,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 222,
   "dudeney": 6
  },
  {
   "index": 638,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     6,
     15,
     10,
     3
    ],
    [
     11,
     2,
     7,
     14
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "80",
   "area": 130.1870696469593,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 337,
   "dudeney": 6
  },
  {
   "index": 639,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     10,
     15,
     6,
     3
    ],
    [
     13,
     12,
     1,
     8
    ],
    [
     7,
     2,
     11,
     14
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "82",
   "area": 132.35873267923822,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 200,
   "dudeney": 5
  },
  {
   "index": 640,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     11,
     7,
     2,
     14
    ],
    [
     6,
     10,
     15,
     3
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 130.995943248574,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 16,
   "dudeney": 6
  },
  {
   "index": 641,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     11,
     14,
     7,
     2
    ],
    [
     13,
     12,
     1,
     8
    ],
    [
     6,
     3,
     10,
     15
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "167/2",
   "area": 134.60325985656024,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 159,
   "dudeney": 5
  },
  {
   "index": 642,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     13,
     8,
     1,
     12
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "259/3",
   "area": 134.8578242695996,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 201,
   "dudeney": 11
  },
  {
   "index": 643,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     13,
     10,
     3,
     8
    ],
    [
     2,
     7,
     14,
     11
    ],
    [
     15,
     12,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "248/3",
   "area": 135.20284636034307,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 153,
   "dudeney": 9
  },
  {
   "index": 644,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     3,
     10,
     15,
     6
    ],
    [
     13,
     12,
     1,
     8
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 133.57474589956635,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 338,
   "dudeney": 6
  },
  {
   "index": 645,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     14,
     11,
     2,
     7
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     15,
     10,
     3,
     6
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "173/2",
   "area": 137.30275952162387,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 160,
   "dudeney": 1
  },
  {
   "index": 646,
   "square": [
    [
     4,
     5,
     16,
     9
    ],
    [
     15,
     10,
     3,
     6
    ],
    [
     1,
     8,
     13,
     12
    ],
    [
     14,
     11,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "511/6",
   "area": 136.22878327136345,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 202,
   "dudeney": 1
  },
  {
   "index": 647,
   "square": [
    [
     4,
     6,
     9,
     15
    ],
    [
     11,
     13,
     2,
     8
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     5,
     3,
     16,
     10
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 135.35021260772078,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 161,
   "dudeney": 2
  },
  {
   "index": 648,
   "square": [
    [
     4,
     6,
     9,
     15
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     7,
     1,
     14,
     12
    ],
    [
     10,
     16,
     3,
     5
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 137.9623122790083,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 163,
   "dudeney": 4
  },
  {
   "index": 649,
   "square": [
    [
     4,
     6,
     9,
     15
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     11,
     13,
     8,
     2
    ],
    [
     5,
     3,
     16,
     10
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "173/2",
   "area": 137.71323577950216,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 162,
   "dudeney": 12
  },
  {
   "index": 650,
   "square": [
    [
     4,
     6,
     11,
     13
    ],
    [
     9,
     15,
     2,
     8
    ],
    [
     14,
     12,
     5,
     3
    ],
    [
     7,
     1,
     16,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "84",
   "area": 133.39447710812144,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 46,
   "dudeney": 6
  },
  {
   "index": 651,
   "square": [
    [
     4,
     6,
     11,
     13
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     5,
     3,
     14,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "493/6",
   "area": 132.47458581363503,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 223,
   "dudeney": 10
  },
  {
   "index": 652,
   "square": [
    [
     4,
     6,
     11,
     13
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     7,
     1,
     16,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "254/3",
   "area": 135.41931732036062,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 22,
   "dudeney": 6
  },
  {
   "index": 653,
   "square": [
    [
     4,
     6,
     11,
     13
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     5,
     3,
     14,
     12
    ],
    [
     10,
     16,
     1,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "88",
   "area": 137.39461046239757,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 654,
   "square": [
    [
     4,
     6,
     11,
     13
    ],
    [
     16,
     10,
     1,
     7
    ],
    [
     9,
     15,
     8,
     2
    ],
    [
     5,
     3,
     14,
     12
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "493/6",
   "area": 132.47458581363503,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 223,
   "dudeney": 10
  },
  {
   "index": 655,
   "square": [
    [
     4,
     6,
     11,
     13
    ],
    [
     16,
     15,
     2,
     1
    ],
    [
     5,
     10,
     7,
     12
    ],
    [
     9,
     3,
     14,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 134.08805659943724,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 656,
   "square": [
    [
     4,
     6,
     13,
     11
    ],
    [
     9,
     15,
     8,
     2
    ],
    [
     7,
     1,
     10,
     16
    ],
    [
     14,
     12,
     3,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 134.9164692253916,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 195,
   "dudeney": 5
  },
  {
   "index": 657,
   "square": [
    [
     4,
     6,
     13,
     11
    ],
    [
     9,
     15,
     8,
     2
    ],
    [
     16,
     10,
     1,
     7
    ],
    [
     5,
     3,
     12,
     14
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "245/3",
   "area": 132.510887274146,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 196,
   "dudeney": 5
  },
  {
   "index": 658,
   "square": [
    [
     4,
     6,
     13,
     11
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     1,
     7,
     16,
     10
    ],
    [
     14,
     12,
     3,
     5
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 133.19881974436242,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 17,
   "dudeney": 5
  },
  {
   "index": 659,
   "square": [
    [
     4,
     6,
     13,
     11
    ],
    [
     15,
     9,
     2,
     8
    ],
    [
     10,
     16,
     7,
     1
    ],
    [
     5,
     3,
     12,
     14
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "82",
   "area": 132.2231746920944,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 197,
   "dudeney": 5
  },
  {
   "index": 660,
   "square": [
    [
     4,
     6,
     15,
     9
    ],
    [
     11,
     13,
     8,
     2
    ],
    [
     5,
     3,
     10,
     16
    ],
    [
     14,
     12,
     1,
     7
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 139.13075372355695,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 19,
   "dudeney": 2
  },
  {
   "index": 661,
   "square": [
    [
     4,
     6,
     15,
     9
    ],
    [
     11,
     13,
     8,
     2
    ],
    [
     14,
     12,
     1,
     7
    ],
    [
     5,
     3,
     10,
     16
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 136.54489657677078,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 21,
   "dudeney": 2
  },
  {
   "index": 662,
   "square": [
    [
     4,
     6,
     15,
     9
    ],
    [
     13,
     11,
     2,
     8
    ],
    [
     1,
     7,
     14,
     12
    ],
    [
     16,
     10,
     3,
     5
    ]
   ],
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "85",
   "area": 135.85490316905845,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 30,
   "dudeney": 4
  },
  {
   "index": 663,
   "square": [
    [
     4,
     6,
     15,
     9
    ],
    [
     13,
     11,
     2,
     8
    ],
    [
     10,
     16,
     5,
     3
    ],
    [
     7,
     1,
     12,
     14
    ]
   ],
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "521/6",
   "area": 135.97903113634123,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 198,
   "dudeney": 4
  },
  {
   "index": 664,
   "square": [
    [
     4,
     6,
     15,
     9
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     3,
     5,
     10,
     16
    ],
    [
     13,
     11,
     2,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "281/3",
   "area": 142.92940544129473,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 6
  },
  {
   "index": 665,
   "square": [
    [
     4,
     6,
     15,
     9
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     11,
     13,
     2,
     8
    ],
    [
     5,
     3,
     10,
     16
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "250/3",
   "area": 135.17622764226348,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 11,
   "dudeney": 12
  },
  {
   "index": 666,
   "square": [
    [
     4,
     6,
     15,
     9
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     1,
     7,
     12,
     14
    ],
    [
     13,
     11,
     2,
     8
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "275/3",
   "area": 142.3290992304377,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 6
  },
  {
   "index": 667,
   "square": [
    [
     4,
     7,
     9,
     14
    ],
    [
     10,
     13,
     3,
     8
    ],
    [
     15,
     12,
     6,
     1
    ],
    [
     5,
     2,
     16,
     11
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "250/3",
   "area": 136.33170753752313,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 205,
   "dudeney": 2
  },
  {
   "index": 668,
   "square": [
    [
     4,
     7,
     9,
     14
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     6,
     1,
     15,
     12
    ],
    [
     11,
     16,
     2,
     5
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "253/3",
   "area": 133.99976739448942,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 206,
   "dudeney": 4
  },
  {
   "index": 669,
   "square": [
    [
     4,
     7,
     10,
     13
    ],
    [
     9,
     14,
     3,
     8
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     6,
     1,
     16,
     11
    ]
   ],
   "f_vector": [
    10,
    21,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "244/3",
   "area": 133.82525532311664,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 80,
   "dudeney": 6
  },
  {
   "index": 670,
   "square": [
    [
     4,
     7,
     10,
     13
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     5,
     2,
     15,
     12
    ],
    [
     11,
     16,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 133.30091712905437,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 339,
   "dudeney": 6
  },
  {
   "index": 671,
   "square": [
    [
     4,
     7,
     10,
     13
    ],
    [
     14,
     16,
     1,
     3
    ],
    [
     5,
     9,
     8,
     12
    ],
    [
     11,
     2,
     15,
     6
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 137.83973285225173,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 340,
   "dudeney": 6
  },
  {
   "index": 672,
   "square": [
    [
     4,
     7,
     10,
     13
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     9,
     12,
     5,
     8
    ],
    [
     6,
     1,
     16,
     11
    ]
   ],
   "f_vector": [
    8,
    17,
    11
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "257/3",
   "area": 139.01212008197842,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 341,
   "dudeney": 6
  },
  {
   "index": 673,
   "square": [
    [
     4,
     7,
     13,
     10
    ],
    [
     9,
     14,
     8,
     3
    ],
    [
     6,
     1,
     11,
     16
    ],
    [
     15,
     12,
     2,
     5
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 134.92173134916015,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 147,
   "dudeney": 5
  },
  {
   "index": 674,
   "square": [
    [
     4,
     7,
     13,
     10
    ],
    [
     9,
     14,
     8,
     3
    ],
    [
     16,
     11,
     1,
     6
    ],
    [
     5,
     2,
     12,
     15
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "83",
   "area": 134.83557476163656,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 148,
   "dudeney": 5
  },
  {
   "index": 675,
   "square": [
    [
     4,
     7,
     13,
     10
    ],
    [
     14,
     9,
     3,
     8
    ],
    [
     1,
     6,
     16,
     11
    ],
    [
     15,
     12,
     2,
     5
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "491/6",
   "area": 132.85314513681925,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 149,
   "dudeney": 5
  },
  {
   "index": 676,
   "square": [
    [
     4,
     7,
     13,
     10
    ],
    [
     14,
     9,
     3,
     8
    ],
    [
     11,
     16,
     6,
     1
    ],
    [
     5,
     2,
     12,
     15
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "251/3",
   "area": 134.64452612690383,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 150,
   "dudeney": 5
  },
  {
   "index": 677,
   "square": [
    [
     4,
     7,
     14,
     9
    ],
    [
     10,
     13,
     8,
     3
    ],
    [
     5,
     2,
     11,
     16
    ],
    [
     15,
     12,
     1,
     6
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "171/2",
   "area": 136.7273976794014,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 151,
   "dudeney": 2
  },
  {
   "index": 678,
   "square": [
    [
     4,
     7,
     14,
     9
    ],
    [
     10,
     13,
     8,
     3
    ],
    [
     15,
     12,
     1,
     6
    ],
    [
     5,
     2,
     11,
     16
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 136.55129014043416,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 21,
   "dudeney": 2
  },
  {
   "index": 679,
   "square": [
    [
     4,
     7,
     14,
     9
    ],
    [
     12,
     6,
     1,
     15
    ],
    [
     5,
     11,
     16,
     2
    ],
    [
     13,
     10,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "250/3",
   "area": 131.6793798910637,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 6
  },
  {
   "index": 680,
   "square": [
    [
     4,
     7,
     14,
     9
    ],
    [
     13,
     10,
     3,
     8
    ],
    [
     1,
     6,
     15,
     12
    ],
    [
     16,
     11,
     2,
     5
    ]
   ],
   "f_vector": [
    11,
    26,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "165/2",
   "area": 133.61958975269232,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 30,
   "dudeney": 4
  },
  {
   "index": 681,
   "square": [
    [
     4,
     7,
     14,
     9
    ],
    [
     13,
     10,
     3,
     8
    ],
    [
     11,
     16,
     5,
     2
    ],
    [
     6,
     1,
     12,
     15
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "511/6",
   "area": 135.67094323509508,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 155,
   "dudeney": 4
  },
  {
   "index": 682,
   "square": [
    [
     4,
     7,
     14,
     9
    ],
    [
     15,
     6,
     1,
     12
    ],
    [
     2,
     11,
     16,
     5
    ],
    [
     13,
     10,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "265/3",
   "area": 136.06395353876007,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 6
  },
  {
   "index": 683,
   "square": [
    [
     4,
     8,
     9,
     13
    ],
    [
     11,
     15,
     6,
     2
    ],
    [
     14,
     10,
     3,
     7
    ],
    [
     5,
     1,
     16,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "517/6",
   "area": 137.10544550701889,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 47,
   "dudeney": 10
  },
  {
   "index": 684,
   "square": [
    [
     4,
     8,
     9,
     13
    ],
    [
     15,
     11,
     2,
     6
    ],
    [
     10,
     14,
     7,
     3
    ],
    [
     5,
     1,
     16,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "517/6",
   "area": 137.10544550701889,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 47,
   "dudeney": 10
  },
  {
   "index": 685,
   "square": [
    [
     4,
     8,
     13,
     9
    ],
    [
     10,
     11,
     6,
     7
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     5,
     1,
     12,
     16
    ]
   ],
   "f_vector": [
    9,
    20,
    13
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "497/6",
   "area": 135.43593656437332,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 6,
   "dudeney": 8
  },
  {
   "index": 686,
   "square": [
    [
     4,
     8,
     13,
     9
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     1,
     5,
     12,
     16
    ],
    [
     14,
     10,
     3,
     7
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "94",
   "area": 144.61656718757132,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 12,
   "dudeney": 8
  },
  {
   "index": 687,
   "square": [
    [
     4,
     8,
     13,
     9
    ],
    [
     15,
     11,
     6,
     2
    ],
    [
     10,
     14,
     3,
     7
    ],
    [
     5,
     1,
     12,
     16
    ]
   ],
   "f_vector": [
    10,
    23,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4
   ],
   "volume": "505/6",
   "area": 137.29230866639026,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 79,
   "dudeney": 8
  },
  {
   "index": 688,
   "square": [
    [
     4,
     9,
     6,
     15
    ],
    [
     11,
     8,
     13,
     2
    ],
    [
     14,
     1,
     12,
     7
    ],
    [
     5,
     16,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 140.52822577935163,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 173,
   "dudeney": 11
  },
  {
   "index": 689,
   "square": [
    [
     4,
     9,
     6,
     15
    ],
    [
     14,
     7,
     12,
     1
    ],
    [
     11,
     2,
     13,
     8
    ],
    [
     5,
     16,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "559/6",
   "area": 142.0582122468818,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 1
  },
  {
   "index": 690,
   "square": [
    [
     4,
     9,
     7,
     14
    ],
    [
     15,
     6,
     12,
     1
    ],
    [
     10,
     3,
     13,
     8
    ],
    [
     5,
     16,
     2,
     11
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "183/2",
   "area": 141.72442577262464,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 19,
   "dudeney": 1
  },
  {
   "index": 691,
   "square": [
    [
     4,
     9,
     8,
     13
    ],
    [
     10,
     7,
     14,
     3
    ],
    [
     15,
     2,
     11,
     6
    ],
    [
     5,
     16,
     1,
     12
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 134.0647488908721,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 224,
   "dudeney": 7
  },
  {
   "index": 692,
   "square": [
    [
     4,
     9,
     8,
     13
    ],
    [
     14,
     3,
     10,
     7
    ],
    [
     11,
     6,
     15,
     2
    ],
    [
     5,
     16,
     1,
     12
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 134.06474889087207,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 224,
   "dudeney": 7
  },
  {
   "index": 693,
   "square": [
    [
     4,
     9,
     14,
     7
    ],
    [
     11,
     5,
     2,
     16
    ],
    [
     6,
     12,
     15,
     1
    ],
    [
     13,
     8,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "81",
   "area": 129.2998741655042,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 342,
   "dudeney": 6
  },
  {
   "index": 694,
   "square": [
    [
     4,
     9,
     14,
     7
    ],
    [
     15,
     6,
     1,
     12
    ],
    [
     5,
     16,
     11,
     2
    ],
    [
     10,
     3,
     8,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "89",
   "area": 136.5358827209325,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 225,
   "dudeney": 3
  },
  {
   "index": 695,
   "square": [
    [
     4,
     9,
     14,
     7
    ],
    [
     16,
     5,
     2,
     11
    ],
    [
     1,
     12,
     15,
     6
    ],
    [
     13,
     8,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "263/3",
   "area": 136.21613250706466,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 6
  },
  {
   "index": 696,
   "square": [
    [
     4,
     9,
     15,
     6
    ],
    [
     10,
     5,
     3,
     16
    ],
    [
     7,
     12,
     14,
     1
    ],
    [
     13,
     8,
     2,
     11
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "248/3",
   "area": 131.472410566366,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 697,
   "square": [
    [
     4,
     9,
     15,
     6
    ],
    [
     14,
     7,
     1,
     12
    ],
    [
     5,
     16,
     10,
     3
    ],
    [
     11,
     2,
     8,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "277/3",
   "area": 139.34528009212386,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 225,
   "dudeney": 3
  },
  {
   "index": 698,
   "square": [
    [
     4,
     9,
     15,
     6
    ],
    [
     16,
     5,
     3,
     10
    ],
    [
     1,
     12,
     14,
     7
    ],
    [
     13,
     8,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "260/3",
   "area": 136.61737983215943,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 7,
   "dudeney": 6
  },
  {
   "index": 699,
   "square": [
    [
     4,
     9,
     16,
     5
    ],
    [
     11,
     8,
     1,
     14
    ],
    [
     6,
     15,
     10,
     3
    ],
    [
     13,
     2,
     7,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 137.63800545876404,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 226,
   "dudeney": 7
  },
  {
   "index": 700,
   "square": [
    [
     4,
     9,
     16,
     5
    ],
    [
     13,
     6,
     3,
     12
    ],
    [
     2,
     11,
     14,
     7
    ],
    [
     15,
     8,
     1,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "89",
   "area": 139.00939434868567,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 171,
   "dudeney": 9
  },
  {
   "index": 701,
   "square": [
    [
     4,
     9,
     16,
     5
    ],
    [
     14,
     7,
     2,
     11
    ],
    [
     1,
     12,
     13,
     8
    ],
    [
     15,
     6,
     3,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 139.24322765403934,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 45,
   "dudeney": 1
  },
  {
   "index": 702,
   "square": [
    [
     4,
     9,
     16,
     5
    ],
    [
     14,
     8,
     1,
     11
    ],
    [
     3,
     15,
     10,
     6
    ],
    [
     13,
     2,
     7,
     12
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "181/2",
   "area": 137.5362567614073,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 227,
   "dudeney": 7
  },
  {
   "index": 703,
   "square": [
    [
     4,
     9,
     16,
     5
    ],
    [
     15,
     6,
     3,
     10
    ],
    [
     1,
     12,
     13,
     8
    ],
    [
     14,
     7,
     2,
     11
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 138.37147995581515,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 45,
   "dudeney": 1
  },
  {
   "index": 704,
   "square": [
    [
     4,
     10,
     5,
     15
    ],
    [
     13,
     7,
     12,
     2
    ],
    [
     11,
     1,
     14,
     8
    ],
    [
     6,
     16,
     3,
     9
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "91",
   "area": 140.3824322672207,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 8,
   "dudeney": 4
  },
  {
   "index": 705,
   "square": [
    [
     4,
     10,
     7,
     13
    ],
    [
     14,
     8,
     9,
     3
    ],
    [
     5,
     1,
     16,
     12
    ],
    [
     11,
     15,
     2,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "88",
   "area": 135.70508538027389,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 48,
   "dudeney": 6
  },
  {
   "index": 706,
   "square": [
    [
     4,
     10,
     7,
     13
    ],
    [
     14,
     15,
     2,
     3
    ],
    [
     5,
     8,
     9,
     12
    ],
    [
     11,
     1,
     16,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 138.72981884939406,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 194,
   "dudeney": 6
  },
  {
   "index": 707,
   "square": [
    [
     4,
     10,
     7,
     13
    ],
    [
     15,
     5,
     12,
     2
    ],
    [
     9,
     3,
     14,
     8
    ],
    [
     6,
     16,
     1,
     11
    ]
   ],
   "f_vector": [
    10,
    22,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "268/3",
   "area": 138.83700875499136,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 0,
   "dudeney": 6
  },
  {
   "index": 708,
   "square": [
    [
     4,
     10,
     13,
     7
    ],
    [
     15,
     5,
     2,
     12
    ],
    [
     1,
     11,
     16,
     6
    ],
    [
     14,
     8,
     3,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 136.33488478434379,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 24,
   "dudeney": 5
  },
  {
   "index": 709,
   "square": [
    [
     4,
     10,
     13,
     7
    ],
    [
     15,
     5,
     2,
     12
    ],
    [
     6,
     16,
     11,
     1
    ],
    [
     9,
     3,
     8,
     14
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "260/3",
   "area": 134.97102859993709,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 208,
   "dudeney": 5
  },
  {
   "index": 710,
   "square": [
    [
     4,
     10,
     15,
     5
    ],
    [
     13,
     3,
     6,
     12
    ],
    [
     8,
     14,
     11,
     1
    ],
    [
     9,
     7,
     2,
     16
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "173/2",
   "area": 135.79654414333163,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 130,
   "dudeney": 9
  },
  {
   "index": 711,
   "square": [
    [
     4,
     10,
     15,
     5
    ],
    [
     13,
     7,
     2,
     12
    ],
    [
     1,
     11,
     14,
     8
    ],
    [
     16,
     6,
     3,
     9
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 138.3535712209396,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 36,
   "dudeney": 4
  },
  {
   "index": 712,
   "square": [
    [
     4,
     10,
     15,
     5
    ],
    [
     13,
     7,
     2,
     12
    ],
    [
     6,
     16,
     9,
     3
    ],
    [
     11,
     1,
     8,
     14
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "557/6",
   "area": 139.71925363649666,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 210,
   "dudeney": 4
  },
  {
   "index": 713,
   "square": [
    [
     4,
     10,
     15,
     5
    ],
    [
     16,
     7,
     2,
     9
    ],
    [
     1,
     14,
     11,
     8
    ],
    [
     13,
     3,
     6,
     12
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "171/2",
   "area": 135.83248490889594,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 228,
   "dudeney": 7
  },
  {
   "index": 714,
   "square": [
    [
     4,
     11,
     5,
     14
    ],
    [
     13,
     6,
     12,
     3
    ],
    [
     10,
     1,
     15,
     8
    ],
    [
     7,
     16,
     2,
     9
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "88",
   "area": 135.93822608409653,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 214,
   "dudeney": 4
  },
  {
   "index": 715,
   "square": [
    [
     4,
     11,
     6,
     13
    ],
    [
     14,
     5,
     12,
     3
    ],
    [
     9,
     2,
     15,
     8
    ],
    [
     7,
     16,
     1,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 134.67416326099254,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 716,
   "square": [
    [
     4,
     11,
     6,
     13
    ],
    [
     15,
     2,
     9,
     8
    ],
    [
     10,
     7,
     16,
     1
    ],
    [
     5,
     14,
     3,
     12
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 137.63800545876404,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 226,
   "dudeney": 7
  },
  {
   "index": 717,
   "square": [
    [
     4,
     11,
     6,
     13
    ],
    [
     15,
     14,
     3,
     2
    ],
    [
     5,
     8,
     9,
     12
    ],
    [
     10,
     1,
     16,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "94",
   "area": 142.25657711810396,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 718,
   "square": [
    [
     4,
     11,
     6,
     13
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     5,
     2,
     15,
     12
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "274/3",
   "area": 137.64042443717102,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 204,
   "dudeney": 6
  },
  {
   "index": 719,
   "square": [
    [
     4,
     11,
     13,
     6
    ],
    [
     14,
     5,
     3,
     12
    ],
    [
     1,
     10,
     16,
     7
    ],
    [
     15,
     8,
     2,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 136.2312659408539,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 167,
   "dudeney": 5
  },
  {
   "index": 720,
   "square": [
    [
     4,
     11,
     13,
     6
    ],
    [
     14,
     5,
     3,
     12
    ],
    [
     7,
     16,
     10,
     1
    ],
    [
     9,
     2,
     8,
     15
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "177/2",
   "area": 137.64442519940866,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 168,
   "dudeney": 5
  },
  {
   "index": 721,
   "square": [
    [
     4,
     11,
     14,
     5
    ],
    [
     13,
     6,
     3,
     12
    ],
    [
     1,
     10,
     15,
     8
    ],
    [
     16,
     7,
     2,
     9
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 136.6360778661198,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 36,
   "dudeney": 4
  },
  {
   "index": 722,
   "square": [
    [
     4,
     11,
     14,
     5
    ],
    [
     13,
     6,
     3,
     12
    ],
    [
     7,
     16,
     9,
     2
    ],
    [
     10,
     1,
     8,
     15
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "271/3",
   "area": 139.15090980321798,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 172,
   "dudeney": 4
  },
  {
   "index": 723,
   "square": [
    [
     4,
     11,
     14,
     5
    ],
    [
     15,
     2,
     7,
     10
    ],
    [
     6,
     13,
     12,
     3
    ],
    [
     9,
     8,
     1,
     16
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "90",
   "area": 139.58269604206458,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 127,
   "dudeney": 11
  },
  {
   "index": 724,
   "square": [
    [
     4,
     12,
     5,
     13
    ],
    [
     14,
     6,
     11,
     3
    ],
    [
     7,
     1,
     16,
     10
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 135.71380348567186,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 16,
   "dudeney": 6
  },
  {
   "index": 725,
   "square": [
    [
     4,
     12,
     13,
     5
    ],
    [
     14,
     9,
     8,
     3
    ],
    [
     1,
     6,
     11,
     16
    ],
    [
     15,
     7,
     2,
     10
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "284/3",
   "area": 144.0150630113199,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 28,
   "dudeney": 8
  },
  {
   "index": 726,
   "square": [
    [
     4,
     12,
     13,
     5
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     1,
     7,
     10,
     16
    ],
    [
     14,
     6,
     3,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "292/3",
   "area": 145.83130629734916,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 28,
   "dudeney": 8
  },
  {
   "index": 727,
   "square": [
    [
     4,
     13,
     2,
     15
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     9,
     3,
     14,
     8
    ],
    [
     5,
     12,
     7,
     10
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 135.12022178073096,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 177,
   "dudeney": 9
  },
  {
   "index": 728,
   "square": [
    [
     4,
     13,
     2,
     15
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     5,
     3,
     14,
     12
    ],
    [
     9,
     8,
     11,
     6
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "171/2",
   "area": 134.84707631555787,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 178,
   "dudeney": 9
  },
  {
   "index": 729,
   "square": [
    [
     4,
     13,
     6,
     11
    ],
    [
     16,
     1,
     10,
     7
    ],
    [
     9,
     8,
     15,
     2
    ],
    [
     5,
     12,
     3,
     14
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "266/3",
   "area": 136.5934080951302,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 215,
   "dudeney": 4
  },
  {
   "index": 730,
   "square": [
    [
     4,
     13,
     7,
     10
    ],
    [
     16,
     1,
     11,
     6
    ],
    [
     9,
     8,
     14,
     3
    ],
    [
     5,
     12,
     2,
     15
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "262/3",
   "area": 138.2475561082844,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 176,
   "dudeney": 4
  },
  {
   "index": 731,
   "square": [
    [
     4,
     13,
     8,
     9
    ],
    [
     15,
     3,
     14,
     2
    ],
    [
     10,
     6,
     11,
     7
    ],
    [
     5,
     12,
     1,
     16
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "533/6",
   "area": 139.03930964174327,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 113,
   "dudeney": 9
  },
  {
   "index": 732,
   "square": [
    [
     4,
     13,
     8,
     9
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     1,
     6,
     11,
     16
    ],
    [
     14,
     3,
     10,
     7
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "283/3",
   "area": 144.34483747130102,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 23,
   "dudeney": 9
  },
  {
   "index": 733,
   "square": [
    [
     4,
     13,
     10,
     7
    ],
    [
     16,
     1,
     6,
     11
    ],
    [
     5,
     12,
     15,
     2
    ],
    [
     9,
     8,
     3,
     14
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "509/6",
   "area": 134.78683254733608,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 216,
   "dudeney": 4
  },
  {
   "index": 734,
   "square": [
    [
     4,
     13,
     11,
     6
    ],
    [
     16,
     1,
     7,
     10
    ],
    [
     5,
     12,
     14,
     3
    ],
    [
     9,
     8,
     2,
     15
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "87",
   "area": 137.93848232395953,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 41,
   "dudeney": 4
  },
  {
   "index": 735,
   "square": [
    [
     4,
     13,
     12,
     5
    ],
    [
     14,
     11,
     6,
     3
    ],
    [
     1,
     8,
     9,
     16
    ],
    [
     15,
     2,
     7,
     10
    ]
   ],
   "f_vector": [
    11,
    24,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "93",
   "area": 141.70521752126604,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 179,
   "dudeney": 9
  },
  {
   "index": 736,
   "square": [
    [
     4,
     13,
     12,
     5
    ],
    [
     15,
     10,
     7,
     2
    ],
    [
     1,
     8,
     9,
     16
    ],
    [
     14,
     3,
     6,
     11
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "286/3",
   "area": 144.26861066542324,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 53,
   "dudeney": 9
  },
  {
   "index": 737,
   "square": [
    [
     4,
     14,
     3,
     13
    ],
    [
     15,
     2,
     9,
     8
    ],
    [
     10,
     7,
     16,
     1
    ],
    [
     5,
     11,
     6,
     12
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "181/2",
   "area": 137.5362567614073,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 227,
   "dudeney": 7
  },
  {
   "index": 738,
   "square": [
    [
     4,
     14,
     3,
     13
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     6,
     7,
     10,
     11
    ],
    [
     9,
     1,
     16,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "287/3",
   "area": 144.16439974177865,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 55,
   "dudeney": 6
  },
  {
   "index": 739,
   "square": [
    [
     4,
     14,
     3,
     13
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     5,
     2,
     15,
     12
    ],
    [
     9,
     11,
     6,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "262/3",
   "area": 133.79967992893808,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 16,
   "dudeney": 6
  },
  {
   "index": 740,
   "square": [
    [
     4,
     14,
     5,
     11
    ],
    [
     15,
     1,
     10,
     8
    ],
    [
     9,
     7,
     16,
     2
    ],
    [
     6,
     12,
     3,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "90",
   "area": 137.35966639469714,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 3
  },
  {
   "index": 741,
   "square": [
    [
     4,
     14,
     5,
     11
    ],
    [
     15,
     8,
     1,
     10
    ],
    [
     2,
     9,
     16,
     7
    ],
    [
     13,
     3,
     12,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 135.46179387084464,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 17,
   "dudeney": 6
  },
  {
   "index": 742,
   "square": [
    [
     4,
     14,
     5,
     11
    ],
    [
     16,
     9,
     2,
     7
    ],
    [
     1,
     8,
     15,
     10
    ],
    [
     13,
     3,
     12,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 134.74996721765038,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 229,
   "dudeney": 6
  },
  {
   "index": 743,
   "square": [
    [
     4,
     14,
     7,
     9
    ],
    [
     15,
     1,
     12,
     6
    ],
    [
     10,
     8,
     13,
     3
    ],
    [
     5,
     11,
     2,
     16
    ]
   ],
   "f_vector": [
    11,
    25,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "88",
   "area": 138.2135965735282,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 128,
   "dudeney": 1
  },
  {
   "index": 744,
   "square": [
    [
     4,
     14,
     7,
     9
    ],
    [
     15,
     6,
     1,
     12
    ],
    [
     2,
     11,
     16,
     5
    ],
    [
     13,
     3,
     10,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 134.8721028898849,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 222,
   "dudeney": 6
  },
  {
   "index": 745,
   "square": [
    [
     4,
     14,
     9,
     7
    ],
    [
     15,
     1,
     6,
     12
    ],
    [
     5,
     11,
     16,
     2
    ],
    [
     10,
     8,
     3,
     13
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "88",
   "area": 136.43324585809614,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 3
  },
  {
   "index": 746,
   "square": [
    [
     4,
     14,
     9,
     7
    ],
    [
     16,
     5,
     2,
     11
    ],
    [
     1,
     12,
     15,
     6
    ],
    [
     13,
     3,
     8,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "256/3",
   "area": 133.05736611687547,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 6
  },
  {
   "index": 747,
   "square": [
    [
     4,
     14,
     11,
     5
    ],
    [
     15,
     1,
     8,
     10
    ],
    [
     6,
     12,
     13,
     3
    ],
    [
     9,
     7,
     2,
     16
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "533/6",
   "area": 138.84703973641635,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 41,
   "dudeney": 1
  },
  {
   "index": 748,
   "square": [
    [
     4,
     14,
     11,
     5
    ],
    [
     16,
     3,
     6,
     9
    ],
    [
     1,
     10,
     15,
     8
    ],
    [
     13,
     7,
     2,
     12
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "171/2",
   "area": 135.83248490889594,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 228,
   "dudeney": 7
  },
  {
   "index": 749,
   "square": [
    [
     4,
     15,
     5,
     10
    ],
    [
     16,
     9,
     3,
     6
    ],
    [
     1,
     8,
     14,
     11
    ],
    [
     13,
     2,
     12,
     7
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 132.22069491176933,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 229,
   "dudeney": 6
  },
  {
   "index": 750,
   "square": [
    [
     4,
     15,
     6,
     9
    ],
    [
     16,
     10,
     5,
     3
    ],
    [
     1,
     7,
     12,
     14
    ],
    [
     13,
     2,
     11,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 139.663433289054,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 55,
   "dudeney": 6
  },
  {
   "index": 751,
   "square": [
    [
     4,
     15,
     9,
     6
    ],
    [
     16,
     5,
     3,
     10
    ],
    [
     1,
     12,
     14,
     7
    ],
    [
     13,
     2,
     8,
     11
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "82",
   "area": 130.21116409586114,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 13,
   "dudeney": 6
  },
  {
   "index": 752,
   "square": [
    [
     5,
     1,
     16,
     12
    ],
    [
     10,
     14,
     7,
     3
    ],
    [
     8,
     4,
     9,
     13
    ],
    [
     11,
     15,
     2,
     6
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 137.13586254846683,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 230,
   "dudeney": 10
  },
  {
   "index": 753,
   "square": [
    [
     5,
     1,
     16,
     12
    ],
    [
     14,
     10,
     3,
     7
    ],
    [
     4,
     8,
     13,
     9
    ],
    [
     11,
     15,
     2,
     6
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 137.13586254846683,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 230,
   "dudeney": 10
  },
  {
   "index": 754,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     3,
     13,
     4,
     14
    ],
    [
     16,
     8,
     9,
     1
    ],
    [
     10,
     11,
     6,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "235/3",
   "area": 132.9153971699502,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 18,
   "dudeney": 6
  },
  {
   "index": 755,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     4,
     11,
     6,
     13
    ],
    [
     16,
     7,
     10,
     1
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 136.24352994852785,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 756,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     4,
     13,
     8,
     9
    ],
    [
     14,
     3,
     10,
     7
    ],
    [
     11,
     16,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "451/6",
   "area": 132.41058702926472,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 231,
   "dudeney": 7
  },
  {
   "index": 757,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     8,
     9,
     4,
     13
    ],
    [
     10,
     7,
     14,
     3
    ],
    [
     11,
     16,
     1,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "451/6",
   "area": 132.41058702926472,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 231,
   "dudeney": 7
  },
  {
   "index": 758,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     8,
     16,
     9,
     1
    ],
    [
     11,
     3,
     6,
     14
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "83",
   "area": 131.39742088319684,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 232,
   "dudeney": 10
  },
  {
   "index": 759,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     10,
     16,
     1,
     7
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "233/3",
   "area": 127.77646532515516,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 56,
   "dudeney": 6
  },
  {
   "index": 760,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     10,
     13,
     4,
     7
    ],
    [
     8,
     3,
     14,
     9
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "77",
   "area": 127.75213603217713,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 343,
   "dudeney": 6
  },
  {
   "index": 761,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     16,
     8,
     1,
     9
    ],
    [
     3,
     11,
     14,
     6
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "83",
   "area": 131.39742088319684,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 232,
   "dudeney": 10
  },
  {
   "index": 762,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     4,
     7,
     10,
     13
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.9954476101803,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 763,
   "square": [
    [
     5,
     2,
     15,
     12
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     3,
     8,
     9,
     14
    ],
    [
     10,
     11,
     6,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 138.09246875095351,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 18,
   "dudeney": 6
  },
  {
   "index": 764,
   "square": [
    [
     5,
     2,
     16,
     11
    ],
    [
     4,
     15,
     1,
     14
    ],
    [
     13,
     10,
     8,
     3
    ],
    [
     12,
     7,
     9,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "143/2",
   "area": 122.65838707712106,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 233,
   "dudeney": 7
  },
  {
   "index": 765,
   "square": [
    [
     5,
     2,
     16,
     11
    ],
    [
     12,
     15,
     1,
     6
    ],
    [
     9,
     14,
     4,
     7
    ],
    [
     8,
     3,
     13,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "461/6",
   "area": 125.70609147470685,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 234,
   "dudeney": 4
  },
  {
   "index": 766,
   "square": [
    [
     5,
     2,
     16,
     11
    ],
    [
     14,
     15,
     1,
     4
    ],
    [
     3,
     10,
     8,
     13
    ],
    [
     12,
     7,
     9,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 131.1651964915807,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 48,
   "dudeney": 7
  },
  {
   "index": 767,
   "square": [
    [
     5,
     2,
     16,
     11
    ],
    [
     15,
     12,
     6,
     1
    ],
    [
     4,
     7,
     9,
     14
    ],
    [
     10,
     13,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.93666261434475,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 2
  },
  {
   "index": 768,
   "square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     4,
     10,
     7,
     13
    ],
    [
     16,
     6,
     11,
     1
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 133.40573865873395,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 769,
   "square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     8,
     16,
     9,
     1
    ],
    [
     10,
     2,
     7,
     15
    ],
    [
     11,
     13,
     4,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 132.16644675949027,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 235,
   "dudeney": 10
  },
  {
   "index": 770,
   "square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     10,
     16,
     1,
     7
    ],
    [
     11,
     13,
     4,
     6
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "239/3",
   "area": 129.82640439500025,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 56,
   "dudeney": 6
  },
  {
   "index": 771,
   "square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     11,
     16,
     1,
     6
    ],
    [
     10,
     13,
     4,
     7
    ],
    [
     8,
     2,
     15,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "236/3",
   "area": 129.89900798593902,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 344,
   "dudeney": 6
  },
  {
   "index": 772,
   "square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     16,
     8,
     1,
     9
    ],
    [
     2,
     10,
     15,
     7
    ],
    [
     11,
     13,
     4,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 132.16644675949024,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 235,
   "dudeney": 10
  },
  {
   "index": 773,
   "square": [
    [
     5,
     3,
     14,
     12
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     4,
     6,
     11,
     13
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.9834179269111,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 774,
   "square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     4,
     14,
     1,
     15
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     12,
     6,
     9,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "151/2",
   "area": 125.3004940817002,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 236,
   "dudeney": 7
  },
  {
   "index": 775,
   "square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     6,
     9,
     4,
     15
    ],
    [
     11,
     8,
     13,
     2
    ],
    [
     12,
     14,
     1,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "238/3",
   "area": 130.2415284890577,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 29,
   "dudeney": 6
  },
  {
   "index": 776,
   "square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     11,
     13,
     8,
     2
    ],
    [
     6,
     4,
     9,
     15
    ],
    [
     12,
     14,
     1,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "266/3",
   "area": 137.63118753870648,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 29,
   "dudeney": 6
  },
  {
   "index": 777,
   "square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     12,
     14,
     1,
     7
    ],
    [
     9,
     15,
     4,
     6
    ],
    [
     8,
     2,
     13,
     11
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 129.10452664754752,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 237,
   "dudeney": 4
  },
  {
   "index": 778,
   "square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     14,
     12,
     7,
     1
    ],
    [
     4,
     6,
     9,
     15
    ],
    [
     11,
     13,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.90489479437062,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 2
  },
  {
   "index": 779,
   "square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     15,
     9,
     4,
     6
    ],
    [
     2,
     8,
     13,
     11
    ],
    [
     12,
     14,
     1,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 137.20157255090794,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 18,
   "dudeney": 6
  },
  {
   "index": 780,
   "square": [
    [
     5,
     3,
     16,
     10
    ],
    [
     15,
     14,
     1,
     4
    ],
    [
     2,
     11,
     8,
     13
    ],
    [
     12,
     6,
     9,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "503/6",
   "area": 134.01122498800305,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 238,
   "dudeney": 7
  },
  {
   "index": 781,
   "square": [
    [
     5,
     4,
     13,
     12
    ],
    [
     10,
     7,
     2,
     15
    ],
    [
     8,
     9,
     16,
     1
    ],
    [
     11,
     14,
     3,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "143/2",
   "area": 122.65838707712108,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 233,
   "dudeney": 7
  },
  {
   "index": 782,
   "square": [
    [
     5,
     4,
     13,
     12
    ],
    [
     11,
     6,
     3,
     14
    ],
    [
     8,
     9,
     16,
     1
    ],
    [
     10,
     15,
     2,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "151/2",
   "area": 125.3004940817002,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 236,
   "dudeney": 7
  },
  {
   "index": 783,
   "square": [
    [
     5,
     4,
     14,
     11
    ],
    [
     9,
     16,
     2,
     7
    ],
    [
     12,
     13,
     3,
     6
    ],
    [
     8,
     1,
     15,
     10
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "238/3",
   "area": 128.64782485990207,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 239,
   "dudeney": 5
  },
  {
   "index": 784,
   "square": [
    [
     5,
     4,
     14,
     11
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     3,
     6,
     12,
     13
    ],
    [
     10,
     15,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.98932685952042,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 1
  },
  {
   "index": 785,
   "square": [
    [
     5,
     4,
     14,
     11
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     1,
     8,
     10,
     15
    ],
    [
     12,
     9,
     7,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 141.05468499823874,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 240,
   "dudeney": 7
  },
  {
   "index": 786,
   "square": [
    [
     5,
     4,
     15,
     10
    ],
    [
     9,
     16,
     3,
     6
    ],
    [
     12,
     13,
     2,
     7
    ],
    [
     8,
     1,
     14,
     11
    ]
   ],
   "f_vector": [
    15,
    32,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "467/6",
   "area": 126.12435498956172,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 241,
   "dudeney": 5
  },
  {
   "index": 787,
   "square": [
    [
     5,
     4,
     15,
     10
    ],
    [
     16,
     9,
     6,
     3
    ],
    [
     2,
     7,
     12,
     13
    ],
    [
     11,
     14,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.11555183379534,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 1
  },
  {
   "index": 788,
   "square": [
    [
     5,
     4,
     16,
     9
    ],
    [
     10,
     15,
     3,
     6
    ],
    [
     11,
     14,
     2,
     7
    ],
    [
     8,
     1,
     13,
     12
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "77",
   "area": 123.46146967916599,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 345,
   "dudeney": 3
  },
  {
   "index": 789,
   "square": [
    [
     5,
     4,
     16,
     9
    ],
    [
     11,
     14,
     2,
     7
    ],
    [
     10,
     15,
     3,
     6
    ],
    [
     8,
     1,
     13,
     12
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "238/3",
   "area": 127.32915044842454,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 346,
   "dudeney": 3
  },
  {
   "index": 790,
   "square": [
    [
     5,
     4,
     16,
     9
    ],
    [
     14,
     11,
     7,
     2
    ],
    [
     3,
     6,
     10,
     15
    ],
    [
     12,
     13,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.158148835023,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 791,
   "square": [
    [
     5,
     4,
     16,
     9
    ],
    [
     15,
     10,
     6,
     3
    ],
    [
     2,
     7,
     11,
     14
    ],
    [
     12,
     13,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.33106616209372,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 792,
   "square": [
    [
     5,
     6,
     11,
     12
    ],
    [
     16,
     9,
     8,
     1
    ],
    [
     3,
     4,
     13,
     14
    ],
    [
     10,
     15,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "275/3",
   "area": 140.42109571704606,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 29,
   "dudeney": 6
  },
  {
   "index": 793,
   "square": [
    [
     5,
     8,
     10,
     11
    ],
    [
     13,
     16,
     2,
     3
    ],
    [
     4,
     9,
     7,
     14
    ],
    [
     12,
     1,
     15,
     6
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 135.6276470921164,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 242,
   "dudeney": 10
  },
  {
   "index": 794,
   "square": [
    [
     5,
     8,
     10,
     11
    ],
    [
     16,
     9,
     7,
     2
    ],
    [
     1,
     4,
     14,
     15
    ],
    [
     12,
     13,
     3,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "268/3",
   "area": 141.0546849982387,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 240,
   "dudeney": 7
  },
  {
   "index": 795,
   "square": [
    [
     5,
     8,
     11,
     10
    ],
    [
     13,
     16,
     3,
     2
    ],
    [
     4,
     9,
     6,
     15
    ],
    [
     12,
     1,
     14,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "88",
   "area": 136.72020457211397,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 243,
   "dudeney": 10
  },
  {
   "index": 796,
   "square": [
    [
     5,
     9,
     12,
     8
    ],
    [
     16,
     4,
     1,
     13
    ],
    [
     2,
     14,
     15,
     3
    ],
    [
     11,
     7,
     6,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 132.50812464928634,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 5
  },
  {
   "index": 797,
   "square": [
    [
     5,
     9,
     12,
     8
    ],
    [
     16,
     4,
     1,
     13
    ],
    [
     3,
     15,
     14,
     2
    ],
    [
     10,
     6,
     7,
     11
    ]
   ],
   "f_vector": [
    15,
    34,
    21
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "83",
   "area": 129.80926225278273,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 244,
   "dudeney": 5
  },
  {
   "index": 798,
   "square": [
    [
     5,
     10,
     8,
     11
    ],
    [
     14,
     7,
     9,
     4
    ],
    [
     3,
     2,
     16,
     13
    ],
    [
     12,
     15,
     1,
     6
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "250/3",
   "area": 131.16519649158073,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 48,
   "dudeney": 7
  },
  {
   "index": 799,
   "square": [
    [
     5,
     10,
     8,
     11
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     2,
     7,
     9,
     16
    ],
    [
     12,
     3,
     13,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.8908507038694,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 245,
   "dudeney": 10
  },
  {
   "index": 800,
   "square": [
    [
     5,
     10,
     11,
     8
    ],
    [
     14,
     4,
     1,
     15
    ],
    [
     3,
     13,
     16,
     2
    ],
    [
     12,
     7,
     6,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "253/3",
   "area": 132.70341354654406,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 6
  },
  {
   "index": 801,
   "square": [
    [
     5,
     10,
     11,
     8
    ],
    [
     15,
     4,
     1,
     14
    ],
    [
     2,
     13,
     16,
     3
    ],
    [
     12,
     7,
     6,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "256/3",
   "area": 134.33217928921778,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 6
  },
  {
   "index": 802,
   "square": [
    [
     5,
     10,
     11,
     8
    ],
    [
     16,
     3,
     2,
     13
    ],
    [
     4,
     15,
     14,
     1
    ],
    [
     9,
     6,
     7,
     12
    ]
   ],
   "f_vector": [
    16,
    36,
    22
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "242/3",
   "area": 126.68251881397377,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 347,
   "dudeney": 3
  },
  {
   "index": 803,
   "square": [
    [
     5,
     11,
     6,
     12
    ],
    [
     16,
     13,
     4,
     1
    ],
    [
     3,
     8,
     9,
     14
    ],
    [
     10,
     2,
     15,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "283/3",
   "area": 142.08769535793283,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 29,
   "dudeney": 6
  },
  {
   "index": 804,
   "square": [
    [
     5,
     11,
     8,
     10
    ],
    [
     15,
     6,
     9,
     4
    ],
    [
     2,
     3,
     16,
     13
    ],
    [
     12,
     14,
     1,
     7
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "503/6",
   "area": 134.01122498800305,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 238,
   "dudeney": 7
  },
  {
   "index": 805,
   "square": [
    [
     5,
     11,
     10,
     8
    ],
    [
     14,
     4,
     1,
     15
    ],
    [
     3,
     13,
     16,
     2
    ],
    [
     12,
     6,
     7,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 132.90026400514085,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 6
  },
  {
   "index": 806,
   "square": [
    [
     5,
     11,
     10,
     8
    ],
    [
     15,
     4,
     1,
     14
    ],
    [
     2,
     13,
     16,
     3
    ],
    [
     12,
     6,
     7,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "85",
   "area": 134.42187437421887,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 6
  },
  {
   "index": 807,
   "square": [
    [
     5,
     11,
     10,
     8
    ],
    [
     16,
     2,
     3,
     13
    ],
    [
     4,
     14,
     15,
     1
    ],
    [
     9,
     7,
     6,
     12
    ]
   ],
   "f_vector": [
    16,
    34,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "239/3",
   "area": 129.85216682410797,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 348,
   "dudeney": 3
  },
  {
   "index": 808,
   "square": [
    [
     5,
     12,
     9,
     8
    ],
    [
     14,
     3,
     2,
     15
    ],
    [
     4,
     13,
     16,
     1
    ],
    [
     11,
     6,
     7,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "499/6",
   "area": 129.96880462178262,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 246,
   "dudeney": 4
  },
  {
   "index": 809,
   "square": [
    [
     5,
     12,
     9,
     8
    ],
    [
     15,
     2,
     3,
     14
    ],
    [
     4,
     13,
     16,
     1
    ],
    [
     10,
     7,
     6,
     11
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "165/2",
   "area": 132.20664371221386,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 247,
   "dudeney": 4
  },
  {
   "index": 810,
   "square": [
    [
     5,
     13,
     4,
     12
    ],
    [
     16,
     8,
     1,
     9
    ],
    [
     2,
     10,
     15,
     7
    ],
    [
     11,
     3,
     14,
     6
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "263/3",
   "area": 135.6276470921164,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 242,
   "dudeney": 10
  },
  {
   "index": 811,
   "square": [
    [
     5,
     13,
     4,
     12
    ],
    [
     16,
     8,
     1,
     9
    ],
    [
     3,
     11,
     14,
     6
    ],
    [
     10,
     2,
     15,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "88",
   "area": 136.72020457211397,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 243,
   "dudeney": 10
  },
  {
   "index": 812,
   "square": [
    [
     5,
     14,
     3,
     12
    ],
    [
     16,
     11,
     6,
     1
    ],
    [
     4,
     7,
     10,
     13
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "280/3",
   "area": 142.02018696304958,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 9,
   "dudeney": 6
  },
  {
   "index": 813,
   "square": [
    [
     5,
     14,
     4,
     11
    ],
    [
     15,
     10,
     8,
     1
    ],
    [
     2,
     3,
     13,
     16
    ],
    [
     12,
     7,
     9,
     6
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.8908507038694,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 245,
   "dudeney": 10
  },
  {
   "index": 814,
   "square": [
    [
     5,
     15,
     2,
     12
    ],
    [
     16,
     9,
     8,
     1
    ],
    [
     3,
     4,
     13,
     14
    ],
    [
     10,
     6,
     11,
     7
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 136.92252219455182,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 18,
   "dudeney": 6
  },
  {
   "index": 815,
   "square": [
    [
     5,
     15,
     2,
     12
    ],
    [
     16,
     10,
     7,
     1
    ],
    [
     4,
     6,
     11,
     13
    ],
    [
     9,
     3,
     14,
     8
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 139.23421730495147,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 816,
   "square": [
    [
     6,
     1,
     15,
     12
    ],
    [
     11,
     16,
     2,
     5
    ],
    [
     10,
     13,
     3,
     8
    ],
    [
     7,
     4,
     14,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "461/6",
   "area": 125.70609147470685,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 234,
   "dudeney": 4
  },
  {
   "index": 817,
   "square": [
    [
     6,
     1,
     15,
     12
    ],
    [
     16,
     11,
     5,
     2
    ],
    [
     3,
     8,
     10,
     13
    ],
    [
     9,
     14,
     4,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.93666261434475,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 2
  },
  {
   "index": 818,
   "square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     3,
     12,
     5,
     14
    ],
    [
     15,
     8,
     9,
     2
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 136.04519847151428,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 819,
   "square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     7,
     15,
     10,
     2
    ],
    [
     12,
     4,
     5,
     13
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 133.40012452349112,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 248,
   "dudeney": 10
  },
  {
   "index": 820,
   "square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     9,
     15,
     2,
     8
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "227/3",
   "area": 123.48588639613709,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 349,
   "dudeney": 6
  },
  {
   "index": 821,
   "square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     9,
     14,
     3,
     8
    ],
    [
     7,
     4,
     13,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "229/3",
   "area": 123.42886377135454,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 56,
   "dudeney": 6
  },
  {
   "index": 822,
   "square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     15,
     7,
     2,
     10
    ],
    [
     4,
     12,
     13,
     5
    ],
    [
     9,
     14,
     3,
     8
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 133.40012452349112,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 248,
   "dudeney": 10
  },
  {
   "index": 823,
   "square": [
    [
     6,
     1,
     16,
     11
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     3,
     8,
     9,
     14
    ],
    [
     10,
     13,
     4,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.88499154607857,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 824,
   "square": [
    [
     6,
     2,
     15,
     11
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     12,
     13,
     4,
     5
    ],
    [
     9,
     3,
     14,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "233/3",
   "area": 128.77918450693366,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 57,
   "dudeney": 6
  },
  {
   "index": 825,
   "square": [
    [
     6,
     2,
     15,
     11
    ],
    [
     12,
     16,
     1,
     5
    ],
    [
     7,
     13,
     4,
     10
    ],
    [
     9,
     3,
     14,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "79",
   "area": 129.6095557763519,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 350,
   "dudeney": 6
  },
  {
   "index": 826,
   "square": [
    [
     6,
     3,
     13,
     12
    ],
    [
     10,
     15,
     1,
     8
    ],
    [
     11,
     14,
     4,
     5
    ],
    [
     7,
     2,
     16,
     9
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "238/3",
   "area": 128.64782485990207,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 239,
   "dudeney": 5
  },
  {
   "index": 827,
   "square": [
    [
     6,
     3,
     13,
     12
    ],
    [
     15,
     10,
     8,
     1
    ],
    [
     4,
     5,
     11,
     14
    ],
    [
     9,
     16,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.98932685952042,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 1
  },
  {
   "index": 828,
   "square": [
    [
     6,
     3,
     14,
     11
    ],
    [
     4,
     13,
     12,
     5
    ],
    [
     15,
     2,
     7,
     10
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "491/6",
   "area": 131.0271718577918,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 249,
   "dudeney": 7
  },
  {
   "index": 829,
   "square": [
    [
     6,
     3,
     14,
     11
    ],
    [
     7,
     16,
     1,
     10
    ],
    [
     12,
     13,
     4,
     5
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "239/3",
   "area": 130.63049982342153,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 57,
   "dudeney": 6
  },
  {
   "index": 830,
   "square": [
    [
     6,
     3,
     14,
     11
    ],
    [
     12,
     5,
     4,
     13
    ],
    [
     7,
     10,
     15,
     2
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "f_vector": [
    13,
    29,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "491/6",
   "area": 131.0271718577918,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 249,
   "dudeney": 7
  },
  {
   "index": 831,
   "square": [
    [
     6,
     3,
     14,
     11
    ],
    [
     12,
     16,
     1,
     5
    ],
    [
     7,
     13,
     4,
     10
    ],
    [
     9,
     2,
     15,
     8
    ]
   ],
   "f_vector": [
    14,
    30,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 131.61083678826986,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 351,
   "dudeney": 6
  },
  {
   "index": 832,
   "square": [
    [
     6,
     3,
     15,
     10
    ],
    [
     4,
     9,
     5,
     16
    ],
    [
     13,
     8,
     12,
     1
    ],
    [
     11,
     14,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 133.23272137093142,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 833,
   "square": [
    [
     6,
     3,
     15,
     10
    ],
    [
     9,
     16,
     4,
     5
    ],
    [
     12,
     13,
     1,
     8
    ],
    [
     7,
     2,
     14,
     11
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "238/3",
   "area": 129.05242971151569,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 250,
   "dudeney": 3
  },
  {
   "index": 834,
   "square": [
    [
     6,
     3,
     15,
     10
    ],
    [
     12,
     13,
     1,
     8
    ],
    [
     9,
     16,
     4,
     5
    ],
    [
     7,
     2,
     14,
     11
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "81",
   "area": 131.29051428133403,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 250,
   "dudeney": 3
  },
  {
   "index": 835,
   "square": [
    [
     6,
     3,
     15,
     10
    ],
    [
     13,
     12,
     8,
     1
    ],
    [
     4,
     5,
     9,
     16
    ],
    [
     11,
     14,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.7870872238288,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 836,
   "square": [
    [
     6,
     3,
     15,
     10
    ],
    [
     16,
     9,
     5,
     4
    ],
    [
     1,
     8,
     12,
     13
    ],
    [
     11,
     14,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.8929235779276,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 837,
   "square": [
    [
     6,
     3,
     16,
     9
    ],
    [
     10,
     15,
     4,
     5
    ],
    [
     11,
     14,
     1,
     8
    ],
    [
     7,
     2,
     13,
     12
    ]
   ],
   "f_vector": [
    15,
    32,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "467/6",
   "area": 126.12435498956172,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 241,
   "dudeney": 5
  },
  {
   "index": 838,
   "square": [
    [
     6,
     3,
     16,
     9
    ],
    [
     15,
     10,
     5,
     4
    ],
    [
     1,
     8,
     11,
     14
    ],
    [
     12,
     13,
     2,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.11555183379534,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 1
  },
  {
   "index": 839,
   "square": [
    [
     6,
     4,
     13,
     11
    ],
    [
     9,
     15,
     2,
     8
    ],
    [
     12,
     14,
     3,
     5
    ],
    [
     7,
     1,
     16,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "79",
   "area": 127.05133284082393,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 57,
   "dudeney": 6
  },
  {
   "index": 840,
   "square": [
    [
     6,
     4,
     13,
     11
    ],
    [
     12,
     15,
     2,
     5
    ],
    [
     9,
     14,
     3,
     8
    ],
    [
     7,
     1,
     16,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "232/3",
   "area": 127.38146370838487,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 218,
   "dudeney": 6
  },
  {
   "index": 841,
   "square": [
    [
     6,
     4,
     13,
     11
    ],
    [
     15,
     9,
     8,
     2
    ],
    [
     3,
     5,
     12,
     14
    ],
    [
     10,
     16,
     1,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.85978932201917,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 842,
   "square": [
    [
     6,
     4,
     15,
     9
    ],
    [
     11,
     13,
     2,
     8
    ],
    [
     10,
     16,
     3,
     5
    ],
    [
     7,
     1,
     14,
     12
    ]
   ],
   "f_vector": [
    13,
    30,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 129.10452664754752,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 237,
   "dudeney": 4
  },
  {
   "index": 843,
   "square": [
    [
     6,
     4,
     15,
     9
    ],
    [
     13,
     11,
     8,
     2
    ],
    [
     3,
     5,
     10,
     16
    ],
    [
     12,
     14,
     1,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 140.90489479437062,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 2
  },
  {
   "index": 844,
   "square": [
    [
     6,
     4,
     15,
     9
    ],
    [
     16,
     13,
     2,
     3
    ],
    [
     1,
     12,
     7,
     14
    ],
    [
     11,
     5,
     10,
     8
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 136.07158011493135,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 251,
   "dudeney": 7
  },
  {
   "index": 845,
   "square": [
    [
     6,
     7,
     12,
     9
    ],
    [
     14,
     4,
     1,
     15
    ],
    [
     3,
     13,
     16,
     2
    ],
    [
     11,
     10,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "82",
   "area": 130.7383231073856,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 25,
   "dudeney": 6
  },
  {
   "index": 846,
   "square": [
    [
     6,
     7,
     12,
     9
    ],
    [
     14,
     15,
     4,
     1
    ],
    [
     3,
     10,
     5,
     16
    ],
    [
     11,
     2,
     13,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "262/3",
   "area": 136.53174195978602,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 252,
   "dudeney": 10
  },
  {
   "index": 847,
   "square": [
    [
     6,
     7,
     12,
     9
    ],
    [
     15,
     4,
     1,
     14
    ],
    [
     2,
     13,
     16,
     3
    ],
    [
     11,
     10,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "83",
   "area": 132.61886380850353,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 25,
   "dudeney": 6
  },
  {
   "index": 848,
   "square": [
    [
     6,
     9,
     12,
     7
    ],
    [
     13,
     3,
     2,
     16
    ],
    [
     4,
     14,
     15,
     1
    ],
    [
     11,
     8,
     5,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "241/3",
   "area": 126.49758464538917,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 6
  },
  {
   "index": 849,
   "square": [
    [
     6,
     9,
     12,
     7
    ],
    [
     15,
     4,
     1,
     14
    ],
    [
     3,
     16,
     13,
     2
    ],
    [
     10,
     5,
     8,
     11
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "85",
   "area": 132.69245628088402,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 25,
   "dudeney": 3
  },
  {
   "index": 850,
   "square": [
    [
     6,
     9,
     12,
     7
    ],
    [
     16,
     3,
     2,
     13
    ],
    [
     1,
     14,
     15,
     4
    ],
    [
     11,
     8,
     5,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "248/3",
   "area": 130.80185434438908,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 25,
   "dudeney": 6
  },
  {
   "index": 851,
   "square": [
    [
     6,
     10,
     11,
     7
    ],
    [
     15,
     3,
     2,
     14
    ],
    [
     1,
     13,
     16,
     4
    ],
    [
     12,
     8,
     5,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "84",
   "area": 132.50812464928634,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 5
  },
  {
   "index": 852,
   "square": [
    [
     6,
     10,
     11,
     7
    ],
    [
     15,
     3,
     2,
     14
    ],
    [
     4,
     16,
     13,
     1
    ],
    [
     9,
     5,
     8,
     12
    ]
   ],
   "f_vector": [
    15,
    34,
    21
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "83",
   "area": 129.80926225278273,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 244,
   "dudeney": 5
  },
  {
   "index": 853,
   "square": [
    [
     6,
     11,
     10,
     7
    ],
    [
     13,
     4,
     1,
     16
    ],
    [
     3,
     14,
     15,
     2
    ],
    [
     12,
     5,
     8,
     9
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "499/6",
   "area": 129.96880462178262,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 246,
   "dudeney": 4
  },
  {
   "index": 854,
   "square": [
    [
     6,
     11,
     10,
     7
    ],
    [
     16,
     1,
     4,
     13
    ],
    [
     3,
     14,
     15,
     2
    ],
    [
     9,
     8,
     5,
     12
    ]
   ],
   "f_vector": [
    14,
    31,
    19
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "165/2",
   "area": 132.20664371221386,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 247,
   "dudeney": 4
  },
  {
   "index": 855,
   "square": [
    [
     6,
     12,
     7,
     9
    ],
    [
     14,
     4,
     1,
     15
    ],
    [
     3,
     13,
     16,
     2
    ],
    [
     11,
     5,
     10,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "253/3",
   "area": 131.59539734580164,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 253,
   "dudeney": 6
  },
  {
   "index": 856,
   "square": [
    [
     6,
     12,
     7,
     9
    ],
    [
     15,
     4,
     1,
     14
    ],
    [
     2,
     13,
     16,
     3
    ],
    [
     11,
     5,
     10,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "254/3",
   "area": 133.2235003877119,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 253,
   "dudeney": 6
  },
  {
   "index": 857,
   "square": [
    [
     6,
     12,
     7,
     9
    ],
    [
     16,
     5,
     10,
     3
    ],
    [
     1,
     4,
     15,
     14
    ],
    [
     11,
     13,
     2,
     8
    ]
   ],
   "f_vector": [
    13,
    28,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 136.07158011493135,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 251,
   "dudeney": 7
  },
  {
   "index": 858,
   "square": [
    [
     6,
     12,
     9,
     7
    ],
    [
     13,
     3,
     2,
     16
    ],
    [
     4,
     14,
     15,
     1
    ],
    [
     11,
     5,
     8,
     10
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "245/3",
   "area": 127.25172029769831,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 14,
   "dudeney": 6
  },
  {
   "index": 859,
   "square": [
    [
     6,
     12,
     9,
     7
    ],
    [
     15,
     1,
     4,
     14
    ],
    [
     3,
     13,
     16,
     2
    ],
    [
     10,
     8,
     5,
     11
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "85",
   "area": 134.4099324243195,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 25,
   "dudeney": 3
  },
  {
   "index": 860,
   "square": [
    [
     6,
     12,
     9,
     7
    ],
    [
     16,
     3,
     2,
     13
    ],
    [
     1,
     14,
     15,
     4
    ],
    [
     11,
     5,
     8,
     10
    ]
   ],
   "f_vector": [
    12,
    28,
    18
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4
   ],
   "volume": "82",
   "area": 130.41072099837646,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 25,
   "dudeney": 6
  },
  {
   "index": 861,
   "square": [
    [
     6,
     13,
     4,
     11
    ],
    [
     15,
     12,
     5,
     2
    ],
    [
     3,
     8,
     9,
     14
    ],
    [
     10,
     1,
     16,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 141.40390865608256,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 862,
   "square": [
    [
     6,
     14,
     3,
     11
    ],
    [
     15,
     7,
     2,
     10
    ],
    [
     4,
     12,
     13,
     5
    ],
    [
     9,
     1,
     16,
     8
    ]
   ],
   "f_vector": [
    12,
    27,
    17
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4
   ],
   "volume": "262/3",
   "area": 136.53174195978602,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 252,
   "dudeney": 10
  },
  {
   "index": 863,
   "square": [
    [
     6,
     15,
     3,
     10
    ],
    [
     16,
     9,
     5,
     4
    ],
    [
     1,
     8,
     12,
     13
    ],
    [
     11,
     2,
     14,
     7
    ]
   ],
   "f_vector": [
    12,
    24,
    14
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "92",
   "area": 138.7357205695884,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 1,
   "dudeney": 6
  },
  {
   "index": 864,
   "square": [
    [
     7,
     1,
     16,
     10
    ],
    [
     6,
     14,
     11,
     3
    ],
    [
     12,
     4,
     5,
     13
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 137.8732932016096,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 254,
   "dudeney": 10
  },
  {
   "index": 865,
   "square": [
    [
     7,
     1,
     16,
     10
    ],
    [
     14,
     6,
     3,
     11
    ],
    [
     4,
     12,
     13,
     5
    ],
    [
     9,
     15,
     2,
     8
    ]
   ],
   "f_vector": [
    12,
    25,
    15
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 137.8732932016096,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 254,
   "dudeney": 10
  },
  {
   "index": 866,
   "square": [
    [
     7,
     2,
     15,
     10
    ],
    [
     4,
     13,
     12,
     5
    ],
    [
     14,
     3,
     6,
     11
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 136.98427614949804,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 18,
   "dudeney": 7
  },
  {
   "index": 867,
   "square": [
    [
     7,
     2,
     15,
     10
    ],
    [
     12,
     5,
     4,
     13
    ],
    [
     6,
     11,
     14,
     3
    ],
    [
     9,
     16,
     1,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "86",
   "area": 136.98427614949807,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 18,
   "dudeney": 7
  },
  {
   "index": 868,
   "square": [
    [
     7,
     2,
     16,
     9
    ],
    [
     6,
     15,
     1,
     12
    ],
    [
     11,
     14,
     4,
     5
    ],
    [
     10,
     3,
     13,
     8
    ]
   ],
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "79",
   "area": 126.6520255705394,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 255,
   "dudeney": 7
  },
  {
   "index": 869,
   "square": [
    [
     7,
     2,
     16,
     9
    ],
    [
     12,
     15,
     1,
     6
    ],
    [
     5,
     14,
     4,
     11
    ],
    [
     10,
     3,
     13,
     8
    ]
   ],
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 127.50784802696442,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     1
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 256,
   "dudeney": 7
  },
  {
   "index": 870,
   "square": [
    [
     7,
     4,
     14,
     9
    ],
    [
     5,
     16,
     2,
     11
    ],
    [
     12,
     13,
     3,
     6
    ],
    [
     10,
     1,
     15,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "242/3",
   "area": 129.40700688420134,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 257,
   "dudeney": 10
  },
  {
   "index": 871,
   "square": [
    [
     7,
     4,
     14,
     9
    ],
    [
     11,
     16,
     2,
     5
    ],
    [
     6,
     13,
     3,
     12
    ],
    [
     10,
     1,
     15,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "163/2",
   "area": 130.16196640936363,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 258,
   "dudeney": 10
  },
  {
   "index": 872,
   "square": [
    [
     7,
     4,
     14,
     9
    ],
    [
     16,
     13,
     3,
     2
    ],
    [
     1,
     12,
     6,
     15
    ],
    [
     10,
     5,
     11,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 139.50834149231434,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 49,
   "dudeney": 7
  },
  {
   "index": 873,
   "square": [
    [
     7,
     5,
     12,
     10
    ],
    [
     16,
     4,
     1,
     13
    ],
    [
     2,
     14,
     15,
     3
    ],
    [
     9,
     11,
     6,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "242/3",
   "area": 129.40700688420134,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 257,
   "dudeney": 10
  },
  {
   "index": 874,
   "square": [
    [
     7,
     6,
     11,
     10
    ],
    [
     14,
     3,
     2,
     15
    ],
    [
     4,
     13,
     16,
     1
    ],
    [
     9,
     12,
     5,
     8
    ]
   ],
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "79",
   "area": 126.6520255705394,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 255,
   "dudeney": 7
  },
  {
   "index": 875,
   "square": [
    [
     7,
     6,
     12,
     9
    ],
    [
     15,
     14,
     4,
     1
    ],
    [
     2,
     11,
     5,
     16
    ],
    [
     10,
     3,
     13,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 138.74955408636646,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 49,
   "dudeney": 10
  },
  {
   "index": 876,
   "square": [
    [
     7,
     11,
     6,
     10
    ],
    [
     16,
     4,
     1,
     13
    ],
    [
     2,
     14,
     15,
     3
    ],
    [
     9,
     5,
     12,
     8
    ]
   ],
   "f_vector": [
    14,
    32,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "163/2",
   "area": 130.16196640936363,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 258,
   "dudeney": 10
  },
  {
   "index": 877,
   "square": [
    [
     7,
     12,
     5,
     10
    ],
    [
     14,
     3,
     2,
     15
    ],
    [
     4,
     13,
     16,
     1
    ],
    [
     9,
     6,
     11,
     8
    ]
   ],
   "f_vector": [
    15,
    33,
    20
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4,
    4,
    4
   ],
   "volume": "81",
   "area": 127.50784802696441,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     1
    ],
    [
     1,
     2
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     2
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 256,
   "dudeney": 7
  },
  {
   "index": 878,
   "square": [
    [
     7,
     12,
     6,
     9
    ],
    [
     16,
     5,
     11,
     2
    ],
    [
     1,
     4,
     14,
     15
    ],
    [
     10,
     13,
     3,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "265/3",
   "area": 139.50834149231434,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 49,
   "dudeney": 7
  },
  {
   "index": 879,
   "square": [
    [
     7,
     14,
     4,
     9
    ],
    [
     15,
     6,
     12,
     1
    ],
    [
     2,
     3,
     13,
     16
    ],
    [
     10,
     11,
     5,
     8
    ]
   ],
   "f_vector": [
    12,
    26,
    16
   ],
   "face_sizes": [
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    3,
    4,
    4,
    4,
    4
   ],
   "volume": "529/6",
   "area": 138.74955408636646,
   "hull_vertex_cells": [
    [
     0,
     0
    ],
    [
     0,
     1
    ],
    [
     0,
     2
    ],
    [
     0,
     3
    ],
    [
     1,
     0
    ],
    [
     1,
     3
    ],
    [
     2,
     0
    ],
    [
     2,
     3
    ],
    [
     3,
     0
    ],
    [
     3,
     1
    ],
    [
     3,
     2
    ],
    [
     3,
     3
    ]
   ],
   "combinatorial_type": 49,
   "dudeney": 10
  }
 ]
}

==> anc/results_linear_census.json <==
{
 "5": {
  "classes": 184,
  "V_distribution": {
   "11": 2,
   "12": 22,
   "13": 22,
   "14": 60,
   "15": 40,
   "16": 21,
   "17": 12,
   "18": 5
  },
  "V_min": 11,
  "n_min": 2,
  "V_max": 18,
  "n_max": 5,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      3,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      1,
      1,
      3,
      3,
      0
     ],
     "f": [
      12,
      25,
      15
     ]
    },
    {
     "params": [
      1,
      1,
      1,
      3,
      3,
      3
     ],
     "f": [
      12,
      25,
      15
     ]
    },
    {
     "params": [
      1,
      1,
      1,
      3,
      3,
      4
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      3
     ],
     "f": [
      12,
      24,
      14
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      3,
      1,
      4
     ],
     "f": [
      12,
      28,
      18
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      3,
      3,
      3
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      3,
      4,
      0
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      2,
      1,
      1,
      3
     ],
     "f": [
      12,
      27,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      2,
      1,
      1,
      4
     ],
     "f": [
      12,
      27,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      2,
      1,
      3,
      4
     ],
     "f": [
      12,
      25,
      15
     ]
    },
    {
     "params": [
      1,
      2,
      2,
      1,
      4,
      3
     ],
     "f": [
      12,
      25,
      15
     ]
    },
    {
     "params": [
      1,
      2,
      3,
      4,
      3,
      4
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      3,
      4,
      4,
      2
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      1,
      2
     ],
     "f": [
      12,
      27,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      1,
      3
     ],
     "f": [
      12,
      27,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      3,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      3,
      4
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      4,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      4,
      4
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      2,
      2,
      1,
      2,
      4,
      3
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      2,
      2,
      1,
      2,
      4,
      4
     ],
     "f": [
      12,
      26,
      16
     ]
    }
   ],
   "13": [
    {
     "params": [
      1,
      1,
      1,
      2,
      3,
      3
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      1,
      1,
      2,
      3,
      4
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      1,
      2,
      4,
      3,
      2
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      1,
      2,
      4,
      3,
      3
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      1,
      3,
      4,
      3,
      0
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      1,
      3,
      4,
      3,
      1
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      1,
      3,
      4,
      3,
      2
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      1,
      3,
      4,
      3,
      4
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      3,
      3
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      4,
      3
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      2,
      3,
      3,
      2
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      2,
      3,
      4,
      2
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      3,
      4,
      1,
      2
     ],
     "f": [
      13,
      29,
      18
     ]
    },
    {
     "params": [
      1,
      2,
      3,
      4,
      1,
      4
     ],
     "f": [
      13,
      29,
      18
     ]
    },
    {
     "params": [
      1,
      2,
      3,
      4,
      3,
      3
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      3,
      4,
      4,
      3
     ],
     "f": [
      13,
      28,
      17
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      1,
      3,
      2
     ],
     "f": [
      13,
      26,
      15
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      1,
      4,
      2
     ],
     "f": [
      13,
      26,
      15
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      3,
      3
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      4,
      2
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      2,
      2,
      3,
      4,
      4,
      2
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      2,
      2,
      3,
      4,
      4,
      4
     ],
     "f": [
      13,
      27,
      16
     ]
    }
   ],
   "18": [
    {
     "params": [
      1,
      2,
      1,
      1,
      0,
      3
     ],
     "f": [
      18,
      38,
      22
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      2,
      3
     ],
     "f": [
      18,
      38,
      22
     ]
    },
    {
     "params": [
      1,
      2,
      2,
      2,
      1,
      4
     ],
     "f": [
      18,
      40,
      24
     ]
    },
    {
     "params": [
      1,
      2,
      4,
      2,
      1,
      0
     ],
     "f": [
      18,
      38,
      22
     ]
    },
    {
     "params": [
      2,
      2,
      2,
      4,
      4,
      0
     ],
     "f": [
      18,
      38,
      22
     ]
    }
   ],
   "11": [
    {
     "params": [
      1,
      2,
      1,
      3,
      3,
      4
     ],
     "f": [
      11,
      23,
      14
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      3,
      4,
      4
     ],
     "f": [
      11,
      23,
      14
     ]
    }
   ]
  },
  "seconds": 0
 },
 "7": {
  "classes": 3159,
  "V_distribution": {
   "12": 2,
   "13": 2,
   "14": 40,
   "15": 68,
   "16": 224,
   "17": 408,
   "18": 657,
   "19": 636,
   "20": 591,
   "21": 336,
   "22": 133,
   "23": 48,
   "24": 12,
   "25": 2
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 25,
  "n_max": 2,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      4,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      4
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "25": [
    {
     "params": [
      1,
      2,
      3,
      2,
      0,
      1
     ],
     "f": [
      25,
      52,
      29
     ]
    },
    {
     "params": [
      1,
      2,
      3,
      2,
      2,
      3
     ],
     "f": [
      25,
      52,
      29
     ]
    }
   ],
   "13": [
    {
     "params": [
      1,
      3,
      1,
      2,
      0,
      0
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      3,
      2
     ],
     "f": [
      13,
      27,
      16
     ]
    }
   ]
  },
  "seconds": 1
 },
 "9": {
  "classes": 441,
  "V_distribution": {
   "12": 2,
   "14": 3,
   "16": 7,
   "17": 14,
   "18": 24,
   "19": 26,
   "20": 47,
   "21": 50,
   "22": 70,
   "23": 36,
   "24": 56,
   "25": 36,
   "26": 27,
   "27": 10,
   "28": 12,
   "29": 14,
   "30": 5,
   "31": 2
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 31,
  "n_max": 2,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      5,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      5
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "31": [
    {
     "params": [
      2,
      4,
      8,
      2,
      1,
      3
     ],
     "f": [
      31,
      65,
      36
     ]
    },
    {
     "params": [
      2,
      4,
      8,
      2,
      4,
      6
     ],
     "f": [
      31,
      65,
      36
     ]
    }
   ]
  },
  "seconds": 0
 },
 "11": {
  "classes": 89125,
  "V_distribution": {
   "12": 2,
   "13": 2,
   "14": 13,
   "15": 14,
   "16": 58,
   "17": 120,
   "18": 363,
   "19": 694,
   "20": 1579,
   "21": 2902,
   "22": 5198,
   "23": 7968,
   "24": 11463,
   "25": 13468,
   "26": 14046,
   "27": 11796,
   "28": 8751,
   "29": 5464,
   "30": 3019,
   "31": 1376,
   "32": 539,
   "33": 200,
   "34": 74,
   "35": 10,
   "36": 6
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 36,
  "n_max": 6,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      6,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      6
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "13": [
    {
     "params": [
      1,
      3,
      1,
      2,
      1,
      1
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      2,
      1
     ],
     "f": [
      13,
      27,
      16
     ]
    }
   ],
   "36": [
    {
     "params": [
      1,
      4,
      4,
      3,
      0,
      5
     ],
     "f": [
      36,
      75,
      41
     ]
    },
    {
     "params": [
      1,
      4,
      4,
      3,
      4,
      1
     ],
     "f": [
      36,
      75,
      41
     ]
    },
    {
     "params": [
      2,
      5,
      6,
      9,
      1,
      1
     ],
     "f": [
      36,
      77,
      43
     ]
    },
    {
     "params": [
      2,
      5,
      6,
      9,
      5,
      2
     ],
     "f": [
      36,
      77,
      43
     ]
    },
    {
     "params": [
      4,
      5,
      2,
      9,
      3,
      5
     ],
     "f": [
      36,
      71,
      37
     ]
    },
    {
     "params": [
      4,
      5,
      2,
      9,
      5,
      5
     ],
     "f": [
      36,
      71,
      37
     ]
    }
   ]
  },
  "seconds": 12
 },
 "13": {
  "classes": 283176,
  "V_distribution": {
   "12": 2,
   "13": 6,
   "14": 11,
   "15": 18,
   "16": 59,
   "17": 90,
   "18": 245,
   "19": 496,
   "20": 1000,
   "21": 2100,
   "22": 4150,
   "23": 7052,
   "24": 12806,
   "25": 19672,
   "26": 28811,
   "27": 36116,
   "28": 40272,
   "29": 39014,
   "30": 33361,
   "31": 24156,
   "32": 15937,
   "33": 8812,
   "34": 4740,
   "35": 2418,
   "36": 1081,
   "37": 464,
   "38": 191,
   "39": 68,
   "40": 26,
   "41": 2
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 41,
  "n_max": 2,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      7,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      7
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "13": [
    {
     "params": [
      1,
      3,
      1,
      2,
      0,
      0
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      0,
      12
     ],
     "f": [
      13,
      29,
      18
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      3,
      2
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      3,
      3
     ],
     "f": [
      13,
      29,
      18
     ]
    },
    {
     "params": [
      1,
      4,
      1,
      3,
      0,
      0
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      4,
      1,
      3,
      4,
      3
     ],
     "f": [
      13,
      27,
      16
     ]
    }
   ],
   "41": [
    {
     "params": [
      2,
      6,
      5,
      10,
      1,
      3
     ],
     "f": [
      41,
      90,
      51
     ]
    },
    {
     "params": [
      2,
      6,
      5,
      10,
      6,
      11
     ],
     "f": [
      41,
      90,
      51
     ]
    }
   ]
  },
  "seconds": 42
 },
 "15": {
  "classes": 1472,
  "V_distribution": {
   "12": 2,
   "14": 3,
   "16": 4,
   "17": 4,
   "18": 12,
   "19": 14,
   "20": 16,
   "21": 30,
   "22": 32,
   "23": 44,
   "24": 96,
   "25": 78,
   "26": 128,
   "27": 114,
   "28": 155,
   "29": 112,
   "30": 155,
   "31": 110,
   "32": 128,
   "33": 66,
   "34": 90,
   "35": 22,
   "36": 42,
   "37": 8,
   "38": 7
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 38,
  "n_max": 7,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      8,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      8
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "38": [
    {
     "params": [
      2,
      4,
      8,
      14,
      10,
      3
     ],
     "f": [
      38,
      78,
      42
     ]
    },
    {
     "params": [
      2,
      7,
      8,
      11,
      4,
      6
     ],
     "f": [
      38,
      82,
      46
     ]
    },
    {
     "params": [
      2,
      7,
      8,
      11,
      4,
      12
     ],
     "f": [
      38,
      82,
      46
     ]
    },
    {
     "params": [
      2,
      7,
      14,
      11,
      4,
      12
     ],
     "f": [
      38,
      82,
      46
     ]
    },
    {
     "params": [
      4,
      7,
      4,
      11,
      5,
      7
     ],
     "f": [
      38,
      80,
      44
     ]
    },
    {
     "params": [
      4,
      7,
      13,
      11,
      11,
      7
     ],
     "f": [
      38,
      81,
      45
     ]
    },
    {
     "params": [
      4,
      7,
      13,
      11,
      14,
      1
     ],
     "f": [
      38,
      81,
      45
     ]
    }
   ]
  },
  "seconds": 1
 },
 "17": {
  "classes": 1713664,
  "V_distribution": {
   "12": 2,
   "13": 4,
   "14": 15,
   "15": 10,
   "16": 45,
   "17": 74,
   "18": 202,
   "19": 362,
   "20": 704,
   "21": 1450,
   "22": 2757,
   "23": 5116,
   "24": 9763,
   "25": 16090,
   "26": 27820,
   "27": 44508,
   "28": 70140,
   "29": 101204,
   "30": 140832,
   "31": 174832,
   "32": 203581,
   "33": 210636,
   "34": 201774,
   "35": 171430,
   "36": 131456,
   "37": 88264,
   "38": 54832,
   "39": 29908,
   "40": 15039,
   "41": 6658,
   "42": 2764,
   "43": 944,
   "44": 298,
   "45": 104,
   "46": 37,
   "47": 8,
   "48": 1
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 48,
  "n_max": 1,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      9,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      9
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "13": [
    {
     "params": [
      1,
      3,
      1,
      2,
      1,
      1
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      2,
      1
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      4,
      1,
      3,
      0,
      0
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      4,
      1,
      3,
      4,
      3
     ],
     "f": [
      13,
      27,
      16
     ]
    }
   ],
   "48": [
    {
     "params": [
      1,
      5,
      10,
      14,
      11,
      3
     ],
     "f": [
      48,
      100,
      54
     ]
    }
   ]
  },
  "seconds": 264
 },
 "19": {
  "classes": 3558249,
  "V_distribution": {
   "12": 2,
   "13": 4,
   "14": 11,
   "15": 16,
   "16": 50,
   "17": 56,
   "18": 184,
   "19": 346,
   "20": 618,
   "21": 1360,
   "22": 2550,
   "23": 4564,
   "24": 8469,
   "25": 14670,
   "26": 25364,
   "27": 42192,
   "28": 69051,
   "29": 105786,
   "30": 159524,
   "31": 224984,
   "32": 297906,
   "33": 361582,
   "34": 408278,
   "35": 419062,
   "36": 391949,
   "37": 329168,
   "38": 254650,
   "39": 177724,
   "40": 115545,
   "41": 67836,
   "42": 38151,
   "43": 19118,
   "44": 9764,
   "45": 4458,
   "46": 1944,
   "47": 794,
   "48": 355,
   "49": 110,
   "50": 44,
   "51": 10
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 51,
  "n_max": 10,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      10,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      10
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "13": [
    {
     "params": [
      1,
      3,
      1,
      2,
      0,
      0
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      0,
      18
     ],
     "f": [
      13,
      29,
      18
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      3,
      2
     ],
     "f": [
      13,
      27,
      16
     ]
    },
    {
     "params": [
      1,
      3,
      1,
      2,
      3,
      3
     ],
     "f": [
      13,
      29,
      18
     ]
    }
   ],
   "51": [
    {
     "params": [
      1,
      7,
      8,
      16,
      0,
      12
     ],
     "f": [
      51,
      107,
      58
     ]
    },
    {
     "params": [
      1,
      7,
      8,
      16,
      7,
      11
     ],
     "f": [
      51,
      107,
      58
     ]
    },
    {
     "params": [
      1,
      7,
      11,
      3,
      0,
      15
     ],
     "f": [
      51,
      109,
      60
     ]
    },
    {
     "params": [
      1,
      7,
      11,
      3,
      7,
      17
     ],
     "f": [
      51,
      109,
      60
     ]
    },
    {
     "params": [
      2,
      5,
      5,
      7,
      0,
      17
     ],
     "f": [
      51,
      112,
      63
     ]
    },
    {
     "params": [
      2,
      5,
      5,
      7,
      6,
      13
     ],
     "f": [
      51,
      112,
      63
     ]
    },
    {
     "params": [
      2,
      5,
      10,
      4,
      0,
      11
     ],
     "f": [
      51,
      108,
      59
     ]
    },
    {
     "params": [
      2,
      5,
      10,
      4,
      6,
      2
     ],
     "f": [
      51,
      108,
      59
     ]
    },
    {
     "params": [
      4,
      9,
      2,
      16,
      3,
      8
     ],
     "f": [
      51,
      105,
      56
     ]
    },
    {
     "params": [
      4,
      9,
      2,
      16,
      9,
      9
     ],
     "f": [
      51,
      105,
      56
     ]
    }
   ]
  },
  "seconds": 936
 },
 "21": {
  "classes": 25272,
  "V_distribution": {
   "12": 2,
   "14": 3,
   "16": 3,
   "17": 10,
   "18": 11,
   "19": 24,
   "20": 31,
   "21": 64,
   "22": 86,
   "23": 124,
   "24": 256,
   "25": 248,
   "26": 388,
   "27": 506,
   "28": 721,
   "29": 836,
   "30": 1294,
   "31": 1416,
   "32": 1863,
   "33": 1932,
   "34": 2414,
   "35": 2344,
   "36": 2565,
   "37": 2106,
   "38": 1904,
   "39": 1434,
   "40": 1138,
   "41": 660,
   "42": 443,
   "43": 204,
   "44": 123,
   "45": 70,
   "46": 35,
   "47": 10,
   "48": 4
  },
  "V_min": 12,
  "n_min": 2,
  "V_max": 48,
  "n_max": 4,
  "certified": {
   "12": [
    {
     "params": [
      1,
      1,
      1,
      2,
      11,
      1
     ],
     "f": [
      12,
      26,
      16
     ]
    },
    {
     "params": [
      1,
      2,
      1,
      1,
      1,
      11
     ],
     "f": [
      12,
      24,
      14
     ]
    }
   ],
   "48": [
    {
     "params": [
      2,
      8,
      5,
      10,
      0,
      4
     ],
     "f": [
      48,
      104,
      58
     ]
    },
    {
     "params": [
      2,
      8,
      5,
      10,
      9,
      10
     ],
     "f": [
      48,
      104,
      58
     ]
    },
    {
     "params": [
      2,
      8,
      10,
      8,
      0,
      7
     ],
     "f": [
      48,
      100,
      54
     ]
    },
    {
     "params": [
      2,
      8,
      10,
      8,
      9,
      10
     ],
     "f": [
      48,
      100,
      54
     ]
    }
   ]
  },
  "seconds": 7
 }
}

==> anc/results_linear_squares.json <==
{
 "5": {
  "classes": 184,
  "V_distribution": {
   "11": 2,
   "12": 22,
   "13": 22,
   "14": 60,
   "15": 40,
   "16": 21,
   "17": 12,
   "18": 5
  },
  "V_min": 11,
  "V_max": 18,
  "n_min": 2,
  "siamese_V": 12,
  "seconds": 1
 },
 "7": {
  "classes": 3159,
  "V_distribution": {
   "12": 2,
   "13": 2,
   "14": 40,
   "15": 68,
   "16": 224,
   "17": 408,
   "18": 657,
   "19": 636,
   "20": 591,
   "21": 336,
   "22": 133,
   "23": 48,
   "24": 12,
   "25": 2
  },
  "V_min": 12,
  "V_max": 25,
  "n_min": 2,
  "siamese_V": 12,
  "seconds": 14
 },
 "9": {
  "classes": 441,
  "V_distribution": {
   "12": 2,
   "14": 3,
   "16": 7,
   "17": 14,
   "18": 24,
   "19": 26,
   "20": 47,
   "21": 50,
   "22": 70,
   "23": 36,
   "24": 56,
   "25": 36,
   "26": 27,
   "27": 10,
   "28": 12,
   "29": 14,
   "30": 5,
   "31": 2
  },
  "V_min": 12,
  "V_max": 31,
  "n_min": 2,
  "siamese_V": 12,
  "seconds": 10
 },
 "11": {
  "classes": 89125,
  "V_distribution": {
   "12": 2,
   "13": 2,
   "14": 13,
   "15": 14,
   "16": 58,
   "17": 120,
   "18": 363,
   "19": 694,
   "20": 1579,
   "21": 2902,
   "22": 5198,
   "23": 7968,
   "24": 11463,
   "25": 13468,
   "26": 14046,
   "27": 11796,
   "28": 8751,
   "29": 5464,
   "30": 3019,
   "31": 1376,
   "32": 539,
   "33": 200,
   "34": 74,
   "35": 10,
   "36": 6
  },
  "V_min": 12,
  "V_max": 36,
  "n_min": 2,
  "siamese_V": 12,
  "seconds": 474
 },
 "digit_exchanged_square": {
  "5": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "7": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "9": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "11": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "13": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "15": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "17": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "19": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "21": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "23": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "25": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "27": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "29": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  },
  "31": {
   "f": [
    12,
    24,
    14
   ],
   "vertices_at_corners": 4
  }
 }
}

==> anc/results_siamese_proof.json <==
{
 "closed_form_and_layers_checked_n": [
  3,
  5,
  7,
  9,
  11,
  13,
  15,
  17,
  19,
  21,
  23,
  25,
  27,
  29,
  31,
  33,
  35,
  37,
  39,
  41
 ],
 "facets_vertex_sets": [
  [
   "v1",
   "v2",
   "v3"
  ],
  [
   "v1",
   "v2",
   "v7",
   "v8"
  ],
  [
   "v1",
   "v3",
   "v4",
   "v5"
  ],
  [
   "v1",
   "v4",
   "v7"
  ],
  [
   "v10",
   "v11",
   "v12"
  ],
  [
   "v2",
   "v3",
   "v6"
  ],
  [
   "v2",
   "v6",
   "v9"
  ],
  [
   "v2",
   "v8",
   "v9"
  ],
  [
   "v3",
   "v5",
   "v6"
  ],
  [
   "v4",
   "v5",
   "v12"
  ],
  [
   "v4",
   "v7",
   "v12"
  ],
  [
   "v5",
   "v6",
   "v10",
   "v12"
  ],
  [
   "v6",
   "v9",
   "v10"
  ],
  [
   "v7",
   "v11",
   "v12"
  ],
  [
   "v7",
   "v8",
   "v11"
  ],
  [
   "v8",
   "v9",
   "v10",
   "v11"
  ]
 ],
 "proof_checks": {
  "n_planes": 16,
  "n_strict_inequalities_vertices": 140,
  "n_layer_vertex_inequalities": 256,
  "edges": 26,
  "euler": 2,
  "face_sizes": [
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   3,
   4,
   4,
   4,
   4
  ],
  "valid_for": "all integers m >= 2, i.e. all odd n >= 5"
 },
 "planes": [
  {
   "normal": [
    "0",
    "0",
    "1 + -2m + 1m^2"
   ],
   "offset": "-2 + 2m + 2m^2 + -2m^3",
   "vertices": [
    "v1",
    "v2",
    "v3"
   ],
   "cycle": [
    "v1",
    "v2",
    "v3"
   ]
  },
  {
   "normal": [
    "0",
    "-2 + 2m^2",
    "0"
   ],
   "offset": "2m + -2m^3",
   "vertices": [
    "v1",
    "v2",
    "v7",
    "v8"
   ],
   "cycle": [
    "v7",
    "v1",
    "v2",
    "v8"
   ]
  },
  {
   "normal": [
    "1 + 1m + -2m^2",
    "0",
    "0"
   ],
   "offset": "1m + 1m^2 + -2m^3",
   "vertices": [
    "v1",
    "v3",
    "v4",
    "v5"
   ],
   "cycle": [
    "v5",
    "v3",
    "v1",
    "v4"
   ]
  },
  {
   "normal": [
    "-2m + -2m^2",
    "1m + 2m^2",
    "-1m^2"
   ],
   "offset": "-1m^2 + -2m^3",
   "vertices": [
    "v1",
    "v4",
    "v7"
   ],
   "cycle": [
    "v1",
    "v4",
    "v7"
   ]
  },
  {
   "normal": [
    "0",
    "0",
    "-1 + 2m + -1m^2"
   ],
   "offset": "-2 + 2m + 2m^2 + -2m^3",
   "vertices": [
    "v10",
    "v11",
    "v12"
   ],
   "cycle": [
    "v10",
    "v11",
    "v12"
   ]
  },
  {
   "normal": [
    "-2 + 2m^2",
    "2 + -2m^2",
    "-1 + -1m + 2m^2"
   ],
   "offset": "2m + -2m^3",
   "vertices": [
    "v2",
    "v3",
    "v6"
   ],
   "cycle": [
    "v2",
    "v3",
    "v6"
   ]
  },
  {
   "normal": [
    "4m + 2m^2",
    "1 + -2m + -2m^2",
    "1m + 2m^2"
   ],
   "offset": "1m + -2m^2 + -2m^3",
   "vertices": [
    "v2",
    "v6",
    "v9"
   ],
   "cycle": [
    "v2",
    "v6",
    "v9"
   ]
  },
  {
   "normal": [
    "2m + 2m^2",
    "-1 + -1m",
    "1m + 1m^2"
   ],
   "offset": "1m + -1m^2 + -2m^3",
   "vertices": [
    "v2",
    "v8",
    "v9"
   ],
   "cycle": [
    "v2",
    "v8",
    "v9"
   ]
  },
  {
   "normal": [
    "0",
    "-2m + -2m^2",
    "1m + 1m^2"
   ],
   "offset": "-2m^2 + -2m^3",
   "vertices": [
    "v3",
    "v5",
    "v6"
   ],
   "cycle": [
    "v3",
    "v5",
    "v6"
   ]
  },
  {
   "normal": [
    "-2m + -2m^2",
    "1 + 1m",
    "-1m + -1m^2"
   ],
   "offset": "1m + -1m^2 + -2m^3",
   "vertices": [
    "v4",
    "v5",
    "v12"
   ],
   "cycle": [
    "v4",
    "v5",
    "v12"
   ]
  },
  {
   "normal": [
    "-4m + -2m^2",
    "-1 + 2m + 2m^2",
    "-1m + -2m^2"
   ],
   "offset": "1m + -2m^2 + -2m^3",
   "vertices": [
    "v4",
    "v7",
    "v12"
   ],
   "cycle": [
    "v4",
    "v7",
    "v12"
   ]
  },
  {
   "normal": [
    "0",
    "-2m + -2m^2",
    "0"
   ],
   "offset": "-2m^2 + -2m^3",
   "vertices": [
    "v5",
    "v6",
    "v10",
    "v12"
   ],
   "cycle": [
    "v6",
    "v5",
    "v12",
    "v10"
   ]
  },
  {
   "normal": [
    "2m + 2m^2",
    "-1m + -2m^2",
    "1m^2"
   ],
   "offset": "-1m^2 + -2m^3",
   "vertices": [
    "v6",
    "v9",
    "v10"
   ],
   "cycle": [
    "v6",
    "v9",
    "v10"
   ]
  },
  {
   "normal": [
    "2 + -2m^2",
    "-2 + 2m^2",
    "1 + 1m + -2m^2"
   ],
   "offset": "2m + -2m^3",
   "vertices": [
    "v7",
    "v11",
    "v12"
   ],
   "cycle": [
    "v7",
    "v11",
    "v12"
   ]
  },
  {
   "normal": [
    "0",
    "2m + 2m^2",
    "-1m + -1m^2"
   ],
   "offset": "-2m^2 + -2m^3",
   "vertices": [
    "v7",
    "v8",
    "v11"
   ],
   "cycle": [
    "v7",
    "v8",
    "v11"
   ]
  },
  {
   "normal": [
    "2m^2",
    "0",
    "0"
   ],
   "offset": "-2m^3",
   "vertices": [
    "v8",
    "v9",
    "v10",
    "v11"
   ],
   "cycle": [
    "v10",
    "v11",
    "v8",
    "v9"
   ]
  }
 ],
 "vertex_cells": {
  "v1": {
   "x": "-1m",
   "y": "1m",
   "zeta": "2 + 2m",
   "i": "0",
   "j": "0",
   "values": {
    "5": 17,
    "7": 30,
    "9": 47,
    "11": 68,
    "21": 233
   }
  },
  "v2": {
   "x": "-1",
   "y": "1m",
   "zeta": "2 + 2m",
   "i": "0",
   "j": "-1 + 1m",
   "values": {
    "5": 24,
    "7": 48,
    "9": 80,
    "11": 120,
    "21": 440
   }
  },
  "v3": {
   "x": "-1m",
   "y": "1",
   "zeta": "2 + 2m",
   "i": "-1 + 1m",
   "j": "0",
   "values": {
    "5": 23,
    "7": 46,
    "9": 77,
    "11": 116,
    "21": 431
   }
  },
  "v4": {
   "x": "-1m",
   "y": "0",
   "zeta": "1",
   "i": "1m",
   "j": "0",
   "values": {
    "5": 4,
    "7": 5,
    "9": 6,
    "11": 7,
    "21": 12
   }
  },
  "v5": {
   "x": "-1m",
   "y": "-1m",
   "zeta": "0",
   "i": "2m",
   "j": "0",
   "values": {
    "5": 11,
    "7": 22,
    "9": 37,
    "11": 56,
    "21": 211
   }
  },
  "v6": {
   "x": "0",
   "y": "-1m",
   "zeta": "0",
   "i": "2m",
   "j": "1m",
   "values": {
    "5": 25,
    "7": 49,
    "9": 81,
    "11": 121,
    "21": 441
   }
  },
  "v7": {
   "x": "0",
   "y": "1m",
   "zeta": "0",
   "i": "0",
   "j": "1m",
   "values": {
    "5": 1,
    "7": 1,
    "9": 1,
    "11": 1,
    "21": 1
   }
  },
  "v8": {
   "x": "1m",
   "y": "1m",
   "zeta": "0",
   "i": "0",
   "j": "2m",
   "values": {
    "5": 15,
    "7": 28,
    "9": 45,
    "11": 66,
    "21": 231
   }
  },
  "v9": {
   "x": "1m",
   "y": "0",
   "zeta": "-1",
   "i": "1m",
   "j": "2m",
   "values": {
    "5": 22,
    "7": 45,
    "9": 76,
    "11": 115,
    "21": 430
   }
  },
  "v10": {
   "x": "1m",
   "y": "-1m",
   "zeta": "-2 + -2m",
   "i": "2m",
   "j": "2m",
   "values": {
    "5": 9,
    "7": 20,
    "9": 35,
    "11": 54,
    "21": 209
   }
  },
  "v11": {
   "x": "1m",
   "y": "-1",
   "zeta": "-2 + -2m",
   "i": "1 + 1m",
   "j": "2m",
   "values": {
    "5": 3,
    "7": 4,
    "9": 5,
    "11": 6,
    "21": 11
   }
  },
  "v12": {
   "x": "1",
   "y": "-1m",
   "zeta": "-2 + -2m",
   "i": "2m",
   "j": "1 + 1m",
   "values": {
    "5": 2,
    "7": 2,
    "9": 2,
    "11": 2,
    "21": 2
   }
  }
 }
}

==> anc/results_sigma.json <==
{"n_sigma_one": 48, "min_nonassociative": "1057/1018", "min_index": 569, "max": "145/88", "max_index": 218, "sigma": ["185/142", "73/56", "569/446", "37/28", "305/248", "1235/956", "293/233", "763/496", "2257/1780", "289/202", "1109/878", "20/13", "589/364", "299/239", "32/25", "1177/796", "43/34", "101/71", "571/448", "407/328", "1187/806", "1121/908", "2573/2096", "2441/1796", "2249/1856", "247/202", "2389/1708", "563/458", "1279/1048", "201/146", "2251/1840", "805/596", "1129/922", "11/8", "761/624", "617/488", "102/91", "649/526", "101/88", "2453/1604", "23/16", "1199/1010", "335/284", "201/124", "1213/856", "203/128", "310/247", "103/70", "97/81", "157/127", "33/29", "304/211", "577/484", "425/324", "65/56", "2513/1700", "71/60", "827/748", "273/244", "323/254", "2311/2104", "155/122", "2293/2044", "169/132", "1129/1024", "1255/1024", "763/692", "77/60", "763/692", "1187/860", "65/44", "1271/1064", "397/292", "1201/1024", "211/186", "205/162", "199/178", "1303/1096", "209/180", "49/43", "1205/1016", "631/436", "2339/1988", "43/35", "67/64", "302/209", "41/28", "146/125", "623/482", "2293/2044", "409/304", "419/340", "548/521", "289/268", "160/133", "559/532", "161/128", "2189/2084", "191/177", "310/241", "23/20", "205/148", "35/32", "1223/980", "2519/1868", "393/340", "307/220", "559/532", "631/511", "1247/884", "1193/884", "1", "1", "1135/1036", "1103/1052", "61/49", "59/48", "310/247", "103/80", "1", "1237/976", "1", "5/4", "1", "161/125", "1", "413/312", "109/94", "7/6", "1259/1064", "629/554", "421/316", "21/19", "69/62", "205/168", "71/60", "26/23", "101/90", "1259/1112", "863/740", "103/94", "635/488", "36/31", "217/178", "2471/2132", "622/529", "298/271", "837/716", "302/275", "1217/1064", "403/316", "97/89", "1177/1072", "41/36", "211/190", "625/502", "103/92", "425/352", "643/562", "67/64", "583/544", "614/533", "575/548", "851/732", "577/550", "211/186", "103/90", "1291/1120", "2521/2308", "629/569", "1219/1072", "1211/1112", "1183/1132", "835/732", "1", "1", "151/133", "101/89", "607/496", "101/86", "626/515", "307/265", "1", "320/269", "1", "641/530", "1187/1052", "1229/1016", "201/172", "139/112", "293/269", "21/20", "625/508", "301/241", "571/523", "553/526", "1205/1016", "401/324", "1243/1024", "1289/1112", "2309/2132", "67/60", "1", "95/88", "193/180", "1", "1277/1100", "797/692", "569/446", "583/466", "1169/932", "407/328", "1187/806", "1121/908", "2573/2096", "2441/1796", "2249/1856", "601/442", "145/88", "100/61", "201/170", "607/394", "565/466", "595/412", "557/458", "245/188", "19/16", "2341/1756", "137/113", "196/145", "2207/1808", "205/179", "592/457", "1127/908", "413/368", "1189/874", "2215/1816", "2405/1724", "1151/944", "2405/1724", "1151/944", "769/540", "2335/1924", "2383/1852", "1135/952", "2513/1700", "71/60", "827/748", "273/244", "323/254", "2311/2104", "299/233", "209/128", "320/257", "319/214", "583/502", "296/275", "289/247", "331/274", "787/660", "1285/1036", "293/272", "787/660", "152/125", "183/166", "2477/1964", "2221/2008", "151/112", "68/57", "2273/2012", "209/162", "1223/992", "209/164", "565/511", "2453/1604", "23/16", "28/25", "779/700", "205/148", "23/20", "1223/980", "35/32", "2519/1868", "1169/752", "599/434", "619/388", "1283/884", "421/292", "1", "1", "283/250", "307/220", "559/532", "2533/2140", "193/140", "52/41", "1", "61/49", "1", "151/112", "183/167", "1103/1052", "209/162", "61/49", "411/346", "1", "1285/1108", "1", "1291/1060", "1265/884", "25/22", "405/328", "1195/1108", "1183/1096", "409/360", "631/436", "2291/2000", "637/496", "759/692", "155/122", "829/696", "67/64", "623/482", "755/672", "623/509", "548/521", "191/177", "160/133", "559/532", "161/128", "2189/2084", "289/268", "863/740", "103/94", "635/488", "62/53", "145/108", "104/97", "1267/1060", "843/700", "647/560", "631/580", "843/700", "305/263", "65/59", "831/712", "313/268", "1183/1084", "407/356", "829/708", "298/271", "1289/1052", "109/94", "1265/1136", "1219/1072", "2521/2308", "629/569", "1211/1112", "1283/956", "1", "1", "1183/1132", "313/256", "1219/1084", "2527/2236", "1181/1028", "101/89", "1", "831/712", "209/186", "313/268", "151/133", "193/180", "626/515", "1213/1066", "1249/1024", "1", "1291/1120", "607/532", "1273/1168", "1283/1136", "205/192", "1301/1136", "103/91", "67/64", "819/712", "575/548", "851/732", "577/550", "1289/1112", "619/520", "1", "771/700", "601/526", "1", "2279/2072", "1201/1036", "1241/1040", "63/58", "21/20", "563/524", "553/526", "583/544", "307/244", "131/116", "809/684", "1169/1076", "827/744", "763/496", "2257/1780", "289/202", "1109/878", "779/592", "563/440", "779/592", "563/440", "247/202", "1279/1048", "201/146", "2251/1840", "2389/1708", "563/458", "196/145", "2207/1808", "2341/1756", "137/113", "1157/872", "185/116", "1169/992", "551/452", "182/151", "385/292", "359/300", "182/151", "587/464", "277/235", "49/40", "773/492", "2365/1612", "613/553", "125/113", "2473/2080", "2323/1768", "2155/1756", "787/616", "749/608", "381/304", "1135/952", "1105/946", "2339/1988", "43/35", "1163/944", "2371/1780", "575/476", "2371/1780", "1141/1024", "1139/1004", "195/166", "313/268", "151/127", "1031/980", "17/14", "345/328", "2471/2132", "755/672", "623/509", "2189/2084", "393/340", "631/511", "773/492", "281/254", "2365/1612", "413/356", "1151/824", "1217/1004", "1", "307/250", "1", "43/41", "1199/1016", "1135/1036", "201/170", "59/48", "43/37", "604/511", "308/251", "1", "310/277", "1", "1231/1036", "209/168", "1165/1054", "209/168", "1165/1054", "779/700", "53/47", "28/25", "383/344", "305/248", "2437/2140", "2437/2140", "1207/1084", "2297/2000", "2459/2024", "155/122", "2273/2012", "209/164", "1129/1024", "310/247", "308/251", "1255/1024", "763/692", "77/60", "763/692", "643/562", "397/348", "2449/2044", "2449/2044", "317/266", "619/544", "313/280", "317/266", "151/133", "547/520", "2437/2116", "1169/1076", "819/712", "584/557", "203/177", "835/732", "2437/2116", "823/732", "1187/1016", "305/269", "1", "101/89", "1211/1058", "19/16", "1", "1235/1088", "7/6", "79/73", "1223/1052", "431/376", "629/548", "431/376", "643/580", "409/352", "829/708", "298/271", "101/86", "19/16", "837/716", "302/275", "1277/1100", "23/20", "311/266", "1", "625/508", "2279/2072", "403/352", "1", "1205/1016", "203/177", "771/700", "79/76", "1183/1084", "1273/1132", "571/523", "1057/1018", "313/286", "293/269", "1169/1004", "601/508", "11/8", "761/624", "805/596", "1129/922", "205/179", "413/368", "1189/874", "2215/1816", "592/457", "1127/908", "49/40", "613/553", "125/113", "2473/2080", "2323/1768", "2155/1756", "787/616", "749/608", "1147/808", "183/118", "1171/952", "1177/940", "278/215", "2251/1924", "583/448", "121/96", "2251/1924", "619/526", "1193/920", "1121/884", "769/540", "2335/1924", "2383/1852", "1135/952", "275/203", "274/223", "284/233", "1079/908", "1105/946", "266/215", "1171/976", "517/481", "623/542", "517/481", "1067/920", "283/250", "2533/2140", "281/254", "413/356", "569/506", "193/170", "191/138", "195/166", "1", "577/460", "50/43", "20/17", "1", "305/254", "48/37", "1", "607/520", "1", "401/336", "11/10", "43/41", "383/336", "183/167", "43/37", "1223/992", "39/34", "411/346", "604/511", "2291/2000", "829/696", "759/692", "47/42", "1055/986", "589/508", "207/176", "1055/986", "75/68", "151/127", "1031/980", "17/14", "345/328", "2471/2132", "2293/2044", "419/340", "2189/2084", "1283/1124", "146/125", "1241/1100", "2297/2000", "2459/2024", "1141/976", "205/168", "1181/1040", "1217/1028", "152/125", "183/166", "2477/1964", "2221/2008", "68/57", "2293/2044", "146/125", "169/132", "565/511", "301/265", "2317/2068", "2317/2068", "335/284", "53/47", "1199/1010", "1219/1084", "2527/2236", "823/732", "149/128", "149/128", "65/54", "1", "607/526", "1175/992", "1", "241/208", "43/40", "407/356", "1213/1066", "777/724", "1211/1058", "103/91", "37/32", "311/275", "617/536", "151/133", "547/520", "797/692", "614/533", "584/557", "197/171", "409/352", "409/348", "43/40", "215/188", "611/548", "305/263", "65/59", "622/529", "298/271", "67/60", "304/265", "1265/1136", "79/73", "131/116", "809/684", "79/76", "563/524", "2471/2132", "1273/1132", "1057/1018", "63/58", "827/744", "313/286", "777/724", "326/287", "587/524", "1", "173/152", "1229/1052", "95/88", "301/265", "1", "1195/1024", "2309/2132", "197/171", "1205/1016", "619/550", "195/164", "37/32", "37/32", "1159/940", "129/112", "2245/1804", "2245/1804", "383/332", "260/233", "345/308", "383/332", "205/184", "302/263", "17/13", "2051/1844", "149/125", "209/184", "123/112", "7/6", "529/478", "263/236", "7/6", "395/368", "188/151", "163/136", "299/266", "509/482", "209/184", "293/263", "2357/2012", "17/13", "188/151", "521/476", "409/368", "2453/2144", "1955/1868", "813/736", "1", "1", "413/368", "395/368", "613/550", "2401/2104", "2453/2144", "799/704", "23/21", "347/332", "149/125", "415/368", "551/506", "1117/1024", "1", "316/283", "2357/2012", "139/127", "371/340", "1", "1103/998", "347/330", "2401/2104", "799/704", "313/280", "415/368", "121/106", "49/46", "2051/1844", "209/184", "135/112", "109/96", "260/227", "1027/916", "109/96", "213/184", "260/233", "87/79", "521/476", "409/368", "2285/1964", "529/478", "2285/1964", "265/241", "19/16", "1", "1", "423/368", "417/368", "1955/1868", "813/736", "349/316", "527/464", "421/368", "509/482", "209/184", "779/688", "361/328", "2411/2096", "183/166", "539/482", "1", "1109/992", "23/21", "347/332", "1103/998", "347/330", "1105/1012", "553/508", "779/688", "1103/980", "1", "365/328", "27/23", "2411/2096", "53/46", "385/344", "385/344", "777/688", "777/688", "351/316", "713/648", "97/88", "717/652", "2369/2120", "97/88", "351/316", "2377/2116", "717/652", "713/648", "2369/2120", "2377/2116"]}

==> anc/run_geometry_880.py <==
"""Part A: geometry of the 880 essentially different 4x4 Magic Gems."""
import json, sys, os, csv
from collections import Counter, defaultdict
from fractions import Fraction
import numpy as np
import networkx as nx

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from gem_geometry import (exact_hull, bipartite_graph, combinatorial_hash,
                          same_combinatorial_type, sqdist_multiset, congruent, kabsch_check)

SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)
n = 4; N = 16


def d4_variants(S):
    out = []
    T = S
    for _ in range(4):
        out.append(T); out.append(T.T)
        T = np.rot90(T)
    return out


def canon(S):
    return min(tuple(int(x) for x in V.ravel()) for V in d4_variants(np.asarray(S)))


def is_magic(S):
    S = np.asarray(S); n = S.shape[0]; M = n * (n * n + 1) // 2
    return (S.sum(0) == M).all() and (S.sum(1) == M).all() and \
        np.trace(S) == M and np.trace(np.fliplr(S)) == M and sorted(S.ravel()) == list(range(1, n * n + 1))


assert all(is_magic(S) for S in SQ)
canon_index = {canon(S): k for k, S in enumerate(SQ)}
assert len(canon_index) == 880

# ------------------------------------------------------------- hull data
hulls = []
for k, S in enumerate(SQ):
    h = exact_hull(S)
    h['G'] = bipartite_graph(h)
    h['wl'] = combinatorial_hash(h, h['G'])
    h['vertex_cells'] = [(v // n, v % n) for v in h['vertices']]
    hulls.append(h)

vcount = Counter(h['f_vector'][0] for h in hulls)
fvec = Counter(h['f_vector'] for h in hulls)
vols = Counter(h['volume'] for h in hulls)
face_size_profiles = Counter(tuple(h['face_sizes']) for h in hulls)
print('vertex counts:', sorted(vcount.items()))
print('distinct f-vectors:', len(fvec))
print('distinct volumes:', len(vols))
print('distinct face-size profiles:', len(face_size_profiles))

# ------------------------------------------------------------- combinatorial types
by_hash = defaultdict(list)
for k, h in enumerate(hulls):
    by_hash[h['wl']].append(k)
types = []  # list of lists of indices
hash_splits = 0
for hsh, members in by_hash.items():
    reps = []  # (rep_index, [members])
    for k in members:
        for r in reps:
            if same_combinatorial_type(hulls[k]['G'], hulls[r[0]]['G']):
                r[1].append(k); break
        else:
            reps.append((k, [k]))
    if len(reps) > 1:
        hash_splits += 1
    types.extend(m for _, m in reps)
types.sort(key=lambda m: (-len(m), m[0]))
print('combinatorial types:', len(types), ' (WL hash groups:', len(by_hash), ', split groups:', hash_splits, ')')
# check: f-vector constant within a type
for m in types:
    assert len({hulls[k]['f_vector'] for k in m}) == 1
    assert len({tuple(hulls[k]['face_sizes']) for k in m}) == 1
type_size_dist = Counter(len(m) for m in types)
print('type size distribution (size: #types):', sorted(type_size_dist.items()))
# compare: how many types per f-vector
types_per_fvec = Counter(hulls[m[0]]['f_vector'] for m in types)

# ------------------------------------------------------------- identical hull-vertex sets
vset_groups = defaultdict(list)
for k, h in enumerate(hulls):
    key = tuple(sorted(tuple(int(c) for c in h['P'][v]) for v in h['vertices']))
    vset_groups[key].append(k)
print('distinct hull-vertex point sets:', len(vset_groups), ' (identical-gem groups of size>1:',
      sum(1 for g in vset_groups.values() if len(g) > 1), ')')

# ------------------------------------------------------------- congruence classes (hull vertices)
def congruence_classes(point_lists):
    sig_groups = defaultdict(list)
    for k, P in enumerate(point_lists):
        sig_groups[(len(P), sqdist_multiset(P))].append(k)
    classes = []
    sig_splits = 0
    for sig, members in sig_groups.items():
        reps = []
        for k in members:
            for r in reps:
                if congruent(point_lists[k], point_lists[r[0]]):
                    r[1].append(k); break
            else:
                reps.append((k, [k]))
        if len(reps) > 1:
            sig_splits += 1
        classes.extend(m for _, m in reps)
    classes.sort(key=lambda m: (-len(m), m[0]))
    return classes, len(sig_groups), sig_splits

hull_pts = [h['P'][h['vertices']] for h in hulls]
cong_hull, nsig_hull, splits_hull = congruence_classes(hull_pts)
print('congruence classes of gems (hull vertex sets):', len(cong_hull),
      ' signature groups:', nsig_hull, ' signature splits:', splits_hull)
print('congruence class size distribution:', sorted(Counter(len(m) for m in cong_hull).items()))
# Kabsch numerical confirmation for every non-trivial class
max_rmsd = 0.0
for m in cong_hull:
    for k in m[1:]:
        max_rmsd = max(max_rmsd, kabsch_check(hull_pts[m[0]], hull_pts[k]))
print('max Kabsch RMSD within congruence classes:', max_rmsd)

# all 16 points (congruence of the full point configuration)
all_pts = [h['P'] for h in hulls]
cong_all, nsig_all, splits_all = congruence_classes(all_pts)
print('congruence classes of full 16-point configurations:', len(cong_all))

# explanation: complement S -> 17 - S is the reflection z -> -z
comp_pairs = 0; self_comp = 0
comp_partner = {}
for k, S in enumerate(SQ):
    kc = canon_index[canon(17 - S)]
    comp_partner[k] = kc
    if kc == k:
        self_comp += 1
    elif kc > k:
        comp_pairs += 1
print('self-complementary squares:', self_comp, ' complement pairs:', comp_pairs)
# are the congruence classes exactly the complement orbits?
comp_orbits = {frozenset({k, comp_partner[k]}) for k in range(880)}
cong_all_sets = {frozenset(m) for m in cong_all}
print('full-config congruence classes == complement orbits:', comp_orbits == cong_all_sets)
# hull classes beyond complement
extra = [m for m in cong_hull if frozenset(m) not in comp_orbits]
print('hull-congruence classes that are NOT complement orbits:', len(extra))

# ------------------------------------------------------------- Dudeney groups
dud = {}
with open(os.path.join(HERE, 'all7040_dudeney.tsv')) as f:
    rd = csv.reader(f, delimiter='\t')
    next(rd)
    for row in rd:
        g = int(row[1]); vals = [int(x) for x in row[3:19]]
        S = np.array(vals).reshape(4, 4)
        c = canon(S)
        k = canon_index.get(c)
        if k is None:
            raise RuntimeError('TSV square not found among the 880')
        dud.setdefault(k, set()).add(g)
assert len(dud) == 880 and all(len(v) == 1 for v in dud.values())
dudeney = [next(iter(dud[k])) for k in range(880)]
dud_counts = Counter(dudeney)
print('Dudeney group sizes:', sorted(dud_counts.items()))
dud_vs_V = defaultdict(Counter)
for k in range(880):
    dud_vs_V[dudeney[k]][hulls[k]['f_vector'][0]] += 1
dud_vs_types = defaultdict(set)
type_of = {}
for t, m in enumerate(types):
    for k in m:
        type_of[k] = t
for k in range(880):
    dud_vs_types[dudeney[k]].add(type_of[k])
dud_vol = {g: sorted({float(hulls[k]['volume']) for k in range(880) if dudeney[k] == g}) for g in range(1, 13)}

# ------------------------------------------------------------- extremes
def sq_list(S):
    return [[int(x) for x in r] for r in S]

vol_list = [h['volume'] for h in hulls]
kmin = int(np.argmin([float(v) for v in vol_list])); kmax = int(np.argmax([float(v) for v in vol_list]))
k8 = [k for k, h in enumerate(hulls) if h['f_vector'][0] == 8]
k16 = [k for k, h in enumerate(hulls) if h['f_vector'][0] == 16]
print('min volume', vol_list[kmin], 'square', kmin); print(SQ[kmin])
print('max volume', vol_list[kmax], 'square', kmax); print(SQ[kmax])
print('8-vertex gems:', k8); print('16-vertex gems:', k16)
for k in k8: print(SQ[k], hulls[k]['volume'], hulls[k]['f_vector'], dudeney[k])

# ------------------------------------------------------------- save
results = dict(
    n_squares=880,
    vertex_count_distribution={int(k): int(v) for k, v in sorted(vcount.items())},
    f_vector_distribution={str(k): int(v) for k, v in sorted(fvec.items())},
    n_distinct_f_vectors=len(fvec),
    face_size_profile_count=len(face_size_profiles),
    volume_distribution={str(k): int(v) for k, v in sorted(vols.items(), key=lambda kv: kv[0])},
    n_distinct_volumes=len(vols),
    volume_min=str(vol_list[kmin]), volume_max=str(vol_list[kmax]),
    volume_mean=float(np.mean([float(v) for v in vol_list])),
    area_min=float(min(h['area'] for h in hulls)), area_max=float(max(h['area'] for h in hulls)),
    n_combinatorial_types=len(types),
    n_wl_hash_groups=len(by_hash), n_wl_groups_split_by_isomorphism=hash_splits,
    combinatorial_type_size_distribution={int(k): int(v) for k, v in sorted(type_size_dist.items())},
    combinatorial_types=[dict(size=len(m), f_vector=hulls[m[0]]['f_vector'],
                              face_sizes=hulls[m[0]]['face_sizes'],
                              representative_index=m[0], representative_square=sq_list(SQ[m[0]]),
                              members=m) for m in types],
    types_per_f_vector={str(k): int(v) for k, v in sorted(types_per_fvec.items())},
    n_distinct_hull_vertex_sets=len(vset_groups),
    identical_gem_groups=[g for g in vset_groups.values() if len(g) > 1],
    n_congruence_classes_hull=len(cong_hull),
    congruence_class_size_distribution_hull={int(k): int(v) for k, v in sorted(Counter(len(m) for m in cong_hull).items())},
    n_signature_groups_hull=nsig_hull, n_signature_groups_split=splits_hull,
    max_kabsch_rmsd=max_rmsd,
    n_congruence_classes_full16=len(cong_all),
    n_self_complementary=self_comp, n_complement_pairs=comp_pairs,
    full16_classes_equal_complement_orbits=(comp_orbits == cong_all_sets),
    hull_classes_not_complement_orbits=extra,
    complement_partner=[int(comp_partner[k]) for k in range(880)],
    dudeney_group=[int(g) for g in dudeney],
    dudeney_group_sizes={int(k): int(v) for k, v in sorted(dud_counts.items())},
    dudeney_vs_vertex_count={int(g): {int(k): int(v) for k, v in sorted(c.items())} for g, c in sorted(dud_vs_V.items())},
    dudeney_n_types={int(g): len(s) for g, s in sorted(dud_vs_types.items())},
    dudeney_n_volumes={int(g): len(v) for g, v in dud_vol.items()},
    extremes=dict(min_volume=dict(index=kmin, square=sq_list(SQ[kmin]), volume=str(vol_list[kmin]), f_vector=hulls[kmin]['f_vector']),
                  max_volume=dict(index=kmax, square=sq_list(SQ[kmax]), volume=str(vol_list[kmax]), f_vector=hulls[kmax]['f_vector']),
                  eight_vertex=[dict(index=k, square=sq_list(SQ[k]), volume=str(hulls[k]['volume']), f_vector=hulls[k]['f_vector'],
                                     face_sizes=hulls[k]['face_sizes'], dudeney=dudeney[k], vertex_cells=hulls[k]['vertex_cells']) for k in k8],
                  sixteen_vertex=[dict(index=k, square=sq_list(SQ[k]), volume=str(hulls[k]['volume']), f_vector=hulls[k]['f_vector'],
                                       face_sizes=hulls[k]['face_sizes'], dudeney=dudeney[k]) for k in k16]),
    per_gem=[dict(index=k, square=sq_list(SQ[k]), f_vector=hulls[k]['f_vector'], face_sizes=hulls[k]['face_sizes'],
                  volume=str(hulls[k]['volume']), area=hulls[k]['area'], hull_vertex_cells=hulls[k]['vertex_cells'],
                  combinatorial_type=type_of[k], dudeney=dudeney[k]) for k in range(880)],
)
with open(f'{HERE}/results_geometry.json', 'w') as f:
    json.dump(results, f, indent=1)
print('saved results_geometry.json')


==> anc/run_sa.sh <==
#!/bin/bash
# n total steps T0 T1 -> split over 16 seeds
n=$1; tot=$2; steps=$3; T0=$4; T1=$5
per=$(( (tot+15)/16 ))
for s in $(seq 1 16); do
  ./sa_magic $n $per $((s*1000+n)) $steps $T0 $T1 100 > sa_out/sa_n${n}_$s.txt 2> sa_out/sa_n${n}_$s.log &
done
wait


==> anc/sa_magic.c <==
// Simulated annealing on F = sum over 2n+2 lines (line sum - M)^2 ; stops at first F==0 (magic square).
// usage: sa_magic n nsquares seed steps T0 T1 maxattempts_per_square [semi]  -> prints squares (row-major) one per line
// optional 8th argument semi = 1: rows and columns only (semi-magic squares); default 0: all 2n+2 lines (magic squares)
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <stdint.h>
static uint64_t s[2];
static inline uint64_t rotl(uint64_t x,int k){return (x<<k)|(x>>(64-k));}
static inline uint64_t nxt(void){uint64_t s0=s[0],s1=s[1],r=s0+s1;s1^=s0;s[0]=rotl(s0,55)^s1^(s1<<14);s[1]=rotl(s1,36);return r;}
static inline double ur(void){return (nxt()>>11)*(1.0/9007199254740992.0);}
int main(int argc,char**argv){
  int n=atoi(argv[1]); long nsq=atol(argv[2]); uint64_t seed=strtoull(argv[3],0,10);
  long steps=atol(argv[4]); double T0=atof(argv[5]),T1=atof(argv[6]); long maxatt=atol(argv[7]); int semi=argc>8?atoi(argv[8]):0;
  s[0]=seed*0x9E3779B97F4A7C15ULL+1; s[1]=seed^0xD1B54A32D192ED03ULL; for(int i=0;i<20;i++)nxt();
  int N=n*n, M=n*(N+1)/2, NL=semi?2*n:2*n+2;
  int lines[64][4], nl[64];
  for(int c=0;c<N;c++){int i=c/n,j=c%n;int k=0;lines[c][k++]=i;lines[c][k++]=n+j;if(!semi&&i==j)lines[c][k++]=2*n;if(!semi&&i+j==n-1)lines[c][k++]=2*n+1;nl[c]=k;}
  int v[64]; int ls[64]; long found=0, att=0, totalatt=0;
  double alpha=pow(T1/T0,1.0/steps);
  while(found<nsq && att<maxatt*nsq){
    att++; totalatt++;
    for(int i=0;i<N;i++)v[i]=i+1;
    for(int i=N-1;i>0;i--){int j=nxt()%(i+1);int t=v[i];v[i]=v[j];v[j]=t;}
    for(int l=0;l<NL;l++)ls[l]=-M;
    for(int c=0;c<N;c++)for(int k=0;k<nl[c];k++)ls[lines[c][k]]+=v[c];
    long F=0;for(int l=0;l<NL;l++)F+=(long)ls[l]*ls[l];
    double T=T0;
    for(long st=0;st<steps && F>0;st++,T*=alpha){
      int a=nxt()%N,b=nxt()%N; if(a==b)continue;
      int d=v[b]-v[a]; // cell a gains d, cell b loses d
      int tl[16],td[16],nt=0;
      for(int k=0;k<nl[a];k++){tl[nt]=lines[a][k];td[nt]=d;nt++;}
      for(int k=0;k<nl[b];k++){int l=lines[b][k];int f=0;for(int q=0;q<nt;q++)if(tl[q]==l){td[q]-=d;f=1;break;}if(!f){tl[nt]=l;td[nt]=-d;nt++;}}
      long dF=0;for(int q=0;q<nt;q++){int x=ls[tl[q]];dF+=(long)(x+td[q])*(x+td[q])-(long)x*x;}
      if(dF<=0 || ur()<exp(-dF/T)){
        for(int q=0;q<nt;q++)ls[tl[q]]+=td[q];
        int t=v[a];v[a]=v[b];v[b]=t;F+=dF;
      }
    }
    if(F==0){found++;for(int i=0;i<N;i++)printf("%d%c",v[i],i==N-1?'\n':' ');}
  }
  fprintf(stderr,"n=%d found=%ld attempts=%ld\n",n,found,totalatt);
  return 0;}


==> anc/sa_n5_V10.txt <==
1 6 15 24 19 22 21 17 3 2 18 16 20 4 7 13 12 8 9 23 11 10 5 25 14
1 6 23 19 16 8 22 12 13 10 25 5 18 15 2 24 11 9 4 17 7 21 3 14 20
1 8 19 16 21 25 23 4 10 3 12 7 11 20 15 22 18 17 6 2 5 9 14 13 24
1 19 15 13 17 23 5 14 20 3 10 21 12 4 18 24 9 8 22 2 7 11 16 6 25
2 6 8 25 24 23 21 3 5 13 16 9 19 20 1 14 7 18 11 15 10 22 17 4 12
2 7 13 22 21 25 15 20 4 1 23 14 17 3 8 10 18 9 12 16 5 11 6 24 19
2 8 15 23 17 25 22 6 7 5 10 12 14 16 13 4 3 19 18 21 24 20 11 1 9
2 9 12 23 19 25 21 15 3 1 14 7 22 5 17 11 8 6 16 24 13 20 10 18 4
2 18 1 19 25 24 21 12 5 3 22 6 20 10 7 13 11 17 8 16 4 9 15 23 14
2 20 15 9 19 23 21 3 4 14 17 5 24 18 1 13 8 7 12 25 10 11 16 22 6
3 1 22 16 23 19 18 4 9 15 25 21 10 7 2 12 17 5 20 11 6 8 24 13 14
4 19 16 14 12 23 5 6 22 9 17 20 7 3 18 8 11 21 24 1 13 10 15 2 25
4 22 18 10 11 23 7 14 6 15 8 16 20 19 2 5 3 12 21 24 25 17 1 9 13
5 1 12 24 23 9 20 18 7 11 25 22 6 4 8 16 19 15 13 2 10 3 14 17 21
5 10 24 12 14 11 21 4 20 9 25 15 17 7 1 16 6 18 3 22 8 13 2 23 19


==> anc/semimagic4_count.c <==
// semimagic4_count.c -- independent depth-first count of the semi-magic squares of order 4 (prints 549504; about 20 s).
// cc -O2 semimagic4_count.c -o semimagic4_count && ./semimagic4_count   (the number asserted in magic_vs_random.py)
#include <stdio.h>
int n=4,N=16,M=34,a[16],used[17],rs[4],cs[4],rc[4],cc[4]; long cnt=0;
void dfs(int c){ if(c==N){cnt++;return;} int i=c/n,j=c%n;
 for(int v=1;v<=N;v++){ if(used[v])continue; int r=rs[i]+v,s=cs[j]+v;
  if(j==n-1 && r!=M) continue; if(i==n-1 && s!=M) continue; if(r>M||s>M) continue;
  used[v]=1; rs[i]=r; cs[j]=s; dfs(c+1); used[v]=0; rs[i]-=v; cs[j]-=v; } }
int main(){dfs(0); printf("%ld\n",cnt);}


==> anc/siamese_proof.py <==
"""
Computer-assisted proof that the Siamese (de la Loubere) gem of odd order
n = 2m+1 >= 5 has exactly 12 hull vertices, with f-vector (12, 26, 16).

All checks are polynomial identities / inequalities in m, verified exactly
with integer polynomial arithmetic, valid for every integer m >= 2.

Setup (see fragment.tex):
  closed form   s(i,j) = n*((i+j-m) mod n) + ((i+2j-2m) mod n) + 1
  gem coords    x = j-m, y = m-i, z = s - (n^2+1)/2
  identity      z = L(x,y) + n * zeta(x,y),   L affine,
                zeta = -n*floor((x-y+m)/n) - floor((2x-y+m)/n)
  The affine bijection (x,y,z) -> (x,y,zeta) preserves hull combinatorics.
  zeta takes 5 values on 5 lattice polygons:
      T (zeta=n+1): triangle (-m,m), (-1,m), (-m,1)
      U (zeta=1)  : triangle (-m,-m+1), (-m,0), (-1,m-1)
      M (zeta=0)  : parallelogram (-m,-m), (0,m), (m,m), (0,-m)
      D = -U (zeta=-1),  B = -T (zeta=-(n+1))
"""
import json, os, sys
from fractions import Fraction
from itertools import combinations
from collections import Counter
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from siamese_util import siamese, siamese_closed_form, zeta_points

# ---------------------------------------------------------------- polynomials in m
class Poly:
    """integer polynomial in m, coefficient list c[0] + c[1] m + ..."""
    def __init__(self, c):
        c = [int(x) for x in c]
        while len(c) > 1 and c[-1] == 0:
            c.pop()
        self.c = c or [0]
    @staticmethod
    def const(a): return Poly([a])
    def __add__(self, o):
        o = o if isinstance(o, Poly) else Poly.const(o)
        n = max(len(self.c), len(o.c))
        return Poly([(self.c[i] if i < len(self.c) else 0) + (o.c[i] if i < len(o.c) else 0) for i in range(n)])
    __radd__ = __add__
    def __neg__(self): return Poly([-a for a in self.c])
    def __sub__(self, o): return self + (-(o if isinstance(o, Poly) else Poly.const(o)))
    def __rsub__(self, o): return Poly.const(o) - self
    def __mul__(self, o):
        o = o if isinstance(o, Poly) else Poly.const(o)
        r = [0] * (len(self.c) + len(o.c) - 1)
        for i, a in enumerate(self.c):
            for j, b in enumerate(o.c):
                r[i + j] += a * b
        return Poly(r)
    __rmul__ = __mul__
    def __call__(self, m): return sum(a * m ** i for i, a in enumerate(self.c))
    def is_zero(self): return self.c == [0]
    def deg(self): return len(self.c) - 1
    def __repr__(self):
        terms = []
        for i, a in enumerate(self.c):
            if a == 0: continue
            if i == 0: terms.append(f"{a}")
            elif i == 1: terms.append(f"{a}m")
            else: terms.append(f"{a}m^{i}")
        return " + ".join(terms) if terms else "0"
    def shift(self, s):
        """coefficients of p(s + t) in t"""
        from math import comb
        r = [0] * len(self.c)
        for i, a in enumerate(self.c):
            for k in range(i + 1):
                r[k] += a * comb(i, k) * s ** (i - k)
        return Poly(r)
    def sign_for_m_ge(self, m0=2):
        """Rigorous sign of p(m) for all integers m >= m0:
        returns +1, -1, 0 (identically zero) or None (sign changes)."""
        if self.is_zero():
            return 0
        q = self.shift(m0)        # q(t) = p(m0 + t), t >= 0 integer
        lead = q.c[-1]
        if all(a >= 0 for a in q.c) and q.c[0] > 0: return +1
        if all(a <= 0 for a in q.c) and q.c[0] < 0: return -1
        # Cauchy bound: all real roots of q have |t| <= R
        R = 1 + max(abs(Fraction(a, lead)) for a in q.c[:-1]) if len(q.c) > 1 else 0
        s = 1 if lead > 0 else -1          # sign beyond the root bound
        for t in range(0, int(R) + 2):
            v = q(t)
            if v == 0 or (v > 0) != (s > 0):
                return None
        return s

M = Poly([0, 1])

def P3(x, y, z):
    return tuple(v if isinstance(v, Poly) else Poly.const(v) for v in (x, y, z))

def sub(a, b): return tuple(a[i] - b[i] for i in range(3))
def cross(a, b):
    return (a[1] * b[2] - a[2] * b[1], a[2] * b[0] - a[0] * b[2], a[0] * b[1] - a[1] * b[0])
def dot(a, b): return a[0] * b[0] + a[1] * b[1] + a[2] * b[2]
def det3(a, b, c): return dot(a, cross(b, c))

# ---------------------------------------------------------------- the 12 claimed vertices (symbolic)
n_ = 2 * M + 1
VERTS = {
    'v1': P3(-M, M, n_ + 1), 'v2': P3(-1, M, n_ + 1), 'v3': P3(-M, 1, n_ + 1),          # T
    'v4': P3(-M, 0, 1),                                                                  # U
    'v5': P3(-M, -M, 0), 'v6': P3(0, -M, 0), 'v7': P3(0, M, 0), 'v8': P3(M, M, 0),     # M
    'v9': P3(M, 0, -1),                                                                  # D
    'v10': P3(M, -M, -(n_ + 1)), 'v11': P3(M, -1, -(n_ + 1)), 'v12': P3(1, -M, -(n_ + 1)),  # B
}
# polygon vertices of the five layers (all lattice points of a layer are convex combinations of these)
LAYER_POLY = {
    'T': [P3(-M, M, n_ + 1), P3(-1, M, n_ + 1), P3(-M, 1, n_ + 1)],
    'U': [P3(-M, 1 - M, 1), P3(-M, 0, 1), P3(-1, M - 1, 1)],
    'M': [P3(-M, -M, 0), P3(0, M, 0), P3(M, M, 0), P3(0, -M, 0)],
    'D': [P3(M, M - 1, -1), P3(M, 0, -1), P3(1, 1 - M, -1)],
    'B': [P3(M, -M, -(n_ + 1)), P3(1, -M, -(n_ + 1)), P3(M, -1, -(n_ + 1))],
}


def check_layers(n):
    """Lemma: the lattice points of the transformed gem are exactly the lattice
    points of the five polygons at the five heights (checked numerically for this n)."""
    m = (n - 1) // 2
    P = zeta_points(n)
    pts = {tuple(int(v) for v in p) for p in P}
    def lattice_pts_in_polygon(poly):
        poly = [(int(p[0](m)), int(p[1](m)), int(p[2](m))) for p in poly]
        xs = [p[0] for p in poly]; ys = [p[1] for p in poly]; z = poly[0][2]
        out = set()
        # integer points inside convex polygon: all orientation tests >= 0 (polygon ccw or cw)
        k = len(poly)
        for x in range(min(xs), max(xs) + 1):
            for y in range(min(ys), max(ys) + 1):
                signs = []
                for a in range(k):
                    p, q = poly[a], poly[(a + 1) % k]
                    signs.append((q[0] - p[0]) * (y - p[1]) - (q[1] - p[1]) * (x - p[0]))
                if all(s >= 0 for s in signs) or all(s <= 0 for s in signs):
                    out.add((x, y, z))
        return out
    union = set()
    for name, poly in LAYER_POLY.items():
        union |= lattice_pts_in_polygon(poly)
    return union == pts


# ---------------------------------------------------------------- facets found numerically at a reference m
def numeric_facets(n):
    from scipy.spatial import ConvexHull
    from gem_geometry import _plane
    m = (n - 1) // 2
    P = zeta_points(n)
    h = ConvexHull(P.astype(float))
    name_of = {tuple(int(c(m)) for c in v): k for k, v in VERTS.items()}
    assert sorted(name_of) == sorted(tuple(int(c) for c in P[v]) for v in h.vertices), 'vertex list mismatch'
    facets = {}
    for s in h.simplices:
        a, b, c, d = _plane(P[s[0]], P[s[1]], P[s[2]])
        if a * P[:, 0].sum() + b * P[:, 1].sum() + c * P[:, 2].sum() + d * len(P) > 0:
            a, b, c, d = -a, -b, -c, -d
        facets.setdefault((a, b, c, d), set())
    out = []
    for (a, b, c, d) in facets:
        vals = a * P[:, 0] + b * P[:, 1] + c * P[:, 2] + d
        on = [name_of[tuple(int(x) for x in P[t])] for t in np.nonzero(vals == 0)[0] if tuple(int(x) for x in P[t]) in name_of]
        out.append(sorted(on, key=lambda s: int(s[1:])))
    return sorted(out)


def main():
    report = {}
    # (0) closed form and layer lemma, numerically for n = 3..41
    for n in range(3, 43, 2):
        assert (siamese(n) == siamese_closed_form(n)).all()
        assert check_layers(n), n
    report['closed_form_and_layers_checked_n'] = list(range(3, 43, 2))

    # (1) combinatorial facet structure, same for all reference orders
    ref = numeric_facets(11)
    for n in (5, 7, 9, 13, 15, 21):
        assert numeric_facets(n) == ref, n
    assert len(ref) == 16
    report['facets_vertex_sets'] = ref

    # (2) symbolic planes from the first three vertices of each facet, oriented so that
    #     the centroid of the 12 vertices is strictly inside (sign fixed at m=5, then proven)
    centroid_num = tuple(sum(VERTS[k][i](5) for k in VERTS) for i in range(3))  # 12 * centroid
    planes = []
    for F in ref:
        p0, p1, p2 = VERTS[F[0]], VERTS[F[1]], VERTS[F[2]]
        nrm = cross(sub(p1, p0), sub(p2, p0))
        d = -dot(nrm, p0)
        val = sum(nrm[i](5) * centroid_num[i] for i in range(3)) + 12 * d(5)
        if val > 0:
            nrm = tuple(-c for c in nrm); d = -d
        planes.append((nrm, d, F))

    # (3a) every claimed vertex lies on the plane identically; all other vertices strictly inside for all m>=2
    strict_polys = []
    for nrm, d, F in planes:
        for k, v in VERTS.items():
            val = dot(nrm, v) + d
            if k in F:
                assert val.is_zero(), (F, k, val)
            else:
                s = val.sign_for_m_ge(2)
                assert s == -1, (F, k, val, s)
                strict_polys.append(str(val))
    # (3b) all layer-polygon vertices satisfy every inequality for all m>=2 (hence all N points do)
    layer_polys = []
    for nrm, d, F in planes:
        for name, poly in LAYER_POLY.items():
            for p in poly:
                val = dot(nrm, p) + d
                s = val.sign_for_m_ge(2)
                assert s in (-1, 0), (F, name, val, s)
                layer_polys.append(str(val))
    # (3c) each facet polygon: convex position & cyclic order; collect edges
    edges = Counter()
    facet_cycles = []
    for nrm, d, F in planes:
        pts = [VERTS[k] for k in F]
        if len(F) == 3:
            cyc = F
        else:
            # order cyclically by angle at m=5, then prove convex position for all m>=2
            c5 = [tuple(float(c(5)) for c in p) for p in pts]
            cen = np.mean(c5, axis=0)
            nn = np.array([float(c(5)) for c in nrm])
            e1 = np.array(c5[0]) - cen; e1 -= nn * (e1 @ nn) / (nn @ nn); e1 /= np.linalg.norm(e1)
            e2 = np.cross(nn / np.linalg.norm(nn), e1)
            ang = [np.arctan2((np.array(q) - cen) @ e2, (np.array(q) - cen) @ e1) for q in c5]
            order = np.argsort(ang)
            cyc = [F[i] for i in order]
            # convexity: orientation of consecutive triples (w.r.t. the outward normal) has constant sign
            signs = set()
            k = len(cyc)
            for a in range(k):
                p, q, r = VERTS[cyc[a]], VERTS[cyc[(a + 1) % k]], VERTS[cyc[(a + 2) % k]]
                t = det3(nrm, sub(q, p), sub(r, q))
                s = t.sign_for_m_ge(2)
                assert s in (1, -1), (F, t, s)
                signs.add(s)
            assert len(signs) == 1, (F, signs)
        facet_cycles.append(cyc)
        for a in range(len(cyc)):
            e = frozenset((cyc[a], cyc[(a + 1) % len(cyc)]))
            edges[e] += 1
    assert all(c == 2 for c in edges.values()), edges
    V, E, Fc = len(VERTS), len(edges), len(planes)
    assert (V, E, Fc) == (12, 26, 16) and V - E + Fc == 2
    # (3d) every claimed vertex is on >= 3 facets with linearly independent normals (so it is a vertex of Q)
    for k in VERTS:
        inc = [nrm for nrm, d, F in planes if k in F]
        assert len(inc) >= 3
        ok = False
        for a, b, c in combinations(inc, 3):
            if det3(a, b, c).sign_for_m_ge(2) in (1, -1):
                ok = True; break
        assert ok, k
    report['proof_checks'] = dict(
        n_planes=16, n_strict_inequalities_vertices=len(strict_polys),
        n_layer_vertex_inequalities=len(layer_polys),
        edges=26, euler=V - E + Fc, face_sizes=sorted(len(c) for c in facet_cycles),
        valid_for='all integers m >= 2, i.e. all odd n >= 5')
    report['planes'] = [dict(normal=[str(c) for c in nrm], offset=str(d), vertices=F, cycle=cyc)
                        for (nrm, d, F), cyc in zip(planes, facet_cycles)]
    # (4) the 12 cells and values in the original square, symbolic in m, cross-checked numerically
    cells = {}
    for k, v in VERTS.items():
        x, y = v[0], v[1]
        i, j = M - y, x + M
        cells[k] = dict(x=str(x), y=str(y), zeta=str(v[2]), i=str(i), j=str(j))
    for n in (5, 7, 9, 11, 21):
        m = (n - 1) // 2; S = siamese(n)
        from gem_geometry import exact_hull
        h = exact_hull(S)
        hv = sorted((v // n, v % n) for v in h['vertices'])
        pred = sorted((int((M - VERTS[k][1])(m)), int((VERTS[k][0] + M)(m))) for k in VERTS)
        assert hv == pred, n
        for k in VERTS:
            i, j = int((M - VERTS[k][1])(m)), int((VERTS[k][0] + M)(m))
            cells[k].setdefault('values', {})[n] = int(S[i, j])
    report['vertex_cells'] = cells
    with open(f'{HERE}/results_siamese_proof.json', 'w') as f:
        json.dump(report, f, indent=1)
    print('Siamese 12-vertex proof: all symbolic checks passed for all m >= 2.')
    for pl in report['planes']:
        print('  plane', pl['normal'], pl['offset'], pl['cycle'])
    for k, c in cells.items():
        print(' ', k, c)


if __name__ == '__main__':
    main()


==> anc/siamese_slacks.py <==
"""
siamese_slacks.py -- the hand-checkable form of the Siamese theorem (Section 6, Table 5 of the paper).

For n = 2m+1, after the shear (x,y,z) -> (x,y,zeta) the lifted points lie on five level
polygons Lambda_{+2}, Lambda_{+1}, Lambda_0, Lambda_{-1}, Lambda_{-2} with 16 polygon vertices q1..q16 in total.
For the eight inequalities a.(x,y,zeta) <= b printed in the paper we compute the slack b - a.p
at each of the 16 level-polygon vertices p as a polynomial in m (sympy, exact), and assert:
  * the slack is identically 0 exactly for the incidences listed in the paper,
  * every other slack is a polynomial that is > 0 for all integers m >= 2
    (certified by non-negative coefficients after the substitution m = 2 + t, constant term > 0),
  * the 16 facets (8 listed + their images under -id) form a closed surface: every edge of every
    facet polygon lies in exactly two facets, (V,E,F) = (12,26,16);
  * the 16 facet planes are pairwise distinct, each facet is 2-dimensional and its listed cycle is the strictly
    convex polygon of all incident points (q13..q16 never vertices), and the surface is strictly convex across
    each of the 26 edges (all for every m >= 2).
By central symmetry of the set of level-polygon vertices, checking (k) at all 16 points also checks (k') = -(k).
Writes siamese_slacks.tex (the table printed in the paper) and siamese_slacks.log.
"""
import os, itertools
from collections import Counter
import sympy as sp

HERE = os.path.dirname(os.path.abspath(__file__))
m, t = sp.symbols('m t')
n = 2 * m + 1

# the 16 vertices of the level polygons (x, y, zeta); q1..q12 are the forced vertices (the claimed gem vertices),
# q13..q16 are the other four polygon vertices
P = {
    'q1': (-m, m, n + 1), 'q2': (-1, m, n + 1), 'q3': (-m, 1, n + 1),       # Lambda_{+2}
    'q4': (-m, 0, 1), 'q13': (-m, 1 - m, 1), 'q14': (-1, m - 1, 1),            # Lambda_{+1}
    'q5': (-m, -m, 0), 'q6': (0, -m, 0), 'q7': (0, m, 0), 'q8': (m, m, 0),  # Lambda_0
    'q9': (m, 0, -1), 'q15': (m, m - 1, -1), 'q16': (1, 1 - m, -1),            # Lambda_{-1} = -Lambda_{+1}
    'q10': (m, -m, -(n + 1)), 'q11': (m, -1, -(n + 1)), 'q12': (1, -m, -(n + 1)),  # Lambda_{-2}
}
ORDER = ['q1', 'q2', 'q3', 'q4', 'q13', 'q14', 'q5', 'q6', 'q7', 'q8', 'q9', 'q15', 'q16', 'q10', 'q11', 'q12']
NEG = {'q1': 'q10', 'q2': 'q12', 'q3': 'q11', 'q4': 'q9', 'q13': 'q15', 'q14': 'q16',
       'q5': 'q8', 'q6': 'q7'}
NEG.update({b: a for a, b in list(NEG.items())})
for a, b in NEG.items():
    assert all(sp.expand(P[a][k] + P[b][k]) == 0 for k in range(3)), (a, b)

# the eight inequalities (normal a, right-hand side b): a . (x,y,zeta) <= b
INEQ = {
    1: ((0, 0, 1), 2 * m + 2),
    2: ((0, 1, 0), m),
    3: ((-1, 0, 0), m),
    4: ((-2 * (m + 1), 2 * m + 1, -m), m * (2 * m + 1)),
    5: ((2 * (m + 1), -2 * (m + 1), 2 * m + 1), 2 * m * (m + 1)),
    6: ((2 * m * (m + 2), -(2 * m**2 + 2 * m - 1), m * (2 * m + 1)), m * (2 * m**2 + 2 * m - 1)),
    7: ((2 * m, -1, m), m * (2 * m - 1)),
    8: ((0, -2, 1), 2 * m),
}
# claimed incidences (facet vertex cycles, in cyclic order)
FACETS = {1: ['q1', 'q2', 'q3'], 2: ['q1', 'q2', 'q8', 'q7'], 3: ['q1', 'q3', 'q5', 'q4'],
          4: ['q1', 'q4', 'q7'], 5: ['q2', 'q3', 'q6'], 6: ['q2', 'q6', 'q9'],
          7: ['q2', 'q8', 'q9'], 8: ['q3', 'q5', 'q6']}


def positive_for_m_ge_2(p):
    q = sp.Poly(sp.expand(p.subs(m, 2 + t)), t)
    cs = q.all_coeffs()
    return all(c >= 0 for c in cs) and q.eval(0) > 0


def fmt(p):
    p = sp.expand(p)
    if p == 0:
        return r'\mathbf{0}'
    return sp.latex(sp.factor(p)).replace(r'\left(', '(').replace(r'\right)', ')').replace(' ', '')


log = []
rows = {k: [] for k in ORDER}
for k, (a, b) in INEQ.items():
    on = []
    for name in ORDER:
        p = P[name]
        s = sp.expand(b - sum(a[i] * p[i] for i in range(3)))
        if s == 0:
            on.append(name)
        else:
            assert positive_for_m_ge_2(s), (k, name, s)
        rows[name].append(s)
    assert sorted(v for v in on if int(v[1:]) <= 12) == sorted(FACETS[k]), (k, on)
    log.append(f'({k}) tight at {on}')

# facets (k') = images under -id
all_facets = list(FACETS.values()) + [[NEG[v] for v in c] for c in FACETS.values()]
edges = Counter()
for c in all_facets:
    for i in range(len(c)):
        edges[frozenset((c[i], c[(i + 1) % len(c)]))] += 1
assert all(v == 2 for v in edges.values())
verts = {v for c in all_facets for v in c}
V, E, F = len(verts), len(edges), len(all_facets)
assert (V, E, F) == (12, 26, 16)
sizes = Counter(len(c) for c in all_facets)
assert sizes == Counter({3: 12, 4: 4})
log.append(f'closed surface: (V,E,F) = {(V, E, F)}, facet sizes {dict(sizes)}; all nonzero slacks > 0 for every integer m >= 2')

# ---------------------------------------------------------------- the rest of the facet certificate, symbolic in m
# the 16 facets as (normal, rhs, cycle); (k') = -(k) has normal -a and the same rhs
FAC = {str(k): (a, b, FACETS[k]) for k, (a, b) in INEQ.items()}
FAC.update({f"{k}'": (tuple(-c for c in a), b, [NEG[v] for v in FACETS[k]]) for k, (a, b) in INEQ.items()})
slack = lambda f, q: sp.expand(FAC[f][1] - sum(FAC[f][0][i] * P[q][i] for i in range(3)))
for f in FAC:   # (k') at q is (k) at -q: every slack is 0 or > 0 for all m >= 2 (checked above for (k))
    assert all(slack(f, q) == 0 or positive_for_m_ge_2(slack(f, q)) for q in ORDER)
INC = {f: [q for q in ORDER if slack(f, q) == 0] for f in FAC}       # all level-polygon vertices on the plane
sub = lambda u, v: [sp.expand(u[i] - v[i]) for i in range(3)]
cross = lambda u, v: [sp.expand(u[1] * v[2] - u[2] * v[1]), sp.expand(u[2] * v[0] - u[0] * v[2]),
                      sp.expand(u[0] * v[1] - u[1] * v[0])]
dot = lambda u, v: sp.expand(sum(u[i] * v[i] for i in range(3)))
pos = lambda p: p != 0 and positive_for_m_ge_2(p)
# (a) pairwise distinct planes: for each pair some q_k has zero slack on one and positive slack on the other
for f, g in itertools.combinations(FAC, 2):
    assert any(slack(f, q) == 0 and pos(slack(g, q)) for q in ORDER), (f, g)
# (b) each facet is 2-dimensional and its listed cycle is the convex polygon of ALL incident points:
#     for every cycle edge (u, v), det(a, v - u, w - u) has one strict sign for all m >= 2 at every other cycle
#     vertex w (strictly convex polygon in this cyclic order), and every incident non-vertex point w is on the
#     same side or on the open segment (u, v).  Any lattice point of the gem on the plane lies in the convex hull of
#     the incident q's of its level polygon, so the polygon is the whole facet.
n_onedge, nonvert = 0, set()
for f, (a, b, cyc) in FAC.items():
    assert len(cyc) >= 3 and set(cyc) <= set(INC[f]) and all(int(q[1:]) > 12 for q in set(INC[f]) - set(cyc)), f
    assert any(pos(c) or pos(-c) for c in cross(sub(P[cyc[1]], P[cyc[0]]), sub(P[cyc[2]], P[cyc[0]]))), f  # rank 2
    sgn = 1 if pos(dot(a, cross(sub(P[cyc[1]], P[cyc[0]]), sub(P[cyc[2]], P[cyc[0]])))) else -1   # orientation
    for i in range(len(cyc)):
        u, v = P[cyc[i]], P[cyc[(i + 1) % len(cyc)]]
        for w in INC[f]:
            if w in (cyc[i], cyc[(i + 1) % len(cyc)]):
                continue
            o = dot(a, cross(sub(v, u), sub(P[w], u)))
            if w in cyc or o != 0:
                assert pos(sgn * o), (f, cyc[i], w, o)
            else:                                            # non-vertex point on the edge line: inside the segment
                assert pos(dot(sub(P[w], u), sub(v, u))) and pos(dot(sub(P[w], v), sub(u, v))), (f, w)
                n_onedge += 1
    nonvert |= {(f, w) for w in set(INC[f]) - set(cyc)}
# (c) strict convexity across each of the 26 edges: vertices of each adjacent facet off the edge have
#     positive slack on the neighbour
EF = {}
for f, (a, b, cyc) in FAC.items():
    for i in range(len(cyc)):
        EF.setdefault(frozenset((cyc[i], cyc[(i + 1) % len(cyc)])), []).append(f)
assert len(EF) == 26 and all(len(x) == 2 for x in EF.values())
for e, (f, g) in EF.items():
    for f1, g1 in ((f, g), (g, f)):
        assert all(pos(slack(g1, q)) for q in FAC[f1][2] if q not in e), (e, f1, g1)
log.append(f'facet certificate for every m >= 2: the 16 planes are pairwise distinct; each facet is 2-dimensional and its '
           f'cycle is the strictly convex polygon of all incident level-polygon vertices (non-vertex incidences '
           f'{sorted(nonvert)}, {n_onedge} of them on an open polygon edge, the others in the relative interior); strictly convex across each of the 26 edges')

# numerical cross-check of the inequalities against the actual reduced point sets
import sys
import numpy as np
sys.path.insert(0, HERE)
from siamese_util import zeta_points
for nn_ in range(5, 43, 2):
    mm = (nn_ - 1) // 2
    Z = zeta_points(nn_)
    for k, (a, b) in INEQ.items():
        av = [int(sp.sympify(c).subs(m, mm)) for c in a]
        bv = int(sp.sympify(b).subs(m, mm))
        assert (Z @ np.array(av) <= bv).all() and (-Z @ np.array(av) <= bv).all(), (nn_, k)
log.append('all lattice points of the reduced Siamese gems for n = 5..41 satisfy the 16 inequalities')

# LaTeX table: rows = level-polygon vertices, columns = inequalities (1)..(8)
names = {f'q{k}': f'q_{{{k}}}' for k in range(1, 17)}
lines = [r'\begin{tabular}{l l cccccccc}', r'\toprule',
         r'point & $(x,y,\zeta)$ & (1) & (2) & (3) & (4) & (5) & (6) & (7) & (8)\\', r'\midrule']

for name in ORDER:
    p = P[name]
    coords = '(' + ','.join(sp.latex(sp.expand(c)).replace(' ', '') for c in p) + ')'
    cells = ' & '.join('$' + fmt(s) + '$' for s in rows[name])
    lines.append(f'${names[name]}$ & ${coords}$ & {cells}\\\\')
    if name in ('q14', 'q8', 'q16'):
        lines.append(r'\addlinespace[2pt]')
    if name == 'q3':
        lines.append(r'\addlinespace[2pt]')
lines += [r'\bottomrule', r'\end{tabular}']
with open(os.path.join(HERE, 'siamese_slacks.tex'), 'w') as f:
    f.write('\n'.join(lines) + '\n')
with open(os.path.join(HERE, 'siamese_slacks.log'), 'w') as f:
    f.write('\n'.join(log) + '\n')
print('\n'.join(log))

# ---------------------------------------------------------------- isometry group of the Siamese gem, all m >= 2
# A symmetry of the gem permutes its vertices and preserves the face lattice; the face lattice has 8
# automorphisms (computed from the facet list above).  In the original coordinates
# z = lambda(x,y) + n zeta, lambda(x,y) = n(x-y+m) + (2x-y+m) + 1 - (n^2+1)/2, we show that the only
# automorphisms preserving all squared distances, as polynomials in m, are id and -id, and that for each of
# the other six some squared distance differs by a polynomial with no integer root m >= 2.
import networkx as nx
G = nx.Graph()
for i, c in enumerate(all_facets):
    G.add_node(('f', i), kind=1)
    for v in c:
        G.add_node(('v', v), kind=0); G.add_edge(('f', i), ('v', v))
gm = nx.algorithms.isomorphism.GraphMatcher(G, G, node_match=lambda a, b: a['kind'] == b['kind'])
autos = [{a[1]: b[1] for a, b in iso.items() if a[0] == 'v'} for iso in gm.isomorphisms_iter()]
assert len(autos) == 8
lam = lambda x, y: n * (x - y + m) + (2 * x - y + m) + 1 - (n**2 + 1) / sp.Integer(2)
Z = {v: (P[v][0], P[v][1], sp.expand(lam(P[v][0], P[v][1]) + n * P[v][2])) for v in verts}
d2 = lambda a, b: sp.expand(sum((Z[a][k] - Z[b][k])**2 for k in range(3)))
VL = sorted(verts, key=lambda s: int(s[1:]))
n_iso = 0
for pi in autos:
    bad = None
    for a in VL:
        for b in VL:
            if a < b:
                dlt = sp.expand(d2(a, b) - d2(pi[a], pi[b]))
                if dlt != 0:
                    roots = [r for r in sp.Poly(dlt, m).all_roots() if r.is_integer and r >= 2]
                    if not roots:
                        bad = (a, b, dlt); break
        if bad: break
    if bad is None:
        assert all(sp.expand(d2(a, b) - d2(pi[a], pi[b])) == 0 for a in VL for b in VL)
        n_iso += 1
        assert all(pi[v] == v for v in VL) or all(pi[v] == NEG[v] for v in VL)
assert n_iso == 2
log.append('isometry group of the Siamese gem for every m >= 2: {id, -id} (8 combinatorial automorphisms, 6 not isometric)')
with open(os.path.join(HERE, 'siamese_slacks.log'), 'w') as f:
    f.write('\n'.join(log) + '\n')
print(log[-1])

# hand-checkable form of the same fact: the six antipodal pairs {v, -v} have distinct squared norms for m >= 2,
# and q1 is orthogonal to no other vertex; an isometry of the gem fixes the centroid 0 of its vertex set.
reps = ['q1', 'q2', 'q3', 'q4', 'q5', 'q6']
assert all(NEG[NEG[v]] == v for v in reps) and set(reps) | {NEG[v] for v in reps} == verts
norms = {v: sp.expand(sum(c**2 for c in Z[v])) for v in reps}
for a, b in itertools.combinations(reps, 2):
    dlt = sp.Poly(norms[a] - norms[b], m)
    assert not [r for r in dlt.all_roots() if r.is_integer and r >= 2], (a, b)
for v in reps[1:]:
    dot = sp.Poly(sp.expand(sum(p * q for p, q in zip(Z['q1'], Z[v]))), m)
    assert not [r for r in dot.all_roots() if r.is_integer and r >= 2], v
print('norms', {v: str(sp.factor(norms[v])) for v in reps})


==> anc/siamese_slacks.tex <==
\begin{tabular}{l l cccccccc}
\toprule
point & $(x,y,\zeta)$ & (1) & (2) & (3) & (4) & (5) & (6) & (7) & (8)\\
\midrule
$q_{1}$ & $(-m,m,2m+2)$ & $\mathbf{0}$ & $\mathbf{0}$ & $\mathbf{0}$ & $\mathbf{0}$ & $2(m-1)(m+1)$ & $2m(m-1)(m+2)$ & $2m(m-1)$ & $2(m-1)$\\
$q_{2}$ & $(-1,m,2m+2)$ & $\mathbf{0}$ & $\mathbf{0}$ & $m-1$ & $2(m-1)(m+1)$ & $\mathbf{0}$ & $\mathbf{0}$ & $\mathbf{0}$ & $2(m-1)$\\
$q_{3}$ & $(-m,1,2m+2)$ & $\mathbf{0}$ & $m-1$ & $\mathbf{0}$ & $(m-1)(2m+1)$ & $\mathbf{0}$ & $(m-1)(2m+1)$ & $(m-1)(2m-1)$ & $\mathbf{0}$\\
\addlinespace[2pt]
$q_{4}$ & $(-m,0,1)$ & $2m+1$ & $m$ & $\mathbf{0}$ & $\mathbf{0}$ & $4m^{2}+2m-1$ & $2m(2m^{2}+2m-1)$ & $2m(2m-1)$ & $2m-1$\\
$q_{13}$ & $(-m,1-m,1)$ & $2m+1$ & $2m-1$ & $\mathbf{0}$ & $(m-1)(2m+1)$ & $2m^{2}+2m+1$ & $(m+1)(2m^{2}+2m-1)$ & $4m^{2}-3m+1$ & $1$\\
$q_{14}$ & $(-1,m-1,1)$ & $2m+1$ & $1$ & $m-1$ & $m-1$ & $4m^{2}+2m-1$ & $(m+1)(4m^{2}-2m+1)$ & $(m+1)(2m-1)$ & $4m-3$\\
\addlinespace[2pt]
$q_{5}$ & $(-m,-m,0)$ & $2(m+1)$ & $2m$ & $\mathbf{0}$ & $2m^{2}$ & $2m(m+1)$ & $2m^{2}(m+2)$ & $2m(2m-1)$ & $\mathbf{0}$\\
$q_{6}$ & $(0,-m,0)$ & $2(m+1)$ & $2m$ & $m$ & $2m(2m+1)$ & $\mathbf{0}$ & $\mathbf{0}$ & $2m(m-1)$ & $\mathbf{0}$\\
$q_{7}$ & $(0,m,0)$ & $2(m+1)$ & $\mathbf{0}$ & $m$ & $\mathbf{0}$ & $4m(m+1)$ & $2m(2m^{2}+2m-1)$ & $2m^{2}$ & $4m$\\
$q_{8}$ & $(m,m,0)$ & $2(m+1)$ & $\mathbf{0}$ & $2m$ & $2m(m+1)$ & $2m(m+1)$ & $2m(m-1)(m+1)$ & $\mathbf{0}$ & $4m$\\
\addlinespace[2pt]
$q_{9}$ & $(m,0,-1)$ & $2m+3$ & $m$ & $2m$ & $2m(2m+1)$ & $2m+1$ & $\mathbf{0}$ & $\mathbf{0}$ & $2m+1$\\
$q_{15}$ & $(m,m-1,-1)$ & $2m+3$ & $1$ & $2m$ & $(m+1)(2m+1)$ & $2m^{2}+2m-1$ & $(m-1)(2m^{2}+2m-1)$ & $m-1$ & $4m-1$\\
$q_{16}$ & $(1,1-m,-1)$ & $2m+3$ & $2m-1$ & $m+1$ & $4m^{2}+m+1$ & $2m+1$ & $(m-1)(2m+1)$ & $(m-1)(2m-1)$ & $3$\\
\addlinespace[2pt]
$q_{10}$ & $(m,-m,-2m-2)$ & $4(m+1)$ & $2m$ & $2m$ & $2m(2m+1)$ & $2(m+1)^{2}$ & $2m(m^{2}+m+1)$ & $2m^{2}$ & $2(m+1)$\\
$q_{11}$ & $(m,-1,-2m-2)$ & $4(m+1)$ & $m+1$ & $2m$ & $(m+1)(2m+1)$ & $4m(m+1)$ & $(m+1)(4m^{2}-2m+1)$ & $(m+1)(2m-1)$ & $4m$\\
$q_{12}$ & $(1,-m,-2m-2)$ & $4(m+1)$ & $2m$ & $m+1$ & $2(m^{2}+m+1)$ & $4m(m+1)$ & $2m(2m^{2}+2m-1)$ & $2m(2m-1)$ & $2(m+1)$\\
\bottomrule
\end{tabular}


==> anc/siamese_util.py <==
import numpy as np
def siamese(n):
    assert n % 2 == 1
    S = np.zeros((n, n), dtype=int)
    i, j = 0, n // 2
    for k in range(1, n * n + 1):
        S[i, j] = k
        ni, nj = (i - 1) % n, (j + 1) % n
        if S[ni, nj]:
            ni, nj = (i + 1) % n, j
        i, j = ni, nj
    return S
def siamese_closed_form(n):
    m=(n-1)//2
    return np.array([[n*((i+j-m)%n)+((i+2*j-2*m)%n)+1 for j in range(n)] for i in range(n)])
def zeta_points(n):
    """points (x,y,zeta) of the affinely transformed Siamese gem"""
    m=(n-1)//2; pts=[]
    for i in range(n):
        for j in range(n):
            x=j-m; y=m-i
            pts.append((x,y,-n*((x-y+m)//n) - ((2*x-y+m)//n)))
    return np.array(pts)


==> anc/solid_centroid.py <==
"""Number of order-4 gems whose solid centre of mass differs from the origin, and inner core gem statistics (Appendix C, Section 7)."""
import os, sys
from fractions import Fraction
import numpy as np
from scipy.spatial import ConvexHull
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import scaled_points, exact_hull

S = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)

def exact_solid_centroid_2P(pts_int):
    h = ConvexHull(pts_int)
    p0 = [Fraction(int(pts_int[0, j]), 1) for j in range(3)]
    vol_tot = Fraction(0)
    mom = [Fraction(0), Fraction(0), Fraction(0)]
    for s in h.simplices:
        a = [Fraction(int(pts_int[s[0], j])) - p0[j] for j in range(3)]
        b = [Fraction(int(pts_int[s[1], j])) - p0[j] for j in range(3)]
        c = [Fraction(int(pts_int[s[2], j])) - p0[j] for j in range(3)]
        det = (a[0]*(b[1]*c[2] - b[2]*c[1])
             - a[1]*(b[0]*c[2] - b[2]*c[0])
             + a[2]*(b[0]*c[1] - b[1]*c[0]))
        v = abs(det)
        vol_tot += v
        for j in range(3):
            mom[j] += v * (4*p0[j] + a[j] + b[j] + c[j])
    return [mom[j] / (4 * vol_tot) for j in range(3)]

cnt = 0
dims = {0: 0, 1: 0, 2: 0, 3: 0}
c1_zero = 0
c1_opp = 0
for k in range(880):
    h = exact_hull(S[k]); P = h['P']
    c0 = exact_solid_centroid_2P(P)
    if any(x != 0 for x in c0):
        cnt += 1
    verts = set(h['vertices'])
    inner_idx = [i for i in range(16) if i not in verts]
    if not inner_idx:
        continue
    Q = P[inner_idx]
    rk = int(np.linalg.matrix_rank(Q - Q[0])) if len(Q) > 1 else 0
    dims[rk] += 1
    if rk == 3:
        c1 = exact_solid_centroid_2P(Q)
        if all(x == 0 for x in c1):
            c1_zero += 1
        else:
            cross = [c0[1]*c1[2]-c0[2]*c1[1], c0[2]*c1[0]-c0[0]*c1[2], c0[0]*c1[1]-c0[1]*c1[0]]
            dot = sum(c0[j]*c1[j] for j in range(3))
            if all(x == 0 for x in cross) and dot < 0:
                c1_opp += 1

assert cnt == 829 and dims == {3: 511, 2: 175, 1: 162, 0: 14} and c1_zero == 207 and c1_opp == 33
print('gems with solid centroid != origin:', cnt, 'of 880')
print('inner core gem dimensions (3D, 2D, 1D, 0D):', dims, 'total non-empty:', sum(dims.values()))
print('3D inner core gems with solid centroid == origin:', c1_zero, '; opposite collinear c0, c1:', c1_opp)


==> anc/squares880.txt <==
1 2 15 16 12 14 3 5 13 7 10 4 8 11 6 9
1 2 15 16 13 14 3 4 12 7 10 5 8 11 6 9
1 2 16 15 13 14 4 3 12 7 9 6 8 11 5 10
1 3 14 16 10 13 4 7 15 6 11 2 8 12 5 9
1 3 14 16 12 13 4 5 15 8 9 2 6 10 7 11
1 3 14 16 15 13 4 2 10 6 11 7 8 12 5 9
1 3 14 16 15 13 4 2 12 8 9 5 6 10 7 11
1 3 16 14 8 15 2 9 13 6 11 4 12 10 5 7
1 3 16 14 12 15 2 5 13 10 7 4 8 6 9 11
1 3 16 14 13 15 2 4 8 6 11 9 12 10 5 7
1 3 16 14 13 15 2 4 12 10 7 5 8 6 9 11
1 4 13 16 8 14 3 9 15 5 12 2 10 11 6 7
1 4 13 16 8 15 2 9 14 5 12 3 11 10 7 6
1 4 13 16 12 14 3 5 15 9 8 2 6 7 10 11
1 4 13 16 12 15 2 5 14 9 8 3 7 6 11 10
1 4 13 16 14 15 2 3 8 5 12 9 11 10 7 6
1 4 13 16 14 15 2 3 12 9 8 5 7 6 11 10
1 4 13 16 15 14 3 2 8 5 12 9 10 11 6 7
1 4 13 16 15 14 3 2 12 9 8 5 6 7 10 11
1 4 14 15 9 12 6 7 16 5 11 2 8 13 3 10
1 4 14 15 13 16 2 3 8 5 11 10 12 9 7 6
1 4 14 15 13 16 2 3 12 9 7 6 8 5 11 10
1 4 14 15 16 11 5 2 9 6 12 7 8 13 3 10
1 4 14 15 16 13 3 2 7 6 12 9 10 11 5 8
1 4 14 15 16 13 3 2 11 10 8 5 6 7 9 12
1 4 15 14 9 12 7 6 16 5 10 3 8 13 2 11
1 4 15 14 13 16 3 2 8 5 10 11 12 9 6 7
1 4 15 14 13 16 3 2 12 9 6 7 8 5 10 11
1 4 15 14 16 10 5 3 9 7 12 6 8 13 2 11
1 4 15 14 16 13 2 3 6 7 12 9 11 10 5 8
1 4 15 14 16 13 2 3 10 11 8 5 7 6 9 12
1 4 16 13 14 15 3 2 7 6 10 11 12 9 5 8
1 4 16 13 14 15 3 2 11 10 6 7 8 5 9 12
1 4 16 13 15 14 2 3 6 7 11 10 12 9 5 8
1 4 16 13 15 14 2 3 10 11 7 6 8 5 9 12
1 5 12 16 10 11 6 7 15 4 13 2 8 14 3 9
1 5 12 16 14 11 6 3 15 8 9 2 4 10 7 13
1 5 12 16 15 11 6 2 10 4 13 7 8 14 3 9
1 5 12 16 15 11 6 2 14 8 9 3 4 10 7 13
1 5 16 12 8 14 3 9 10 4 13 7 15 11 2 6
1 5 16 12 10 14 3 7 8 4 13 9 15 11 2 6
1 5 16 12 10 14 3 7 15 11 6 2 8 4 9 13
1 5 16 12 15 14 3 2 10 11 6 7 8 4 9 13
1 6 11 16 7 15 2 10 14 4 13 3 12 9 8 5
1 6 11 16 8 12 5 9 15 3 14 2 10 13 4 7
1 6 11 16 8 15 2 9 12 3 14 5 13 10 7 4
1 6 11 16 12 10 7 5 13 3 14 4 8 15 2 9
1 6 11 16 12 15 2 5 8 3 14 9 13 10 7 4
1 6 11 16 12 15 2 5 14 9 8 3 7 4 13 10
1 6 11 16 13 10 7 4 12 3 14 5 8 15 2 9
1 6 11 16 14 12 5 3 15 9 8 2 4 7 10 13
1 6 11 16 14 15 2 3 7 4 13 10 12 9 8 5
1 6 11 16 14 15 2 3 12 9 8 5 7 4 13 10
1 6 11 16 15 12 5 2 8 3 14 9 10 13 4 7
1 6 11 16 15 12 5 2 14 9 8 3 4 7 10 13
1 6 12 15 11 16 2 5 8 3 13 10 14 9 7 4
1 6 12 15 11 16 2 5 14 9 7 4 8 3 13 10
1 6 12 15 13 10 8 3 16 7 9 2 4 11 5 14
1 6 12 15 16 9 7 2 13 8 10 3 4 11 5 14
1 6 12 15 16 11 5 2 7 4 14 9 10 13 3 8
1 6 12 15 16 11 5 2 13 10 8 3 4 7 9 14
1 6 15 12 11 16 5 2 8 3 10 13 14 9 4 7
1 6 15 12 11 16 5 2 14 9 4 7 8 3 10 13
1 6 15 12 16 11 2 5 4 7 14 9 13 10 3 8
1 6 15 12 16 11 2 5 10 13 8 3 7 4 9 14
1 6 16 11 12 15 5 2 7 4 10 13 14 9 3 8
1 6 16 11 12 15 5 2 13 10 4 7 8 3 9 14
1 6 16 11 15 12 2 5 4 7 13 10 14 9 3 8
1 6 16 11 15 12 2 5 10 13 7 4 8 3 9 14
1 7 10 16 8 12 5 9 14 2 15 3 11 13 4 6
1 7 10 16 8 14 3 9 12 2 15 5 13 11 6 4
1 7 10 16 12 9 8 5 15 4 13 2 6 14 3 11
1 7 10 16 12 14 3 5 8 2 15 9 13 11 6 4
1 7 10 16 12 14 3 5 15 9 8 2 6 4 13 11
1 7 10 16 14 9 8 3 15 6 11 2 4 12 5 13
1 7 10 16 14 12 5 3 8 2 15 9 11 13 4 6
1 7 10 16 14 12 5 3 15 9 8 2 4 6 11 13
1 7 10 16 15 9 8 2 12 4 13 5 6 14 3 11
1 7 10 16 15 9 8 2 14 6 11 3 4 12 5 13
1 7 10 16 15 12 5 2 14 9 8 3 4 6 11 13
1 7 10 16 15 14 3 2 12 9 8 5 6 4 13 11
1 7 12 14 10 16 3 5 8 2 13 11 15 9 6 4
1 7 12 14 10 16 3 5 15 9 6 4 8 2 13 11
1 7 12 14 16 10 5 3 6 4 15 9 11 13 2 8
1 7 12 14 16 10 5 3 13 11 8 2 4 6 9 15
1 7 14 12 8 13 2 11 9 4 15 6 16 10 3 5
1 7 14 12 9 15 4 6 8 2 13 11 16 10 3 5
1 7 14 12 9 15 4 6 16 10 5 3 8 2 11 13
1 7 14 12 10 16 5 3 8 2 11 13 15 9 4 6
1 7 14 12 10 16 5 3 15 9 4 6 8 2 11 13
1 7 14 12 11 13 2 8 6 4 15 9 16 10 3 5
1 7 14 12 16 10 3 5 4 6 15 9 13 11 2 8
1 7 14 12 16 10 3 5 11 13 8 2 6 4 9 15
1 7 16 10 11 13 4 6 14 12 5 3 8 2 9 15
1 7 16 10 12 14 5 3 6 4 11 13 15 9 2 8
1 7 16 10 12 14 5 3 13 11 4 6 8 2 9 15
1 7 16 10 14 12 3 5 4 6 13 11 15 9 2 8
1 7 16 10 14 12 3 5 11 13 6 4 8 2 9 15
1 7 16 10 14 13 4 3 11 12 5 6 8 2 9 15
1 8 9 16 14 13 4 3 7 2 15 10 12 11 6 5
1 8 10 15 11 14 4 5 16 9 7 2 6 3 13 12
1 8 10 15 12 13 3 6 7 2 16 9 14 11 5 4
1 8 10 15 13 12 6 3 16 9 7 2 4 5 11 14
1 8 10 15 14 11 5 4 7 2 16 9 12 13 3 6
1 8 10 15 16 13 3 2 5 4 14 11 12 9 7 6
1 8 11 14 10 15 4 5 16 9 6 3 7 2 13 12
1 8 11 14 12 13 2 7 6 3 16 9 15 10 5 4
1 8 11 14 13 12 7 2 16 9 6 3 4 5 10 15
1 8 11 14 15 10 5 4 6 3 16 9 12 13 2 7
1 8 12 13 10 15 3 6 7 2 14 11 16 9 5 4
1 8 12 13 11 14 2 7 6 3 15 10 16 9 5 4
1 8 12 13 14 11 7 2 15 10 6 3 4 5 9 16
1 8 12 13 15 10 6 3 14 11 7 2 4 5 9 16
1 8 13 12 10 15 6 3 16 9 4 5 7 2 11 14
1 8 13 12 11 14 7 2 16 9 4 5 6 3 10 15
1 8 13 12 14 11 2 7 4 5 16 9 15 10 3 6
1 8 13 12 15 10 3 6 4 5 16 9 14 11 2 7
1 8 13 12 16 11 2 5 3 6 15 10 14 9 4 7
1 8 14 11 10 15 5 4 7 2 12 13 16 9 3 6
1 8 14 11 12 13 7 2 15 10 4 5 6 3 9 16
1 8 14 11 13 12 2 7 4 5 15 10 16 9 3 6
1 8 14 11 15 10 4 5 12 13 7 2 6 3 9 16
1 8 15 10 11 14 5 4 6 3 12 13 16 9 2 7
1 8 15 10 12 13 6 3 14 11 4 5 7 2 9 16
1 8 15 10 13 12 3 6 4 5 14 11 16 9 2 7
1 8 15 10 14 11 4 5 12 13 6 3 7 2 9 16
1 9 8 16 14 15 2 3 7 4 13 10 12 6 11 5
1 9 16 8 14 12 5 3 4 6 11 13 15 7 2 10
1 9 16 8 15 12 5 2 4 7 10 13 14 6 3 11
1 10 7 16 12 8 9 5 15 3 14 2 6 13 4 11
1 10 7 16 12 13 4 5 15 8 9 2 6 3 14 11
1 10 7 16 12 15 2 5 8 3 14 9 13 6 11 4
1 10 7 16 14 8 9 3 15 5 12 2 4 11 6 13
1 10 7 16 14 11 6 3 15 8 9 2 4 5 12 13
1 10 7 16 14 15 2 3 8 5 12 9 11 4 13 6
1 10 7 16 15 8 9 2 12 3 14 5 6 13 4 11
1 10 7 16 15 8 9 2 14 5 12 3 4 11 6 13
1 10 7 16 15 11 6 2 14 8 9 3 4 5 12 13
1 10 7 16 15 13 4 2 12 8 9 5 6 3 14 11
1 10 8 15 16 7 9 2 11 4 14 5 6 13 3 12
1 10 8 15 16 7 9 2 13 6 12 3 4 11 5 14
1 10 8 15 16 13 3 2 5 4 14 11 12 7 9 6
1 10 15 8 12 13 6 3 5 4 11 14 16 7 2 9
1 10 15 8 14 11 4 5 3 6 13 12 16 7 2 9
1 10 15 8 16 6 3 9 5 11 14 4 12 7 2 13
1 10 15 8 16 7 2 9 4 11 14 5 13 6 3 12
1 10 15 8 16 7 2 9 6 13 12 3 11 4 5 14
1 10 16 7 15 8 2 9 4 11 13 6 14 5 3 12
1 10 16 7 15 8 2 9 6 13 11 4 12 3 5 14
1 11 6 16 12 8 9 5 14 2 15 3 7 13 4 10
1 11 6 16 12 14 3 5 8 2 15 9 13 7 10 4
1 11 6 16 12 14 3 5 13 7 10 4 8 2 15 9
1 11 6 16 13 14 3 4 12 7 10 5 8 2 15 9
1 11 6 16 14 8 9 3 12 2 15 5 7 13 4 10
1 11 6 16 14 8 9 3 15 5 12 2 4 10 7 13
1 11 6 16 14 13 4 3 7 2 15 10 12 8 9 5
1 11 6 16 15 8 9 2 14 5 12 3 4 10 7 13
1 11 6 16 15 14 3 2 8 5 12 9 10 4 13 7
1 11 8 14 16 6 9 3 10 4 15 5 7 13 2 12
1 11 8 14 16 6 9 3 13 7 12 2 4 10 5 15
1 11 14 8 16 5 4 9 7 12 13 2 10 6 3 15
1 11 14 8 16 6 3 9 4 10 15 5 13 7 2 12
1 11 14 8 16 6 3 9 7 13 12 2 10 4 5 15
1 11 16 6 14 8 3 9 4 10 13 7 15 5 2 12
1 11 16 6 14 8 3 9 7 13 10 4 12 2 5 15
1 12 5 16 14 9 8 3 15 6 11 2 4 7 10 13
1 12 5 16 15 9 8 2 14 6 11 3 4 7 10 13
1 12 5 16 15 13 4 2 10 6 11 7 8 3 14 9
1 12 6 15 13 8 10 3 16 5 11 2 4 9 7 14
1 12 6 15 13 10 8 3 16 7 9 2 4 5 11 14
1 12 6 15 14 7 9 4 11 2 16 5 8 13 3 10
1 12 6 15 16 9 7 2 13 8 10 3 4 5 11 14
1 12 7 14 13 8 11 2 16 5 10 3 4 9 6 15
1 12 7 14 15 6 9 4 10 3 16 5 8 13 2 11
1 12 8 13 14 7 11 2 15 6 10 3 4 9 5 16
1 12 8 13 15 6 10 3 14 7 11 2 4 9 5 16
1 12 13 8 14 7 2 11 4 9 16 5 15 6 3 10
1 12 13 8 15 6 3 10 4 9 16 5 14 7 2 11
1 12 13 8 15 10 3 6 2 7 14 11 16 5 4 9
1 12 13 8 16 7 2 9 3 10 15 6 14 5 4 11
1 12 13 8 16 9 4 5 2 7 14 11 15 6 3 10
1 12 14 7 13 8 2 11 4 9 15 6 16 5 3 10
1 12 14 7 15 6 4 9 8 13 11 2 10 3 5 16
1 12 15 6 13 8 3 10 4 9 14 7 16 5 2 11
1 12 15 6 14 7 4 9 8 13 10 3 11 2 5 16
1 12 15 6 14 9 4 7 3 8 13 10 16 5 2 11
1 13 4 16 14 8 9 3 12 2 15 5 7 11 6 10
1 13 4 16 14 12 5 3 8 2 15 9 11 7 10 6
1 13 4 16 15 8 9 2 12 3 14 5 6 10 7 11
1 13 4 16 15 12 5 2 8 3 14 9 10 6 11 7
1 13 8 12 16 4 9 5 10 6 15 3 7 11 2 14
1 13 8 12 16 4 9 5 11 7 14 2 6 10 3 15
1 13 8 12 16 11 2 5 3 6 15 10 14 4 9 7
1 13 12 8 15 10 3 6 2 7 14 11 16 4 5 9
1 13 12 8 16 4 5 9 6 10 15 3 11 7 2 14
1 13 12 8 16 4 5 9 7 11 14 2 10 6 3 15
1 13 12 8 16 7 2 9 3 10 15 6 14 4 5 11
1 14 3 16 15 9 8 2 12 4 13 5 6 7 10 11
1 14 3 16 15 11 6 2 10 4 13 7 8 5 12 9
1 14 4 15 16 11 5 2 9 6 12 7 8 3 13 10
1 14 7 12 15 4 9 6 10 5 16 3 8 11 2 13
1 14 7 12 16 5 10 3 9 4 15 6 8 11 2 13
1 14 8 11 15 4 10 5 12 7 13 2 6 9 3 16
1 14 11 8 15 4 5 10 6 9 16 3 12 7 2 13
1 14 11 8 16 5 4 9 7 12 13 2 10 3 6 15
1 14 12 7 15 4 6 9 8 11 13 2 10 5 3 16
1 15 4 14 16 10 5 3 9 7 12 6 8 2 13 11
1 15 10 8 16 6 3 9 5 11 14 4 12 2 7 13
2 1 15 16 14 13 3 4 11 8 10 5 7 12 6 9
2 1 16 15 11 13 4 6 14 8 9 3 7 12 5 10
2 1 16 15 14 13 4 3 11 8 9 6 7 12 5 10
2 3 13 16 10 11 5 8 15 6 12 1 7 14 4 9
2 3 13 16 14 15 1 4 7 6 12 9 11 10 8 5
2 3 13 16 14 15 1 4 11 10 8 5 7 6 12 9
2 3 13 16 15 12 6 1 10 5 11 8 7 14 4 9
2 3 13 16 15 14 4 1 8 5 11 10 9 12 6 7
2 3 13 16 15 14 4 1 12 9 7 6 5 8 10 11
2 3 14 15 7 13 4 10 16 6 11 1 9 12 5 8
2 3 14 15 7 16 1 10 13 6 11 4 12 9 8 5
2 3 14 15 8 16 1 9 11 5 12 6 13 10 7 4
2 3 14 15 11 13 4 6 16 10 7 1 5 8 9 12
2 3 14 15 11 16 1 6 8 5 12 9 13 10 7 4
2 3 14 15 11 16 1 6 13 10 7 4 8 5 12 9
2 3 14 15 13 16 1 4 7 6 11 10 12 9 8 5
2 3 14 15 13 16 1 4 11 10 7 6 8 5 12 9
2 3 14 15 16 13 4 1 7 6 11 10 9 12 5 8
2 3 14 15 16 13 4 1 11 10 7 6 5 8 9 12
2 3 15 14 13 16 4 1 8 5 9 12 11 10 6 7
2 3 15 14 13 16 4 1 12 9 5 8 7 6 10 11
2 3 15 14 16 13 1 4 5 8 12 9 11 10 6 7
2 3 15 14 16 13 1 4 9 12 8 5 7 6 10 11
2 3 16 13 10 11 8 5 15 6 9 4 7 14 1 12
2 3 16 13 14 15 4 1 7 6 9 12 11 10 5 8
2 3 16 13 14 15 4 1 11 10 5 8 7 6 9 12
2 3 16 13 15 9 6 4 10 8 11 5 7 14 1 12
2 3 16 13 15 14 1 4 5 8 11 10 12 9 6 7
2 3 16 13 15 14 1 4 9 12 7 6 8 5 10 11
2 4 13 15 14 16 3 1 7 5 10 12 11 9 8 6
2 4 13 15 14 16 3 1 11 9 6 8 7 5 12 10
2 4 13 15 16 14 1 3 5 7 12 10 11 9 8 6
2 4 13 15 16 14 1 3 9 11 8 6 7 5 12 10
2 4 15 13 5 14 3 12 16 7 10 1 11 9 6 8
2 4 15 13 9 14 3 8 16 11 6 1 7 5 10 12
2 4 15 13 16 14 3 1 5 7 10 12 11 9 6 8
2 4 15 13 16 14 3 1 9 11 6 8 7 5 10 12
2 5 11 16 12 15 1 6 7 4 14 9 13 10 8 3
2 5 11 16 12 15 1 6 13 10 8 3 7 4 14 9
2 5 11 16 14 9 7 4 15 8 10 1 3 12 6 13
2 5 11 16 15 10 8 1 14 7 9 4 3 12 6 13
2 5 11 16 15 12 6 1 8 3 13 10 9 14 4 7
2 5 11 16 15 12 6 1 14 9 7 4 3 8 10 13
2 5 12 15 7 11 6 10 16 4 13 1 9 14 3 8
2 5 12 15 7 16 1 10 11 4 13 6 14 9 8 3
2 5 12 15 11 9 8 6 14 4 13 3 7 16 1 10
2 5 12 15 11 16 1 6 7 4 13 10 14 9 8 3
2 5 12 15 11 16 1 6 13 10 7 4 8 3 14 9
2 5 12 15 13 11 6 4 16 10 7 1 3 8 9 14
2 5 12 15 13 16 1 4 11 10 7 6 8 3 14 9
2 5 12 15 14 9 8 3 11 4 13 6 7 16 1 10
2 5 12 15 14 16 3 1 11 9 6 8 7 4 13 10
2 5 12 15 16 11 6 1 7 4 13 10 9 14 3 8
2 5 12 15 16 11 6 1 13 10 7 4 3 8 9 14
2 5 12 15 16 14 1 3 9 11 8 6 7 4 13 10
2 5 15 12 11 16 6 1 8 3 9 14 13 10 4 7
2 5 15 12 11 16 6 1 14 9 3 8 7 4 10 13
2 5 15 12 16 11 1 6 3 8 14 9 13 10 4 7
2 5 15 12 16 11 1 6 9 14 8 3 7 4 10 13
2 5 16 11 8 12 1 13 9 7 14 4 15 10 3 6
2 5 16 11 12 15 6 1 7 4 9 14 13 10 3 8
2 5 16 11 12 15 6 1 13 10 3 8 7 4 9 14
2 5 16 11 13 12 1 8 4 7 14 9 15 10 3 6
2 5 16 11 15 10 3 6 4 7 14 9 13 12 1 8
2 5 16 11 15 12 1 6 3 8 13 10 14 9 4 7
2 5 16 11 15 12 1 6 9 14 7 4 8 3 10 13
2 6 15 11 7 13 4 10 9 3 14 8 16 12 1 5
2 6 15 11 9 13 4 8 7 3 14 10 16 12 1 5
2 6 15 11 9 13 4 8 16 12 5 1 7 3 10 14
2 6 15 11 16 13 4 1 9 12 5 8 7 3 10 14
2 7 9 16 11 14 4 5 8 1 15 10 13 12 6 3
2 7 9 16 12 13 3 6 15 10 8 1 5 4 14 11
2 7 9 16 13 12 6 3 8 1 15 10 11 14 4 5
2 7 9 16 14 11 5 4 15 10 8 1 3 6 12 13
2 7 9 16 15 14 4 1 6 3 13 12 11 10 8 5
2 7 10 15 8 12 5 9 11 1 16 6 13 14 3 4
2 7 10 15 11 12 5 6 8 1 16 9 13 14 3 4
2 7 11 14 8 13 1 12 9 4 16 5 15 10 6 3
2 7 11 14 9 16 4 5 8 1 13 12 15 10 6 3
2 7 11 14 12 13 1 8 5 4 16 9 15 10 6 3
2 7 11 14 13 12 8 1 16 9 5 4 3 6 10 15
2 7 11 14 16 9 5 4 13 12 8 1 3 6 10 15
2 7 12 13 9 16 3 6 15 10 5 4 8 1 14 11
2 7 12 13 11 14 1 8 5 4 15 10 16 9 6 3
2 7 12 13 14 11 8 1 15 10 5 4 3 6 9 16
2 7 12 13 16 9 6 3 5 4 15 10 11 14 1 8
2 7 13 12 8 11 1 14 9 6 16 3 15 10 4 5
2 7 13 12 9 16 6 3 8 1 11 14 15 10 4 5
2 7 13 12 11 14 8 1 16 9 3 6 5 4 10 15
2 7 13 12 14 11 1 8 3 6 16 9 15 10 4 5
2 7 13 12 16 9 3 6 11 14 8 1 5 4 10 15
2 7 14 11 8 10 3 13 9 5 16 4 15 12 1 6
2 7 14 11 9 16 5 4 15 10 3 6 8 1 12 13
2 7 14 11 12 13 8 1 15 10 3 6 5 4 9 16
2 7 14 11 13 10 3 8 4 5 16 9 15 12 1 6
2 7 14 11 13 12 1 8 3 6 15 10 16 9 4 5
2 7 14 11 16 9 4 5 3 6 15 10 13 12 1 8
2 7 16 9 11 14 5 4 13 12 3 6 8 1 10 15
2 7 16 9 12 13 6 3 5 4 11 14 15 10 1 8
2 7 16 9 13 12 3 6 11 14 5 4 8 1 10 15
2 7 16 9 14 11 4 5 3 6 13 12 15 10 1 8
2 8 9 15 11 13 4 6 7 1 16 10 14 12 5 3
2 8 9 15 11 13 4 6 16 10 7 1 5 3 14 12
2 8 9 15 13 11 6 4 7 1 16 10 12 14 3 5
2 8 9 15 13 11 6 4 16 10 7 1 3 5 12 14
2 8 9 15 16 11 6 1 13 10 7 4 3 5 12 14
2 8 9 15 16 13 4 1 11 10 7 6 5 3 14 12
2 8 11 13 9 15 4 6 7 1 14 12 16 10 5 3
2 8 11 13 9 15 4 6 16 10 5 3 7 1 14 12
2 8 11 13 10 16 5 3 7 1 12 14 15 9 6 4
2 8 11 13 10 16 5 3 15 9 4 6 7 1 14 12
2 8 11 13 14 12 1 7 3 5 16 10 15 9 6 4
2 8 11 13 15 9 6 4 5 3 16 10 12 14 1 7
2 8 11 13 15 9 6 4 14 12 7 1 3 5 10 16
2 8 13 11 9 15 6 4 7 1 12 14 16 10 3 5
2 8 13 11 9 15 6 4 16 10 3 5 7 1 12 14
2 8 13 11 15 9 4 6 3 5 16 10 14 12 1 7
2 8 13 11 15 9 4 6 12 14 7 1 5 3 10 16
2 8 15 9 11 12 5 6 14 13 4 3 7 1 10 16
2 8 15 9 11 13 6 4 5 3 12 14 16 10 1 7
2 8 15 9 11 13 6 4 14 12 3 5 7 1 10 16
2 8 15 9 13 11 4 6 3 5 14 12 16 10 1 7
2 8 15 9 13 11 4 6 12 14 5 3 7 1 10 16
2 8 15 9 14 12 5 3 11 13 4 6 7 1 10 16
2 9 7 16 15 8 10 1 12 3 13 6 5 14 4 11
2 9 7 16 15 8 10 1 14 5 11 4 3 12 6 13
2 9 7 16 15 14 4 1 6 3 13 12 11 8 10 5
2 9 8 15 11 7 10 6 16 4 13 1 5 14 3 12
2 9 8 15 11 16 1 6 7 4 13 10 14 5 12 3
2 9 8 15 13 7 10 4 16 6 11 1 3 12 5 14
2 9 8 15 13 16 1 4 7 6 11 10 12 3 14 5
2 9 8 15 14 16 3 1 7 5 10 12 11 4 13 6
2 9 8 15 16 7 10 1 11 4 13 6 5 14 3 12
2 9 8 15 16 7 10 1 13 6 11 4 3 12 5 14
2 9 8 15 16 14 1 3 5 7 12 10 11 4 13 6
2 9 15 8 16 7 1 10 3 12 14 5 13 6 4 11
2 9 15 8 16 7 1 10 5 14 12 3 11 4 6 13
2 9 16 7 12 8 1 13 5 11 14 4 15 6 3 10
2 9 16 7 13 8 1 12 4 11 14 5 15 6 3 10
2 9 16 7 15 5 4 10 6 12 13 3 11 8 1 14
2 9 16 7 15 6 3 10 4 11 14 5 13 8 1 12
2 9 16 7 15 8 1 10 3 12 13 6 14 5 4 11
2 9 16 7 15 8 1 10 5 14 11 4 12 3 6 13
2 10 7 15 11 16 1 6 8 5 12 9 13 3 14 4
2 10 15 7 13 11 6 4 3 5 12 14 16 8 1 9
2 10 15 7 16 11 6 1 3 8 9 14 13 5 4 12
2 11 5 16 13 8 10 3 12 1 15 6 7 14 4 9
2 11 5 16 14 7 9 4 15 6 12 1 3 10 8 13
2 11 5 16 14 9 7 4 15 8 10 1 3 6 12 13
2 11 5 16 15 10 8 1 14 7 9 4 3 6 12 13
2 11 7 14 12 13 1 8 5 4 16 9 15 6 10 3
2 11 7 14 13 8 12 1 16 5 9 4 3 10 6 15
2 11 7 14 16 5 9 4 13 8 12 1 3 10 6 15
2 11 8 13 14 7 12 1 15 6 9 4 3 10 5 16
2 11 8 13 14 12 1 7 3 5 16 10 15 6 9 4
2 11 8 13 15 4 9 6 10 5 16 3 7 14 1 12
2 11 8 13 16 5 10 3 9 4 15 6 7 14 1 12
2 11 13 8 12 7 1 14 5 10 16 3 15 6 4 9
2 11 13 8 14 7 1 12 3 10 16 5 15 6 4 9
2 11 13 8 16 5 3 10 7 14 12 1 9 4 6 15
2 11 14 7 12 6 3 13 5 9 16 4 15 8 1 10
2 11 14 7 12 13 8 1 5 4 9 16 15 6 3 10
2 11 14 7 13 6 3 12 4 9 16 5 15 8 1 10
2 11 14 7 13 8 1 12 3 10 15 6 16 5 4 9
2 11 14 7 15 4 5 10 8 13 12 1 9 6 3 16
2 11 14 7 15 10 3 6 1 8 13 12 16 5 4 9
2 11 14 7 16 5 4 9 3 10 15 6 13 8 1 12
2 11 14 7 16 9 4 5 1 8 13 12 15 6 3 10
2 11 16 5 13 8 3 10 7 14 9 4 12 1 6 15
2 11 16 5 14 7 4 9 3 10 13 8 15 6 1 12
2 12 5 15 13 7 10 4 11 1 16 6 8 14 3 9
2 12 5 15 13 7 10 4 16 6 11 1 3 9 8 14
2 12 5 15 14 13 4 3 11 8 9 6 7 1 16 10
2 12 5 15 16 7 10 1 13 6 11 4 3 9 8 14
2 12 5 15 16 13 4 1 7 6 11 10 9 3 14 8
2 12 7 13 15 5 10 4 9 3 16 6 8 14 1 11
2 12 7 13 15 5 10 4 14 8 11 1 3 9 6 16
2 12 13 7 15 5 4 10 3 9 16 6 14 8 1 11
2 12 13 7 15 5 4 10 8 14 11 1 9 3 6 16
2 12 15 5 13 7 4 10 3 9 14 8 16 6 1 11
2 12 15 5 13 7 4 10 8 14 9 3 11 1 6 16
2 13 3 16 15 12 6 1 10 5 11 8 7 4 14 9
2 13 7 12 14 11 1 8 3 6 16 9 15 4 10 5
2 13 7 12 16 3 9 6 11 8 14 1 5 10 4 15
2 13 8 11 16 3 10 5 9 6 15 4 7 12 1 14
2 13 11 8 14 7 1 12 3 10 16 5 15 4 6 9
2 13 11 8 16 3 5 10 7 12 14 1 9 6 4 15
2 13 12 7 16 3 6 9 5 10 15 4 11 8 1 14
2 14 3 15 16 7 10 1 11 4 13 6 5 9 8 12
2 14 3 15 16 11 6 1 7 4 13 10 9 5 12 8
2 14 7 11 15 3 10 6 9 5 16 4 8 12 1 13
2 14 7 11 15 3 10 6 12 8 13 1 5 9 4 16
2 14 11 7 15 3 6 10 5 9 16 4 12 8 1 13
2 14 11 7 15 3 6 10 8 12 13 1 9 5 4 16
2 14 11 7 15 4 5 10 8 13 12 1 9 3 6 16
2 14 11 7 16 9 4 5 1 8 13 12 15 3 6 10
2 15 4 13 16 6 11 1 9 3 14 8 7 10 5 12
2 15 4 13 16 10 7 1 5 3 14 12 11 6 9 8
2 15 6 11 16 5 12 1 9 4 13 8 7 10 3 14
2 15 10 7 16 9 8 1 3 6 11 14 13 4 5 12
3 1 14 16 8 15 2 9 13 6 11 4 10 12 7 5
3 1 14 16 12 15 2 5 13 10 7 4 6 8 11 9
3 1 14 16 13 15 2 4 8 6 11 9 10 12 7 5
3 1 14 16 13 15 2 4 12 10 7 5 6 8 11 9
3 1 16 14 13 15 4 2 8 6 9 11 10 12 5 7
3 1 16 14 13 15 4 2 12 10 5 7 6 8 9 11
3 1 16 14 15 13 2 4 6 8 11 9 10 12 5 7
3 1 16 14 15 13 2 4 10 12 7 5 6 8 9 11
3 2 13 16 11 10 5 8 14 7 12 1 6 15 4 9
3 2 13 16 14 12 7 1 11 5 10 8 6 15 4 9
3 2 13 16 14 15 4 1 8 5 10 11 9 12 7 6
3 2 13 16 14 15 4 1 12 9 6 7 5 8 11 10
3 2 13 16 15 14 1 4 6 7 12 9 10 11 8 5
3 2 13 16 15 14 1 4 10 11 8 5 6 7 12 9
3 2 14 15 13 16 4 1 8 5 9 12 10 11 7 6
3 2 14 15 13 16 4 1 12 9 5 8 6 7 11 10
3 2 14 15 16 13 1 4 5 8 12 9 10 11 7 6
3 2 14 15 16 13 1 4 9 12 8 5 6 7 11 10
3 2 15 14 6 13 4 11 16 7 10 1 9 12 5 8
3 2 15 14 6 16 1 11 13 7 10 4 12 9 8 5
3 2 15 14 10 13 4 7 16 11 6 1 5 8 9 12
3 2 15 14 10 16 1 7 13 11 6 4 8 5 12 9
3 2 15 14 12 16 5 1 13 9 4 8 6 7 10 11
3 2 15 14 13 16 1 4 6 7 10 11 12 9 8 5
3 2 15 14 13 16 1 4 10 11 6 7 8 5 12 9
3 2 15 14 16 12 1 5 9 13 8 4 6 7 10 11
3 2 15 14 16 13 4 1 6 7 10 11 9 12 5 8
3 2 15 14 16 13 4 1 10 11 6 7 5 8 9 12
3 2 16 13 7 12 6 9 14 5 11 4 10 15 1 8
3 2 16 13 8 15 1 10 9 6 12 7 14 11 5 4
3 2 16 13 10 15 1 8 7 6 12 9 14 11 5 4
3 2 16 13 11 10 8 5 14 7 9 4 6 15 1 12
3 2 16 13 14 9 7 4 11 8 10 5 6 15 1 12
3 2 16 13 14 11 5 4 7 6 12 9 10 15 1 8
3 2 16 13 14 15 1 4 5 8 10 11 12 9 7 6
3 2 16 13 14 15 1 4 9 12 6 7 8 5 11 10
3 2 16 13 15 14 4 1 6 7 9 12 10 11 5 8
3 2 16 13 15 14 4 1 10 11 5 8 6 7 9 12
3 4 13 14 6 16 1 11 15 9 8 2 10 5 12 7
3 4 13 14 15 16 1 2 6 9 8 11 10 5 12 7
3 4 14 13 15 16 2 1 6 9 7 12 10 5 11 8
3 5 10 16 12 14 1 7 13 11 8 2 6 4 15 9
3 5 10 16 14 12 7 1 8 2 13 11 9 15 4 6
3 5 12 14 6 10 7 11 16 4 13 1 9 15 2 8
3 5 12 14 6 11 8 9 15 2 13 4 10 16 1 7
3 5 12 14 6 16 1 11 15 9 8 2 10 4 13 7
3 5 12 14 8 9 6 11 13 4 15 2 10 16 1 7
3 5 12 14 10 16 1 7 13 11 6 4 8 2 15 9
3 5 12 14 13 16 1 4 10 11 6 7 8 2 15 9
3 5 12 14 15 16 1 2 6 9 8 11 10 4 13 7
3 5 12 14 16 10 7 1 6 4 13 11 9 15 2 8
3 5 14 12 10 16 7 1 8 2 9 15 13 11 4 6
3 5 14 12 10 16 7 1 15 9 2 8 6 4 11 13
3 5 14 12 16 10 1 7 2 8 15 9 13 11 4 6
3 5 14 12 16 10 1 7 9 15 8 2 6 4 11 13
3 5 16 10 12 14 7 1 6 4 9 15 13 11 2 8
3 5 16 10 12 14 7 1 13 11 2 8 6 4 9 15
3 5 16 10 14 12 1 7 2 8 13 11 15 9 4 6
3 5 16 10 14 12 1 7 9 15 6 4 8 2 11 13
3 6 9 16 12 13 2 7 14 11 8 1 5 4 15 10
3 6 9 16 13 12 7 2 8 1 14 11 10 15 4 5
3 6 12 13 8 11 5 10 9 2 16 7 14 15 1 4
3 6 12 13 9 16 2 7 14 11 5 4 8 1 15 10
3 6 12 13 10 11 5 8 7 2 16 9 14 15 1 4
3 6 12 13 16 9 7 2 5 4 14 11 10 15 1 8
3 6 13 12 8 10 1 15 9 7 16 2 14 11 4 5
3 6 13 12 9 16 7 2 8 1 10 15 14 11 4 5
3 6 13 12 10 15 8 1 16 9 2 7 5 4 11 14
3 6 13 12 15 10 1 8 2 7 16 9 14 11 4 5
3 6 13 12 16 9 2 7 10 15 8 1 5 4 11 14
3 6 15 10 9 16 5 4 14 11 2 7 8 1 12 13
3 6 15 10 12 8 1 13 5 9 16 4 14 11 2 7
3 6 15 10 12 13 8 1 14 11 2 7 5 4 9 16
3 6 15 10 13 8 1 12 4 9 16 5 14 11 2 7
3 6 15 10 13 12 1 8 2 7 14 11 16 9 4 5
3 6 15 10 14 7 2 11 4 9 16 5 13 12 1 8
3 6 15 10 16 9 4 5 2 7 14 11 13 12 1 8
3 6 15 10 16 11 2 5 1 8 13 12 14 9 4 7
3 6 16 9 10 15 5 4 13 12 2 7 8 1 11 14
3 6 16 9 12 13 7 2 5 4 10 15 14 11 1 8
3 6 16 9 13 12 2 7 10 15 5 4 8 1 11 14
3 6 16 9 15 10 4 5 2 7 13 12 14 11 1 8
3 7 10 14 12 16 5 1 6 2 11 15 13 9 8 4
3 7 10 14 12 16 5 1 13 9 4 8 6 2 15 11
3 7 10 14 16 12 1 5 2 6 15 11 13 9 8 4
3 7 10 14 16 12 1 5 9 13 8 4 6 2 15 11
3 7 14 10 9 12 5 8 16 13 4 1 6 2 11 15
3 7 14 10 16 12 5 1 2 6 11 15 13 9 4 8
3 7 14 10 16 12 5 1 9 13 4 8 6 2 11 15
3 8 9 14 10 13 4 7 16 11 6 1 5 2 15 12
3 8 9 14 13 10 7 4 6 1 16 11 12 15 2 5
3 8 9 14 13 15 4 2 12 10 5 7 6 1 16 11
3 8 9 14 15 13 2 4 10 12 7 5 6 1 16 11
3 8 9 14 16 13 4 1 10 11 6 7 5 2 15 12
3 8 10 13 9 14 4 7 16 11 5 2 6 1 15 12
3 8 10 13 14 9 7 4 5 2 16 11 12 15 1 6
3 8 13 10 9 14 7 4 6 1 12 15 16 11 2 5
3 8 13 10 9 14 7 4 16 11 2 5 6 1 12 15
3 8 13 10 14 9 4 7 2 5 16 11 15 12 1 6
3 8 13 10 14 9 4 7 12 15 6 1 5 2 11 16
3 8 13 10 14 11 2 7 1 6 15 12 16 9 4 5
3 8 13 10 16 9 4 5 1 6 15 12 14 11 2 7
3 8 14 9 10 13 7 4 5 2 12 15 16 11 1 6
3 8 14 9 10 13 7 4 15 12 2 5 6 1 11 16
3 8 14 9 13 10 4 7 2 5 15 12 16 11 1 6
3 8 14 9 13 10 4 7 12 15 5 2 6 1 11 16
3 9 6 16 14 8 11 1 12 2 13 7 5 15 4 10
3 9 8 14 10 6 11 7 16 4 13 1 5 15 2 12
3 9 8 14 10 7 12 5 15 2 13 4 6 16 1 11
3 9 8 14 12 5 10 7 13 4 15 2 6 16 1 11
3 9 8 14 12 16 5 1 6 2 11 15 13 7 10 4
3 9 8 14 13 16 1 4 6 7 10 11 12 2 15 5
3 9 8 14 16 6 11 1 10 4 13 7 5 15 2 12
3 9 8 14 16 12 1 5 2 6 15 11 13 7 10 4
3 9 14 8 16 6 1 11 2 12 15 5 13 7 4 10
3 9 14 8 16 6 1 11 5 15 12 2 10 4 7 13
3 9 16 6 10 8 1 15 7 13 12 2 14 4 5 11
3 9 16 6 14 4 5 11 7 13 12 2 10 8 1 15
3 9 16 6 14 8 1 11 2 12 13 7 15 5 4 10
3 9 16 6 14 8 1 11 5 15 10 4 12 2 7 13
3 9 16 6 15 8 1 10 2 13 12 7 14 4 5 11
3 10 5 16 13 8 11 2 12 1 14 7 6 15 4 9
3 10 7 14 13 4 9 8 12 5 16 1 6 15 2 11
3 10 8 13 16 5 11 2 9 4 14 7 6 15 1 12
3 10 13 8 12 6 1 15 5 11 16 2 14 7 4 9
3 10 13 8 15 6 1 12 2 11 16 5 14 7 4 9
3 10 13 8 16 5 2 11 6 15 12 1 9 4 7 14
3 10 15 6 13 8 1 12 2 11 14 7 16 5 4 9
3 10 15 6 16 5 4 9 2 11 14 7 13 8 1 12
3 10 15 6 16 7 2 9 1 12 13 8 14 5 4 11
3 10 16 5 13 8 2 11 6 15 9 4 12 1 7 14
3 10 16 5 15 6 4 9 2 11 13 8 14 7 1 12
3 11 14 6 13 10 7 4 2 5 12 15 16 8 1 9
3 11 14 6 16 10 7 1 2 8 9 15 13 5 4 12
3 12 5 14 13 6 11 4 10 1 16 7 8 15 2 9
3 12 5 14 13 15 4 2 8 6 9 11 10 1 16 7
3 12 5 14 15 8 9 2 6 1 16 11 10 13 4 7
3 12 5 14 15 13 2 4 6 8 11 9 10 1 16 7
3 12 5 14 16 13 4 1 6 7 10 11 9 2 15 8
3 12 6 13 14 5 11 4 9 2 16 7 8 15 1 10
3 12 13 6 14 5 4 11 2 9 16 7 15 8 1 10
3 12 13 6 14 5 4 11 8 15 10 1 9 2 7 16
3 12 13 6 14 7 2 11 1 10 15 8 16 5 4 9
3 12 13 6 16 5 4 9 1 10 15 8 14 7 2 11
3 12 14 5 13 6 4 11 2 9 15 8 16 7 1 10
3 12 14 5 13 6 4 11 8 15 9 2 10 1 7 16
3 13 2 16 14 12 7 1 11 5 10 8 6 4 15 9
3 13 4 14 15 8 9 2 6 1 16 11 10 12 5 7
3 13 6 12 15 10 1 8 2 7 16 9 14 4 11 5
3 13 6 12 16 2 9 7 10 8 15 1 5 11 4 14
3 13 8 10 14 11 2 7 1 6 15 12 16 4 9 5
3 13 8 10 16 2 11 5 9 7 14 4 6 12 1 15
3 13 10 8 15 6 1 12 2 11 16 5 14 4 7 9
3 13 10 8 16 2 5 11 6 12 15 1 9 7 4 14
3 13 12 6 14 7 2 11 1 10 15 8 16 4 5 9
3 13 12 6 15 4 5 10 2 9 16 7 14 8 1 11
3 13 12 6 16 2 7 9 5 11 14 4 10 8 1 15
3 14 5 12 15 2 9 8 10 7 16 1 6 11 4 13
3 14 7 10 16 4 13 1 9 5 12 8 6 11 2 15
3 14 7 10 16 11 6 1 2 5 12 15 13 4 9 8
3 14 8 9 15 2 12 5 10 7 13 4 6 11 1 16
3 14 9 8 15 2 5 12 6 11 16 1 10 7 4 13
3 14 11 6 16 9 8 1 2 7 10 15 13 4 5 12
3 14 12 5 15 2 8 9 6 11 13 4 10 7 1 16
3 15 2 14 16 6 11 1 10 4 13 7 5 9 8 12
3 15 2 14 16 10 7 1 6 4 13 11 9 5 12 8
4 1 13 16 14 15 3 2 7 6 10 11 9 12 8 5
4 1 13 16 14 15 3 2 11 10 6 7 5 8 12 9
4 1 13 16 15 14 2 3 6 7 11 10 9 12 8 5
4 1 13 16 15 14 2 3 10 11 7 6 5 8 12 9
4 1 14 15 12 9 6 7 13 8 11 2 5 16 3 10
4 1 14 15 13 11 8 2 12 6 9 7 5 16 3 10
4 1 14 15 13 16 3 2 7 6 9 12 10 11 8 5
4 1 14 15 13 16 3 2 11 10 5 8 6 7 12 9
4 1 14 15 16 13 2 3 5 8 11 10 9 12 7 6
4 1 14 15 16 13 2 3 9 12 7 6 5 8 11 10
4 1 15 14 8 11 5 10 13 6 12 3 9 16 2 7
4 1 15 14 12 9 7 6 13 8 10 3 5 16 2 11
4 1 15 14 13 10 8 3 12 7 9 6 5 16 2 11
4 1 15 14 13 12 6 3 8 5 11 10 9 16 2 7
4 1 15 14 13 16 2 3 6 7 9 12 11 10 8 5
4 1 15 14 13 16 2 3 10 11 5 8 7 6 12 9
4 1 15 14 16 13 3 2 5 8 10 11 9 12 6 7
4 1 15 14 16 13 3 2 9 12 6 7 5 8 10 11
4 1 16 13 5 14 3 12 15 8 9 2 10 11 6 7
4 1 16 13 5 15 2 12 14 8 9 3 11 10 7 6
4 1 16 13 6 12 5 11 15 7 10 2 9 14 3 8
4 1 16 13 9 14 3 8 15 12 5 2 6 7 10 11
4 1 16 13 9 15 2 8 14 12 5 3 7 6 11 10
4 1 16 13 11 15 6 2 14 10 3 7 5 8 9 12
4 1 16 13 14 15 2 3 5 8 9 12 11 10 7 6
4 1 16 13 14 15 2 3 9 12 5 8 7 6 11 10
4 1 16 13 15 11 2 6 10 14 7 3 5 8 9 12
4 1 16 13 15 12 5 2 6 7 10 11 9 14 3 8
4 1 16 13 15 14 3 2 5 8 9 12 10 11 6 7
4 1 16 13 15 14 3 2 9 12 5 8 6 7 10 11
4 2 13 15 5 14 3 12 16 7 10 1 9 11 8 6
4 2 13 15 9 14 3 8 16 11 6 1 5 7 12 10
4 2 13 15 16 14 3 1 5 7 10 12 9 11 8 6
4 2 13 15 16 14 3 1 9 11 6 8 5 7 12 10
4 2 15 13 5 16 1 12 14 9 8 3 11 7 10 6
4 2 15 13 7 16 1 10 14 11 6 3 9 5 12 8
4 2 15 13 14 16 1 3 5 9 8 12 11 7 10 6
4 2 15 13 14 16 1 3 7 11 6 10 9 5 12 8
4 3 13 14 16 15 1 2 5 10 8 11 9 6 12 7
4 3 14 13 5 15 2 12 16 10 7 1 9 6 11 8
4 3 14 13 6 10 7 11 15 5 12 2 9 16 1 8
4 3 14 13 10 16 7 1 15 9 2 8 5 6 11 12
4 3 14 13 15 10 7 2 6 5 12 11 9 16 1 8
4 3 14 13 16 10 1 7 9 15 8 2 5 6 11 12
4 3 14 13 16 15 2 1 5 10 7 12 9 6 11 8
4 5 10 15 11 14 1 8 13 12 7 2 6 3 16 9
4 5 10 15 14 11 8 1 7 2 13 12 9 16 3 6
4 5 11 14 10 15 1 8 13 12 6 3 7 2 16 9
4 5 11 14 15 10 8 1 6 3 13 12 9 16 2 7
4 5 12 13 7 16 1 10 14 11 6 3 9 2 15 8
4 5 12 13 14 16 1 3 7 11 6 10 9 2 15 8
4 5 14 11 7 9 2 16 10 8 15 1 13 12 3 6
4 5 14 11 7 16 9 2 10 1 8 15 13 12 3 6
4 5 14 11 9 16 7 2 15 10 1 8 6 3 12 13
4 5 14 11 10 8 1 15 7 9 16 2 13 12 3 6
4 5 14 11 10 15 8 1 7 2 9 16 13 12 3 6
4 5 14 11 15 8 1 10 2 9 16 7 13 12 3 6
4 5 14 11 15 10 1 8 9 16 7 2 6 3 12 13
4 5 14 11 16 9 2 7 1 8 15 10 13 12 3 6
4 5 15 10 6 9 3 16 11 8 14 1 13 12 2 7
4 5 15 10 9 16 6 3 14 11 1 8 7 2 12 13
4 5 15 10 11 14 8 1 6 3 9 16 13 12 2 7
4 5 15 10 14 11 1 8 9 16 6 3 7 2 12 13
4 5 15 10 16 9 3 6 1 8 14 11 13 12 2 7
4 5 16 9 6 15 10 3 11 2 7 14 13 12 1 8
4 5 16 9 10 15 6 3 13 12 1 8 7 2 11 14
4 5 16 9 11 7 2 14 6 10 15 3 13 12 1 8
4 5 16 9 11 14 7 2 13 12 1 8 6 3 10 15
4 5 16 9 13 8 1 12 3 10 15 6 14 11 2 7
4 5 16 9 13 10 3 8 2 7 14 11 15 12 1 6
4 5 16 9 14 7 2 11 3 10 15 6 13 12 1 8
4 5 16 9 14 11 2 7 1 8 13 12 15 10 3 6
4 5 16 9 15 10 3 6 1 8 13 12 14 11 2 7
4 6 9 15 11 13 2 8 14 12 7 1 5 3 16 10
4 6 9 15 13 11 8 2 7 1 14 12 10 16 3 5
4 6 9 15 14 12 1 7 11 13 8 2 5 3 16 10
4 6 11 13 9 15 2 8 14 12 5 3 7 1 16 10
4 6 11 13 10 16 7 1 15 9 2 8 5 3 14 12
4 6 11 13 14 15 2 3 9 12 5 8 7 1 16 10
4 6 11 13 15 9 8 2 5 3 14 12 10 16 1 7
4 6 11 13 16 10 1 7 9 15 8 2 5 3 14 12
4 6 11 13 16 15 2 1 5 10 7 12 9 3 14 8
4 6 13 11 9 15 8 2 7 1 10 16 14 12 3 5
4 6 13 11 9 15 8 2 16 10 1 7 5 3 12 14
4 6 13 11 15 9 2 8 1 7 16 10 14 12 3 5
4 6 13 11 15 9 2 8 10 16 7 1 5 3 12 14
4 6 15 9 11 13 8 2 5 3 10 16 14 12 1 7
4 6 15 9 11 13 8 2 14 12 1 7 5 3 10 16
4 6 15 9 13 11 2 8 1 7 14 12 16 10 3 5
4 6 15 9 13 11 2 8 10 16 5 3 7 1 12 14
4 6 15 9 14 12 7 1 3 5 10 16 13 11 2 8
4 6 15 9 14 12 7 1 11 13 2 8 5 3 10 16
4 6 15 9 16 10 5 3 1 7 12 14 13 11 2 8
4 7 9 14 10 13 3 8 15 12 6 1 5 2 16 11
4 7 9 14 13 10 8 3 6 1 15 12 11 16 2 5
4 7 10 13 9 14 3 8 15 12 5 2 6 1 16 11
4 7 10 13 14 9 8 3 5 2 15 12 11 16 1 6
4 7 10 13 14 16 1 3 5 9 8 12 11 2 15 6
4 7 10 13 15 14 3 2 9 12 5 8 6 1 16 11
4 7 13 10 9 14 8 3 6 1 11 16 15 12 2 5
4 7 13 10 9 14 8 3 16 11 1 6 5 2 12 15
4 7 13 10 14 9 3 8 1 6 16 11 15 12 2 5
4 7 13 10 14 9 3 8 11 16 6 1 5 2 12 15
4 7 14 9 10 13 8 3 5 2 11 16 15 12 1 6
4 7 14 9 10 13 8 3 15 12 1 6 5 2 11 16
4 7 14 9 12 6 1 15 5 11 16 2 13 10 3 8
4 7 14 9 13 10 3 8 1 6 15 12 16 11 2 5
4 7 14 9 13 10 3 8 11 16 5 2 6 1 12 15
4 7 14 9 15 6 1 12 2 11 16 5 13 10 3 8
4 8 9 13 11 15 6 2 14 10 3 7 5 1 16 12
4 8 9 13 15 11 2 6 10 14 7 3 5 1 16 12
4 8 13 9 10 11 6 7 15 14 3 2 5 1 12 16
4 8 13 9 15 11 6 2 1 5 12 16 14 10 3 7
4 8 13 9 15 11 6 2 10 14 3 7 5 1 12 16
4 9 6 15 11 8 13 2 14 1 12 7 5 16 3 10
4 9 6 15 14 7 12 1 11 2 13 8 5 16 3 10
4 9 7 14 15 6 12 1 10 3 13 8 5 16 2 11
4 9 8 13 10 7 14 3 15 2 11 6 5 16 1 12
4 9 8 13 14 3 10 7 11 6 15 2 5 16 1 12
4 9 14 7 11 5 2 16 6 12 15 1 13 8 3 10
4 9 14 7 15 6 1 12 5 16 11 2 10 3 8 13
4 9 14 7 16 5 2 11 1 12 15 6 13 8 3 10
4 9 15 6 10 5 3 16 7 12 14 1 13 8 2 11
4 9 15 6 14 7 1 12 5 16 10 3 11 2 8 13
4 9 15 6 16 5 3 10 1 12 14 7 13 8 2 11
4 9 16 5 11 8 1 14 6 15 10 3 13 2 7 12
4 9 16 5 13 6 3 12 2 11 14 7 15 8 1 10
4 9 16 5 14 7 2 11 1 12 13 8 15 6 3 10
4 9 16 5 14 8 1 11 3 15 10 6 13 2 7 12
4 9 16 5 15 6 3 10 1 12 13 8 14 7 2 11
4 10 5 15 13 7 12 2 11 1 14 8 6 16 3 9
4 10 7 13 14 8 9 3 5 1 16 12 11 15 2 6
4 10 7 13 14 15 2 3 5 8 9 12 11 1 16 6
4 10 7 13 15 5 12 2 9 3 14 8 6 16 1 11
4 10 13 7 15 5 2 12 1 11 16 6 14 8 3 9
4 10 13 7 15 5 2 12 6 16 11 1 9 3 8 14
4 10 15 5 13 3 6 12 8 14 11 1 9 7 2 16
4 10 15 5 13 7 2 12 1 11 14 8 16 6 3 9
4 10 15 5 13 7 2 12 6 16 9 3 11 1 8 14
4 10 15 5 16 7 2 9 1 14 11 8 13 3 6 12
4 11 5 14 13 6 12 3 10 1 15 8 7 16 2 9
4 11 6 13 14 5 12 3 9 2 15 8 7 16 1 10
4 11 6 13 15 2 9 8 10 7 16 1 5 14 3 12
4 11 6 13 15 14 3 2 5 8 9 12 10 1 16 7
4 11 6 13 16 7 10 1 5 2 15 12 9 14 3 8
4 11 13 6 14 5 3 12 1 10 16 7 15 8 2 9
4 11 13 6 14 5 3 12 7 16 10 1 9 2 8 15
4 11 14 5 13 6 3 12 1 10 15 8 16 7 2 9
4 11 14 5 13 6 3 12 7 16 9 2 10 1 8 15
4 11 14 5 15 2 7 10 6 13 12 3 9 8 1 16
4 12 5 13 14 6 11 3 7 1 16 10 9 15 2 8
4 12 13 5 14 9 8 3 1 6 11 16 15 7 2 10
4 12 13 5 15 9 8 2 1 7 10 16 14 6 3 11
4 13 2 15 16 6 11 1 9 3 14 8 5 12 7 10
4 13 2 15 16 10 7 1 5 3 14 12 9 8 11 6
4 13 6 11 16 1 10 7 9 8 15 2 5 12 3 14
4 13 7 10 16 1 11 6 9 8 14 3 5 12 2 15
4 13 8 9 15 3 14 2 10 6 11 7 5 12 1 16
4 13 8 9 15 12 5 2 1 6 11 16 14 3 10 7
4 13 10 7 16 1 6 11 5 12 15 2 9 8 3 14
4 13 11 6 16 1 7 10 5 12 14 3 9 8 2 15
4 13 12 5 14 11 6 3 1 8 9 16 15 2 7 10
4 13 12 5 15 10 7 2 1 8 9 16 14 3 6 11
4 14 3 13 15 2 9 8 10 7 16 1 5 11 6 12
4 14 3 13 15 12 5 2 6 7 10 11 9 1 16 8
4 14 3 13 16 7 10 1 5 2 15 12 9 11 6 8
4 14 5 11 15 1 10 8 9 7 16 2 6 12 3 13
4 14 5 11 15 8 1 10 2 9 16 7 13 3 12 6
4 14 5 11 16 9 2 7 1 8 15 10 13 3 12 6
4 14 7 9 15 1 12 6 10 8 13 3 5 11 2 16
4 14 7 9 15 6 1 12 2 11 16 5 13 3 10 8
4 14 9 7 15 1 6 12 5 11 16 2 10 8 3 13
4 14 9 7 16 5 2 11 1 12 15 6 13 3 8 10
4 14 11 5 15 1 8 10 6 12 13 3 9 7 2 16
4 14 11 5 16 3 6 9 1 10 15 8 13 7 2 12
4 15 5 10 16 9 3 6 1 8 14 11 13 2 12 7
4 15 6 9 16 10 5 3 1 7 12 14 13 2 11 8
4 15 9 6 16 5 3 10 1 12 14 7 13 2 8 11
5 1 16 12 10 14 7 3 8 4 9 13 11 15 2 6
5 1 16 12 14 10 3 7 4 8 13 9 11 15 2 6
5 2 15 12 3 13 4 14 16 8 9 1 10 11 6 7
5 2 15 12 4 11 6 13 16 7 10 1 9 14 3 8
5 2 15 12 4 13 8 9 14 3 10 7 11 16 1 6
5 2 15 12 8 9 4 13 10 7 14 3 11 16 1 6
5 2 15 12 8 16 9 1 11 3 6 14 10 13 4 7
5 2 15 12 10 16 1 7 11 13 4 6 8 3 14 9
5 2 15 12 11 16 1 6 10 13 4 7 8 3 14 9
5 2 15 12 16 8 1 9 3 11 14 6 10 13 4 7
5 2 15 12 16 11 6 1 4 7 10 13 9 14 3 8
5 2 15 12 16 13 4 1 3 8 9 14 10 11 6 7
5 2 16 11 4 15 1 14 13 10 8 3 12 7 9 6
5 2 16 11 12 15 1 6 9 14 4 7 8 3 13 10
5 2 16 11 14 15 1 4 3 10 8 13 12 7 9 6
5 2 16 11 15 12 6 1 4 7 9 14 10 13 3 8
5 3 14 12 4 10 7 13 16 6 11 1 9 15 2 8
5 3 14 12 8 16 9 1 10 2 7 15 11 13 4 6
5 3 14 12 10 16 1 7 11 13 4 6 8 2 15 9
5 3 14 12 11 16 1 6 10 13 4 7 8 2 15 9
5 3 14 12 16 8 1 9 2 10 15 7 11 13 4 6
5 3 14 12 16 10 7 1 4 6 11 13 9 15 2 8
5 3 16 10 4 14 1 15 13 11 8 2 12 6 9 7
5 3 16 10 6 9 4 15 11 8 13 2 12 14 1 7
5 3 16 10 11 13 8 2 6 4 9 15 12 14 1 7
5 3 16 10 12 14 1 7 9 15 4 6 8 2 13 11
5 3 16 10 14 12 7 1 4 6 9 15 11 13 2 8
5 3 16 10 15 9 4 6 2 8 13 11 12 14 1 7
5 3 16 10 15 14 1 4 2 11 8 13 12 6 9 7
5 4 13 12 10 7 2 15 8 9 16 1 11 14 3 6
5 4 13 12 11 6 3 14 8 9 16 1 10 15 2 7
5 4 14 11 9 16 2 7 12 13 3 6 8 1 15 10
5 4 14 11 16 9 7 2 3 6 12 13 10 15 1 8
5 4 14 11 16 13 3 2 1 8 10 15 12 9 7 6
5 4 15 10 9 16 3 6 12 13 2 7 8 1 14 11
5 4 15 10 16 9 6 3 2 7 12 13 11 14 1 8
5 4 16 9 10 15 3 6 11 14 2 7 8 1 13 12
5 4 16 9 11 14 2 7 10 15 3 6 8 1 13 12
5 4 16 9 14 11 7 2 3 6 10 15 12 13 1 8
5 4 16 9 15 10 6 3 2 7 11 14 12 13 1 8
5 6 11 12 16 9 8 1 3 4 13 14 10 15 2 7
5 8 10 11 13 16 2 3 4 9 7 14 12 1 15 6
5 8 10 11 16 9 7 2 1 4 14 15 12 13 3 6
5 8 11 10 13 16 3 2 4 9 6 15 12 1 14 7
5 9 12 8 16 4 1 13 2 14 15 3 11 7 6 10
5 9 12 8 16 4 1 13 3 15 14 2 10 6 7 11
5 10 8 11 14 7 9 4 3 2 16 13 12 15 1 6
5 10 8 11 15 14 4 1 2 7 9 16 12 3 13 6
5 10 11 8 14 4 1 15 3 13 16 2 12 7 6 9
5 10 11 8 15 4 1 14 2 13 16 3 12 7 6 9
5 10 11 8 16 3 2 13 4 15 14 1 9 6 7 12
5 11 6 12 16 13 4 1 3 8 9 14 10 2 15 7
5 11 8 10 15 6 9 4 2 3 16 13 12 14 1 7
5 11 10 8 14 4 1 15 3 13 16 2 12 6 7 9
5 11 10 8 15 4 1 14 2 13 16 3 12 6 7 9
5 11 10 8 16 2 3 13 4 14 15 1 9 7 6 12
5 12 9 8 14 3 2 15 4 13 16 1 11 6 7 10
5 12 9 8 15 2 3 14 4 13 16 1 10 7 6 11
5 13 4 12 16 8 1 9 2 10 15 7 11 3 14 6
5 13 4 12 16 8 1 9 3 11 14 6 10 2 15 7
5 14 3 12 16 11 6 1 4 7 10 13 9 2 15 8
5 14 4 11 15 10 8 1 2 3 13 16 12 7 9 6
5 15 2 12 16 9 8 1 3 4 13 14 10 6 11 7
5 15 2 12 16 10 7 1 4 6 11 13 9 3 14 8
6 1 15 12 11 16 2 5 10 13 3 8 7 4 14 9
6 1 15 12 16 11 5 2 3 8 10 13 9 14 4 7
6 1 16 11 3 12 5 14 15 8 9 2 10 13 4 7
6 1 16 11 7 15 10 2 12 4 5 13 9 14 3 8
6 1 16 11 9 15 2 8 12 14 3 5 7 4 13 10
6 1 16 11 12 15 2 5 9 14 3 8 7 4 13 10
6 1 16 11 15 7 2 10 4 12 13 5 9 14 3 8
6 1 16 11 15 12 5 2 3 8 9 14 10 13 4 7
6 2 15 11 7 16 1 10 12 13 4 5 9 3 14 8
6 2 15 11 12 16 1 5 7 13 4 10 9 3 14 8
6 3 13 12 10 15 1 8 11 14 4 5 7 2 16 9
6 3 13 12 15 10 8 1 4 5 11 14 9 16 2 7
6 3 14 11 4 13 12 5 15 2 7 10 9 16 1 8
6 3 14 11 7 16 1 10 12 13 4 5 9 2 15 8
6 3 14 11 12 5 4 13 7 10 15 2 9 16 1 8
6 3 14 11 12 16 1 5 7 13 4 10 9 2 15 8
6 3 15 10 4 9 5 16 13 8 12 1 11 14 2 7
6 3 15 10 9 16 4 5 12 13 1 8 7 2 14 11
6 3 15 10 12 13 1 8 9 16 4 5 7 2 14 11
6 3 15 10 13 12 8 1 4 5 9 16 11 14 2 7
6 3 15 10 16 9 5 4 1 8 12 13 11 14 2 7
6 3 16 9 10 15 4 5 11 14 1 8 7 2 13 12
6 3 16 9 15 10 5 4 1 8 11 14 12 13 2 7
6 4 13 11 9 15 2 8 12 14 3 5 7 1 16 10
6 4 13 11 12 15 2 5 9 14 3 8 7 1 16 10
6 4 13 11 15 9 8 2 3 5 12 14 10 16 1 7
6 4 15 9 11 13 2 8 10 16 3 5 7 1 14 12
6 4 15 9 13 11 8 2 3 5 10 16 12 14 1 7
6 4 15 9 16 13 2 3 1 12 7 14 11 5 10 8
6 7 12 9 14 4 1 15 3 13 16 2 11 10 5 8
6 7 12 9 14 15 4 1 3 10 5 16 11 2 13 8
6 7 12 9 15 4 1 14 2 13 16 3 11 10 5 8
6 9 12 7 13 3 2 16 4 14 15 1 11 8 5 10
6 9 12 7 15 4 1 14 3 16 13 2 10 5 8 11
6 9 12 7 16 3 2 13 1 14 15 4 11 8 5 10
6 10 11 7 15 3 2 14 1 13 16 4 12 8 5 9
6 10 11 7 15 3 2 14 4 16 13 1 9 5 8 12
6 11 10 7 13 4 1 16 3 14 15 2 12 5 8 9
6 11 10 7 16 1 4 13 3 14 15 2 9 8 5 12
6 12 7 9 14 4 1 15 3 13 16 2 11 5 10 8
6 12 7 9 15 4 1 14 2 13 16 3 11 5 10 8
6 12 7 9 16 5 10 3 1 4 15 14 11 13 2 8
6 12 9 7 13 3 2 16 4 14 15 1 11 5 8 10
6 12 9 7 15 1 4 14 3 13 16 2 10 8 5 11
6 12 9 7 16 3 2 13 1 14 15 4 11 5 8 10
6 13 4 11 15 12 5 2 3 8 9 14 10 1 16 7
6 14 3 11 15 7 2 10 4 12 13 5 9 1 16 8
6 15 3 10 16 9 5 4 1 8 12 13 11 2 14 7
7 1 16 10 6 14 11 3 12 4 5 13 9 15 2 8
7 1 16 10 14 6 3 11 4 12 13 5 9 15 2 8
7 2 15 10 4 13 12 5 14 3 6 11 9 16 1 8
7 2 15 10 12 5 4 13 6 11 14 3 9 16 1 8
7 2 16 9 6 15 1 12 11 14 4 5 10 3 13 8
7 2 16 9 12 15 1 6 5 14 4 11 10 3 13 8
7 4 14 9 5 16 2 11 12 13 3 6 10 1 15 8
7 4 14 9 11 16 2 5 6 13 3 12 10 1 15 8
7 4 14 9 16 13 3 2 1 12 6 15 10 5 11 8
7 5 12 10 16 4 1 13 2 14 15 3 9 11 6 8
7 6 11 10 14 3 2 15 4 13 16 1 9 12 5 8
7 6 12 9 15 14 4 1 2 11 5 16 10 3 13 8
7 11 6 10 16 4 1 13 2 14 15 3 9 5 12 8
7 12 5 10 14 3 2 15 4 13 16 1 9 6 11 8
7 12 6 9 16 5 11 2 1 4 14 15 10 13 3 8
7 14 4 9 15 6 12 1 2 3 13 16 10 11 5 8


==> anc/symmetry_880.json <==
[{"index": 0, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 1, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 2, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 3, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 4, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 5, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 6, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 7, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 8, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 9, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 10, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 11, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 12, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 13, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 14, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 15, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 16, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 17, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 18, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 19, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 20, "f_vector": [15, 33, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 21, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 22, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 23, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 24, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 25, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 26, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 27, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 28, "f_vector": [11, 22, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [5, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 29, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 30, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 31, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 32, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 33, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 34, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 35, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 36, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 37, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 38, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 39, "f_vector": [13, 31, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 40, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 41, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 42, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 43, "f_vector": [12, 29, 19], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1]]}, {"index": 44, "f_vector": [10, 23, 15], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1]]}, {"index": 45, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 46, "f_vector": [10, 21, 13], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1]]}, {"index": 47, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 48, "f_vector": [12, 25, 15], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1]]}, {"index": 49, "f_vector": [10, 21, 13], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1]]}, {"index": 50, "f_vector": [8, 16, 10], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[2, 5]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 51, "f_vector": [14, 29, 17], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2], [4, 1]]}, {"index": 52, "f_vector": [12, 27, 17], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2]]}, {"index": 53, "f_vector": [10, 21, 13], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2]]}, {"index": 54, "f_vector": [8, 14, 8], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[2, 4]], "face_sizes_by_orbit": [[3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 55, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 56, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 57, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 58, "f_vector": [11, 23, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 59, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 60, "f_vector": [10, 21, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 61, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 62, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 63, "f_vector": [11, 26, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 64, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 65, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 66, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 67, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 68, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 69, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 70, "f_vector": [16, 34, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 71, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 72, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 73, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 74, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 75, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 76, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 77, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 78, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2], [4, 2]]}, {"index": 79, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 80, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 81, "f_vector": [16, 34, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 82, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 83, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 84, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 85, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 86, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 87, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 88, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 89, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 90, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 91, "f_vector": [11, 26, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 92, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 93, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 94, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 95, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 96, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 97, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 98, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 99, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 100, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 101, "f_vector": [15, 34, 21], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 21]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 102, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 103, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 104, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 105, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 106, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 107, "f_vector": [10, 21, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 108, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 109, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 110, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 111, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2]]}, {"index": 112, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 113, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 114, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 115, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 116, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 117, "f_vector": [13, 27, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 118, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 119, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 120, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 121, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 122, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 123, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 124, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 125, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 126, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2], [4, 2]]}, {"index": 127, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 128, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 129, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 130, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 131, "f_vector": [16, 34, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2], [4, 2]]}, {"index": 132, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 133, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 134, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 135, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 136, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 137, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 138, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 139, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 140, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 141, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 142, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 143, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 144, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 145, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 146, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 147, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 148, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 149, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 150, "f_vector": [16, 34, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 151, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 152, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 153, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 154, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 155, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 156, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 157, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 158, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 159, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 160, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 161, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 162, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 163, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 164, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 165, "f_vector": [10, 21, 13], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2]]}, {"index": 166, "f_vector": [10, 19, 11], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 5]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2]]}, {"index": 167, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 168, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 169, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 170, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 171, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 172, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 173, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 174, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2]]}, {"index": 175, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 176, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 177, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 178, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 179, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 180, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 181, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 182, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 183, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 184, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 185, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 186, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 187, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 188, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2], [4, 2]]}, {"index": 189, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 190, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 191, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 192, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 193, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 194, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 195, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 196, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 197, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 198, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 199, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 200, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 201, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 202, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 203, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 204, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 205, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 206, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 207, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1], [4, 1]]}, {"index": 208, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 209, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 210, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 211, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 212, "f_vector": [15, 33, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 213, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 214, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 215, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 216, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 217, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 218, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 219, "f_vector": [14, 31, 19], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [3, 2], [4, 2]]}, {"index": 220, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 221, "f_vector": [14, 29, 17], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 2]]}, {"index": 222, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 223, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 224, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 225, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 226, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2], [4, 2]]}, {"index": 227, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 228, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 229, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 230, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 231, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 232, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 233, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 234, "f_vector": [11, 23, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 235, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 236, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 237, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 238, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 239, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 240, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 241, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 242, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 243, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 244, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 245, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 246, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 247, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 248, "f_vector": [11, 23, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 249, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 250, "f_vector": [10, 21, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 251, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 252, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 253, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 254, "f_vector": [16, 32, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 255, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 256, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 257, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 258, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 259, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 260, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 261, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 262, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 263, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 264, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 265, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 266, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 267, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 268, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 269, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 270, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 271, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 272, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 273, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 274, "f_vector": [13, 31, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 275, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 276, "f_vector": [8, 18, 12], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 12]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1]]}, {"index": 277, "f_vector": [8, 18, 12], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 12]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1]]}, {"index": 278, "f_vector": [15, 34, 21], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 21]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 279, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 280, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 281, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 282, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 283, "f_vector": [16, 34, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 284, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 285, "f_vector": [16, 34, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 286, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 287, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 288, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 289, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 290, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 291, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [3, 1], [3, 1]]}, {"index": 292, "f_vector": [10, 21, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 293, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 294, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 295, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 296, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 297, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 298, "f_vector": [10, 20, 12], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 299, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 300, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 301, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 302, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 303, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 304, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1], [4, 1]]}, {"index": 305, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 306, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 307, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 308, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 309, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 310, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 311, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 312, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 313, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 314, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 315, "f_vector": [16, 34, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 316, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 317, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 318, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 319, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 320, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 321, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 322, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 323, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 324, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 325, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 326, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1]]}, {"index": 327, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 328, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 329, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 330, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 331, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 332, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 333, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 334, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 335, "f_vector": [12, 22, 12], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 5]], "face_sizes_by_orbit": [[3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 2], [4, 1]]}, {"index": 336, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 337, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 338, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 339, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 340, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 341, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 342, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 343, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 344, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 345, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 346, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 347, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 348, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 349, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 350, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 351, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 352, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 353, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 354, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 355, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 356, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 357, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 358, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 359, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 360, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 361, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 362, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 363, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 364, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 365, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 366, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 367, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 368, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 369, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 370, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 371, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 372, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 373, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 374, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 375, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 376, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 377, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 378, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 379, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 380, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 381, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 382, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 383, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 384, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 385, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 386, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 387, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 388, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 389, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 390, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 391, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 392, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 393, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 394, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 395, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 396, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 397, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 398, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 399, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 400, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 401, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 402, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 403, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 404, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 405, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 406, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 407, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 408, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 409, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 410, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 411, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 412, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 413, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 414, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 415, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 416, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 417, "f_vector": [11, 22, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [5, 1], [4, 1], [4, 1]]}, {"index": 418, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 419, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 420, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 421, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 422, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 423, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 424, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 425, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 426, "f_vector": [10, 20, 12], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 5]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 427, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 428, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 429, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 430, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 431, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 432, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 433, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 434, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 435, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 436, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 437, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 438, "f_vector": [15, 32, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 439, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 440, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 441, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 442, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 443, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 444, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 445, "f_vector": [10, 21, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 446, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 447, "f_vector": [14, 28, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 2], [4, 1]]}, {"index": 448, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 449, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 450, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 451, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 452, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 453, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 454, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 455, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 456, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 457, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 458, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 459, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 460, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 461, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 462, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 463, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 464, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 465, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 466, "f_vector": [11, 26, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1]]}, {"index": 467, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 468, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 469, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 470, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 471, "f_vector": [15, 32, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 472, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 473, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 474, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 475, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 476, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 477, "f_vector": [10, 24, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2]]}, {"index": 478, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 479, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 480, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 481, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 482, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 483, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 484, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 485, "f_vector": [11, 23, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 486, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 487, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 488, "f_vector": [10, 24, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2]]}, {"index": 489, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 490, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 491, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 492, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 493, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 494, "f_vector": [8, 18, 12], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 12]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1]]}, {"index": 495, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 496, "f_vector": [8, 18, 12], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 12]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1]]}, {"index": 497, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 498, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 499, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 500, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 501, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 502, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 503, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 504, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 505, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 506, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 507, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 508, "f_vector": [13, 27, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 509, "f_vector": [11, 23, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 510, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 511, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 512, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 513, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1]]}, {"index": 514, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 515, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 516, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 517, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 518, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 519, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 520, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 521, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 522, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 523, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 524, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 525, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 526, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 527, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 528, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 529, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 530, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 531, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 532, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 533, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 534, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 535, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 536, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 537, "f_vector": [13, 27, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 538, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2]]}, {"index": 539, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 540, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 541, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 542, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 543, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 544, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 545, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 546, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 547, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 548, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 549, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 550, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 551, "f_vector": [13, 27, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 552, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 553, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 554, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 555, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 556, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 557, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 558, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 559, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 560, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 561, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 562, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 563, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 564, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 565, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 566, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 567, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 568, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 569, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 570, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 571, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 572, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 573, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 574, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 575, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 576, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 577, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 578, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 579, "f_vector": [11, 23, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 580, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 581, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 582, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 583, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 584, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 585, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 586, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 587, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 588, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 589, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 590, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 591, "f_vector": [10, 21, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 592, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 593, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 594, "f_vector": [10, 20, 12], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 5]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 595, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 596, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 597, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 598, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 599, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 600, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 601, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 602, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 603, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 604, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 605, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 606, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 607, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 608, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 609, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 610, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 611, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 612, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 613, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 614, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 615, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 616, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 617, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 618, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 619, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 620, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 621, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 622, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 623, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 624, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 625, "f_vector": [12, 27, 17], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1]]}, {"index": 626, "f_vector": [12, 27, 17], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2]]}, {"index": 627, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 628, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 629, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 630, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 631, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 632, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 633, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 634, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 635, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 636, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 637, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 638, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 639, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 640, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 641, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 642, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 643, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [3, 1], [4, 1]]}, {"index": 644, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 645, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 646, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 647, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 648, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 649, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 650, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 651, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 652, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 653, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 654, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 655, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 656, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 657, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 658, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 659, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 660, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 661, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 662, "f_vector": [11, 26, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1]]}, {"index": 663, "f_vector": [11, 26, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 664, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 665, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 666, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 667, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 668, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 669, "f_vector": [10, 21, 13], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1]]}, {"index": 670, "f_vector": [12, 25, 15], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1]]}, {"index": 671, "f_vector": [12, 25, 15], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2]]}, {"index": 672, "f_vector": [8, 17, 11], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 1], [2, 5]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1]]}, {"index": 673, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 674, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 675, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 676, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [4, 1]]}, {"index": 677, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 678, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 679, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 680, "f_vector": [11, 26, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [3, 1]]}, {"index": 681, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 682, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 683, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 684, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 685, "f_vector": [9, 20, 13], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 13]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 686, "f_vector": [10, 22, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 687, "f_vector": [10, 23, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1]]}, {"index": 688, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 689, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 690, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 691, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [3, 1]]}, {"index": 692, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 693, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 694, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 695, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 696, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 697, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 698, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 699, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 700, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 701, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 702, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 703, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 704, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 705, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 706, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 707, "f_vector": [10, 22, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 708, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 709, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 710, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 711, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 712, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 713, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 714, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 715, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 716, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 717, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 718, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 719, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 720, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 721, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 722, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 723, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 724, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 725, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 726, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 727, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 728, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 729, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [3, 1], [4, 1]]}, {"index": 730, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 731, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 732, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 733, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 734, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 735, "f_vector": [11, 24, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 736, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 737, "f_vector": [12, 28, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 738, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 739, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 740, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 741, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 742, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 743, "f_vector": [11, 25, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1]]}, {"index": 744, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 745, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 746, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 747, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 748, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 749, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 750, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 751, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 752, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 753, "f_vector": [14, 30, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 754, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 755, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 756, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 757, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 758, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 759, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 760, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 761, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 762, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 763, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 764, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 765, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 766, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 767, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 768, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 769, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 770, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 771, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 772, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 773, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 774, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 775, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 776, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 777, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 778, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 779, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 780, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 781, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 782, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 783, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 784, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 785, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 786, "f_vector": [15, 32, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 787, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 788, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 11]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2]]}, {"index": 789, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2]]}, {"index": 790, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 791, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 792, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 793, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 794, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 795, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 796, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 797, "f_vector": [15, 34, 21], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 21]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 798, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 799, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 800, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 801, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 802, "f_vector": [16, 36, 22], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 11]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2]]}, {"index": 803, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 804, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 805, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 806, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 807, "f_vector": [16, 34, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 10]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 2], [4, 2]]}, {"index": 808, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 809, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 810, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 811, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 812, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 813, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 814, "f_vector": [12, 26, 16], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 7]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 815, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 816, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 817, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 818, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 819, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 820, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 821, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 822, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 823, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 824, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 825, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1], [4, 2]]}, {"index": 826, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 827, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 828, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 829, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 830, "f_vector": [13, 29, 18], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 18]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 831, "f_vector": [14, 30, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1], [4, 2]]}, {"index": 832, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 833, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 834, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [3, 2]]}, {"index": 835, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 836, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 837, "f_vector": [15, 32, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 838, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 839, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 840, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 841, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 842, "f_vector": [13, 30, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [3, 1], [4, 1]]}, {"index": 843, "f_vector": [12, 24, 14], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 14]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 844, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 845, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 846, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 847, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 848, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 849, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 850, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 851, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 852, "f_vector": [15, 34, 21], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 21]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 853, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 854, "f_vector": [14, 31, 19], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 19]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 855, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 856, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 1]]}, {"index": 857, "f_vector": [13, 28, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 858, "f_vector": [14, 32, 20], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [3, 2], [4, 2], [4, 1]]}, {"index": 859, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "Ci", "types": {"E": 1, "i": 1}, "self_comp": true, "assoc": true, "g_comp": "r2", "n_proper": 1, "n_improper": 1, "face_orbit_sizes": [[2, 9]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 2]]}, {"index": 860, "f_vector": [12, 28, 18], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 8]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 1]]}, {"index": 861, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "rT", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 2], [4, 2], [4, 1], [4, 1]]}, {"index": 862, "f_vector": [12, 27, 17], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 17]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 863, "f_vector": [12, 24, 14], "n_iso_hull": 2, "n_iso_all": 2, "group": "C2", "types": {"E": 1, "C2": 1}, "self_comp": true, "assoc": false, "g_comp": "r3T", "n_proper": 2, "n_improper": 0, "face_orbit_sizes": [[1, 2], [2, 6]], "face_sizes_by_orbit": [[3, 2], [3, 2], [3, 2], [3, 2], [4, 1], [4, 2], [4, 2], [4, 1]]}, {"index": 864, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 865, "f_vector": [12, 25, 15], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 15]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 866, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 867, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 868, "f_vector": [15, 33, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 869, "f_vector": [15, 33, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 870, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 871, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 872, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 873, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 874, "f_vector": [15, 33, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 875, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 876, "f_vector": [14, 32, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 877, "f_vector": [15, 33, 20], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 20]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 878, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}, {"index": 879, "f_vector": [12, 26, 16], "n_iso_hull": 1, "n_iso_all": 1, "group": "C1", "types": {"E": 1}, "self_comp": false, "assoc": false, "g_comp": null, "n_proper": 1, "n_improper": 0, "face_orbit_sizes": [[1, 16]], "face_sizes_by_orbit": [[3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [3, 1], [4, 1], [4, 1], [4, 1], [4, 1]]}]

==> anc/symmetry_880.py <==
"""Symmetry classification of the 880 order-4 Magic Gems (Section 'Symmetry' of the paper).

For each essentially different order-4 magic square S we compute, exactly,
  * the full isometry group of the hull-vertex set of G(S) (and of the full 16-point set),
  * the face orbits of the hull under that group,
  * whether S is self-complementary (17-S in the D4-orbit of S) / associative (S + rot180 S = 17).
Output: symmetry_880.json, symmetry_880.log.  Needs only numpy, scipy, networkx.
"""
import json, os, sys
from collections import Counter, defaultdict
from itertools import product
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull
from isolib import isometries, element_type, group_name

SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4)

def d4(S):
    out = []; T = S
    for _ in range(4):
        out.append(T); out.append(T.T); T = np.rot90(T)
    return out
def canon(S): return min(tuple(int(x) for x in V.ravel()) for V in d4(S))
cidx = {canon(S): k for k, S in enumerate(SQ)}

res = []
for k, S in enumerate(SQ):
    h = exact_hull(S); P = h['P']; V = h['vertices']
    isoV = isometries(P[V]); isoA = isometries(P)
    types = [element_type(R) for _, R in isoV]
    # faces of the hull as frozensets of hull-vertex positions (indices into V)
    pos = {v: t for t, v in enumerate(V)}
    faces = [frozenset(pos[v] for v in f) for f in h['faces'].values()]
    fset = set(faces)
    # orbits of faces under the group
    orb = []; seen = set()
    for f in faces:
        if f in seen: continue
        o = {frozenset(int(p[v]) for v in f) for p, _ in isoV}
        assert o <= fset
        seen |= o; orb.append(sorted(len(x) for x in [f]) + [len(o)])
    # complementary / associative status
    comp = canon(17 - S) == canon(S)
    assoc = bool((S + np.rot90(S, 2) == 17).all())
    # which D4 element g gives g S = 17 - S ?
    gcomp = None
    if comp:
        names = ['e', 'T', 'r', 'rT', 'r2', 'r2T', 'r3', 'r3T']
        for nm, V4 in zip(names, d4(S)):
            if (V4 == 17 - S).all(): gcomp = nm
    # does the full 16-point set have the same group order?
    res.append(dict(index=k, f_vector=h['f_vector'], n_iso_hull=len(isoV), n_iso_all=len(isoA),
                    group=group_name(types), types=dict(Counter(types)), self_comp=bool(comp),
                    assoc=assoc, g_comp=gcomp, n_proper=sum(1 for t in types if t in ('E', 'C2', 'C3', 'C4', 'C6')),
                    n_improper=sum(1 for t in types if t not in ('E', 'C2', 'C3', 'C4', 'C6')),
                    face_orbit_sizes=sorted(Counter(o[-1] for o in orb).items()),
                    face_sizes_by_orbit=[(o[0], o[1]) for o in orb]))
    if k % 100 == 0: print(k, res[-1]['group'], flush=True)

summary = Counter((r['group'], r['self_comp'], r['assoc'], r['g_comp'], r['n_iso_hull'], r['n_iso_all']) for r in res)
for key, v in sorted(summary.items(), key=lambda kv: -kv[1]): print(v, key)
json.dump(res, open(os.path.join(HERE, 'symmetry_880.json'), 'w'))


==> anc/symmetry_summary.json <==
{
 "C1": {
  "n": 528,
  "n_iso_hull": {
   "1": 528
  },
  "V": {
   "8": 4,
   "9": 10,
   "10": 50,
   "11": 80,
   "12": 202,
   "13": 106,
   "14": 60,
   "15": 14,
   "16": 2
  },
  "F": {
   "12": 4,
   "13": 18,
   "14": 48,
   "15": 60,
   "16": 118,
   "17": 90,
   "18": 78,
   "19": 62,
   "20": 46,
   "21": 4
  },
  "fixed_facets": {
   "16": 118,
   "18": 78,
   "19": 62,
   "20": 46,
   "14": 48,
   "15": 60,
   "13": 18,
   "17": 90,
   "21": 4,
   "12": 4
  },
  "fixed_facet_sizes": {
   "3": 7058,
   "4": 1798,
   "5": 2
  },
  "n_orbits_size2": {
   "0": 528
  }
 },
 "C2": {
  "n": 304,
  "n_iso_hull": {
   "2": 304
  },
  "V": {
   "8": 3,
   "10": 40,
   "12": 150,
   "14": 98,
   "16": 13
  },
  "F": {
   "8": 1,
   "10": 1,
   "11": 2,
   "12": 3,
   "13": 5,
   "14": 58,
   "15": 4,
   "16": 79,
   "17": 5,
   "18": 65,
   "19": 2,
   "20": 72,
   "22": 7
  },
  "fixed_facets": {
   "2": 282,
   "1": 18,
   "0": 4
  },
  "fixed_facet_sizes": {
   "4": 582
  },
  "n_orbits_size2": {
   "4": 1,
   "5": 6,
   "6": 63,
   "7": 81,
   "8": 72,
   "9": 74,
   "10": 7
  }
 },
 "Ci": {
  "n": 48,
  "n_iso_hull": {
   "2": 48
  },
  "V": {
   "10": 13,
   "12": 28,
   "14": 4,
   "16": 3
  },
  "F": {
   "12": 1,
   "14": 12,
   "16": 12,
   "18": 17,
   "20": 4,
   "22": 2
  },
  "fixed_facets": {
   "0": 48
  },
  "fixed_facet_sizes": {},
  "n_orbits_size2": {
   "6": 1,
   "7": 12,
   "8": 12,
   "9": 17,
   "10": 4,
   "11": 2
  }
 },
 "all_iso_all_equals_hull": true,
 "dudeney": {
  "C1": {
   "12": 8,
   "8": 56,
   "2": 48,
   "9": 56,
   "4": 96,
   "5": 96,
   "1": 48,
   "11": 8,
   "10": 56,
   "7": 56
  },
  "C2": {
   "6": 304
  },
  "Ci": {
   "3": 48
  }
 },
 "self_comp_total": 352,
 "assoc_total": 48,
 "assoc_subset_of_selfcomp": true,
 "achiral": 48,
 "congruence_classes": 616
}

==> anc/symmetry_summary.py <==
"""Aggregates symmetry_880.json into the numbers quoted in the paper (writes symmetry_summary.json)."""
import json, os
from collections import Counter
HERE = os.path.dirname(os.path.abspath(__file__))
r = json.load(open(f'{HERE}/symmetry_880.json')); g = json.load(open(f'{HERE}/results_geometry.json'))
out = {}
for grp in ('C1', 'C2', 'Ci'):
    s = [x for x in r if x['group'] == grp]
    fixed = Counter(sum(1 for a, b in x['face_sizes_by_orbit'] if b == 1) for x in s)
    out[grp] = dict(n=len(s), n_iso_hull={str(k): v for k, v in Counter(x['n_iso_hull'] for x in s).items()},
                    V=dict(sorted(Counter(x['f_vector'][0] for x in s).items())),
                    F=dict(sorted(Counter(x['f_vector'][2] for x in s).items())),
                    fixed_facets=dict(fixed),
                    fixed_facet_sizes=dict(Counter(a for x in s for a, b in x['face_sizes_by_orbit'] if b == 1)),
                    n_orbits_size2=dict(sorted(Counter(sum(1 for a, b in x['face_sizes_by_orbit'] if b == 2) for x in s).items())))
out['all_iso_all_equals_hull'] = all(x['n_iso_hull'] == x['n_iso_all'] for x in r)
d = g['dudeney_group']
out['dudeney'] = {grp: dict(Counter(d[x['index']] for x in r if x['group'] == grp)) for grp in ('C1', 'C2', 'Ci')}
out['self_comp_total'] = sum(1 for x in r if x['self_comp']); out['assoc_total'] = sum(1 for x in r if x['assoc'])
out['assoc_subset_of_selfcomp'] = all(x['self_comp'] for x in r if x['assoc'])
out['achiral'] = sum(1 for x in r if x['n_improper'] > 0)
# compare with the complement-orbit count of congruence classes
out['congruence_classes'] = out['C1']['n'] // 2 + out['C2']['n'] + out['Ci']['n']
json.dump(out, open(f'{HERE}/symmetry_summary.json', 'w'), indent=1); print(json.dumps(out, indent=1))


==> anc/v4_sampling_recheck.py <==
"""Re-run of the order-4 sampling reported in Table 3 of arXiv:2512.09170v4.

v4 reported that 6*10^7 uniformly random arrangements of order 4 contained no
zero of the four-term (low-mode) energy E_low other than magic squares.
E_low = 0 exactly when the first moments sum_ij z_ij x_j and sum_ij z_ij y_i
vanish and both diagonals sum to 34; this script tests those four conditions in
integer arithmetic for the same number of samples and counts the zeros found.
Since 14,639,440 of the 16! arrangements are zeros (energy_zeros_count.py), about 42
are expected.  Usage: python3 v4_sampling_recheck.py [samples] [seed]
"""
import sys
import numpy as np

n, N = 4, 16
samples = int(float(sys.argv[1])) if len(sys.argv) > 1 else 60_000_000
seed = int(sys.argv[2]) if len(sys.argv) > 2 else 20261014
rng = np.random.default_rng(seed)

idx = np.arange(N)
xw = 2 * (idx % n) - (n - 1)            # 2*x_j for cell index i*n+j
yw = (n - 1) - 2 * (idx // n)           # 2*y_i
dm = (idx // n) == (idx % n)            # main diagonal
da = (idx // n) + (idx % n) == n - 1    # anti-diagonal
M = n * (N + 1) // 2

zeros = magic = done = 0
chunk = 1_000_000
examples = []
while done < samples:
    m = min(chunk, samples - done)
    S = rng.permuted(np.tile(np.arange(1, N + 1, dtype=np.int16), (m, 1)), axis=1).astype(np.int32)
    ok = (S @ xw == 0) & (S @ yw == 0) & (S[:, dm].sum(1) == M) & (S[:, da].sum(1) == M)
    hits = S[ok]
    for s in hits:
        A = s.reshape(n, n)
        if (A.sum(0) == M).all() and (A.sum(1) == M).all():
            magic += 1
        if len(examples) < 3:
            examples.append(A.tolist())
    zeros += len(hits)
    done += m

expected = samples * 14_639_440 / 20_922_789_888_000
print(f"samples {samples}, seed {seed}: zeros of E_low found {zeros} "
      f"(of them magic {magic}); expected {expected:.1f}")
for A in examples:
    print(A)


==> anc/vecfig.py <==
"""Shared helpers for the vector-representation figures (A: vectors, B: lines, C: moments)."""
from gemfig import *
from matplotlib.colors import LinearSegmentedColormap, Normalize
from matplotlib.patches import Rectangle
from matplotlib.cm import ScalarMappable
BLUE, VERM, GREY = OI['blue'], OI['verm'], '#666666'
WARN = '#CC0099'            # warning colour (deviation) - magenta, distinct from blue/vermillion
ZMAX = 7.5
CMAP = LinearSegmentedColormap.from_list('bv', [BLUE, '#9CC6E3', '#F4F1EC', '#F2B27A', VERM])
NORM = Normalize(-ZMAX, ZMAX)
def zcol(z): return CMAP(NORM(z))
def zcol_strong(z):
    """saturated version for lines/text: sign colour, darker for larger |z|"""
    return VERM if z > 0 else BLUE

def coords(S):
    S = np.asarray(S); n = S.shape[0]
    x = np.array([[j - (n - 1) / 2 for j in range(n)] for i in range(n)], float)
    y = np.array([[(n - 1) / 2 - i for j in range(n)] for i in range(n)], float)
    z = S - (n * n + 1) / 2
    return np.stack([x.ravel(), y.ravel(), z.ravel()], 1)

def floor(ax, zf, n=4, fc='#EEEEEE', ec='#BBBBBB'):
    """faint grid of cells at height zf"""
    for i in range(n):
        for j in range(n):
            x0, y0 = j - (n - 1) / 2 - .5, (n - 1) / 2 - i - .5
            sq = [(x0, y0, zf), (x0 + 1, y0, zf), (x0 + 1, y0 + 1, zf), (x0, y0 + 1, zf)]
            ax.add_collection3d(Poly3DCollection([sq], facecolor=fc, edgecolor=ec, linewidths=0.5, alpha=0.45, zorder=0))

def vec(ax, p, lw=2.0, color=None, alpha=1.0, dot=26, hollow=False, zorder=5):
    c = color if color is not None else zcol_strong(p[2])
    ax.plot([0, p[0]], [0, p[1]], [0, p[2]], color=c, lw=lw, alpha=alpha, solid_capstyle='round', zorder=zorder)
    if hollow:
        ax.scatter(*p, s=dot, facecolor='white', edgecolor=c, linewidths=1.3, depthshade=False, zorder=zorder + 1)
    else:
        ax.scatter(*p, s=dot, color=c, edgecolor='k', linewidths=0.5, depthshade=False, zorder=zorder + 1)

def drop(ax, p, zf, color='#888888', lw=0.6):
    ax.plot([p[0], p[0]], [p[1], p[1]], [p[2], zf], color=color, lw=lw, ls=(0, (1.5, 2)), zorder=1)

def shade(c, f):
    """scale an RGB colour by f (f<1 darker)"""
    import matplotlib.colors as mc
    r = np.array(mc.to_rgb(c)); return tuple(np.clip(r * f, 0, 1))

def disc(ax, cx, cy, z0, z1, r, col, edge, nseg=28, zo=0, lw=0.5, dark=1.0):
    """thin cylinder (disc) between heights z0<z1 centred above (cx,cy); side + top + bottom"""
    t = np.linspace(0, 2 * np.pi, nseg + 1)
    xs, ys = cx + r * np.cos(t), cy + r * np.sin(t)
    polys, fcs = [], []
    for k in range(nseg):
        polys.append([(xs[k], ys[k], z0), (xs[k + 1], ys[k + 1], z0), (xs[k + 1], ys[k + 1], z1), (xs[k], ys[k], z1)])
        fcs.append(shade(col, dark * (0.86 + 0.14 * np.cos(0.5 * (t[k] + t[k + 1]) + 0.6))))
    top = list(zip(xs[:-1], ys[:-1], [z1] * nseg)); bot = list(zip(xs[:-1], ys[:-1], [z0] * nseg))
    ax.add_collection3d(Poly3DCollection(polys, facecolors=fcs, edgecolors=fcs, linewidths=0.25, zorder=zo))
    ax.add_collection3d(Poly3DCollection([bot], facecolors=[shade(col, 0.9 * dark)], edgecolors=edge, linewidths=lw, zorder=zo))
    ax.add_collection3d(Poly3DCollection([top], facecolors=[shade(col, dark)], edgecolors=edge, linewidths=lw, zorder=zo))

def checkerboard(ax, n=4, thick=0.10, alpha=0.55, zo=0):
    """thin checkerboard slab centred on z=0 (semi-transparent)"""
    for i in range(n):
        for j in range(n):
            x0, y0 = j - (n - 1) / 2 - .5, (n - 1) / 2 - i - .5
            c = '#8F8A80' if (i + j) % 2 == 0 else '#FFFFFF'
            top = [(x0, y0, thick / 2), (x0 + 1, y0, thick / 2), (x0 + 1, y0 + 1, thick / 2), (x0, y0 + 1, thick / 2)]
            ax.add_collection3d(Poly3DCollection([top], facecolor=c, edgecolor='#888888', linewidths=0.5, alpha=alpha, zorder=zo))
    lim = n / 2
    for (a, b, c_, d) in [((-lim, -lim), (lim, -lim), 0, 0), ((lim, -lim), (lim, lim), 0, 0), ((lim, lim), (-lim, lim), 0, 0), ((-lim, lim), (-lim, -lim), 0, 0)]:
        side = [(a[0], a[1], -thick / 2), (b[0], b[1], -thick / 2), (b[0], b[1], thick / 2), (a[0], a[1], thick / 2)]
        ax.add_collection3d(Poly3DCollection([side], facecolor='#9A958A', edgecolor='#666666', linewidths=0.5, alpha=0.75, zorder=zo))


==> anc/verify_numbers.json <==
{"table_by_V": {"8": {"squares": 7, "types": 4, "volumes": 4, "fvectors": 4}, "9": {"squares": 10, "types": 1, "volumes": 5, "fvectors": 1}, "10": {"squares": 103, "types": 27, "volumes": 51, "fvectors": 6}, "11": {"squares": 80, "types": 32, "volumes": 33, "fvectors": 5}, "12": {"squares": 380, "types": 129, "volumes": 111, "fvectors": 7}, "13": {"squares": 106, "types": 52, "volumes": 40, "fvectors": 5}, "14": {"squares": 162, "types": 85, "volumes": 65, "fvectors": 5}, "15": {"squares": 14, "types": 7, "volumes": 6, "fvectors": 3}, "16": {"squares": 18, "types": 15, "volumes": 14, "fvectors": 3}}, "siamese": {"3": [[8, 16, 10], [[3, 8], [4, 2]]], "5": [[12, 26, 16], [[3, 12], [4, 4]]], "7": [[12, 26, 16], [[3, 12], [4, 4]]], "9": [[12, 26, 16], [[3, 12], [4, 4]]], "11": [[12, 26, 16], [[3, 12], [4, 4]]], "13": [[12, 26, 16], [[3, 12], [4, 4]]], "15": [[12, 26, 16], [[3, 12], [4, 4]]], "17": [[12, 26, 16], [[3, 12], [4, 4]]], "19": [[12, 26, 16], [[3, 12], [4, 4]]], "21": [[12, 26, 16], [[3, 12], [4, 4]]]}}

==> anc/verify_numbers.py <==
"""Re-derives every number quoted in the paper from the data files / exact hull code. Prints a report; writes verify_numbers.json."""
import json, os, sys
from collections import Counter, defaultdict
from fractions import Fraction
import numpy as np
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull
from siamese_util import siamese
out = {}
g = json.load(open(f'{HERE}/results_geometry.json')); per = g['per_gem']
types = g['combinatorial_types']; type_of = {k: t for t, ty in enumerate(types) for k in ty['members']}
# Table: per vertex count
tab = {}
for V in range(8, 17):
    ks = [p for p in per if p['f_vector'][0] == V]
    tab[V] = dict(squares=len(ks), types=len({p['combinatorial_type'] for p in ks}),
                  volumes=len({p['volume'] for p in ks}), fvectors=len({tuple(p['f_vector']) for p in ks}))
out['table_by_V'] = tab; print(tab)
den = Counter(Fraction(p['volume']).denominator for p in per); print('volume denominators', den)
fv = Counter(tuple(p['f_vector']) for p in per); print('modal f', fv.most_common(2), 'min/max fvec', min(fv), max(fv))
print('(8,14,8)', fv[(8,14,8)], '(8,16,10)', fv[(8,16,10)], '(16,36,22)', fv[(16,36,22)], '(8,18,12)', fv[(8,18,12)])
print('type sizes', sorted(Counter(len(t['members']) for t in types).items()))
big = sorted(types, key=lambda t: -len(t['members']))[:2]; print([(t['f_vector'], len(t['members']), Counter(t['face_sizes'])) for t in big])
print('8-vertex types', len({p['combinatorial_type'] for p in per if p['f_vector'][0]==8}), '16-vertex types', len({p['combinatorial_type'] for p in per if p['f_vector'][0]==16}))
# Dudeney vs V
d = g['dudeney_group']
for grp in range(1, 13):
    ks = [k for k in range(880) if d[k] == grp]
    print('Dud', grp, len(ks), 'Vcounts', len({per[k]['f_vector'][0] for k in ks}), 'types', len({per[k]['combinatorial_type'] for k in ks}),
          '8-vertex', sum(1 for k in ks if per[k]['f_vector'][0]==8), 'all-even-V', all(per[k]['f_vector'][0]%2==0 for k in ks))
# named squares
dur = np.array([[16,3,2,13],[5,10,11,8],[9,6,7,12],[4,15,14,1]]); loshu = np.array([[2,7,6],[9,5,1],[4,3,8]])
for nm, S in [('Loshu', loshu), ('Durer', dur), ('Siamese5', siamese(5))]:
    h = exact_hull(S); print(nm, h['f_vector'], h['volume'], 'hull fraction', len(h['vertices']), S.size)
sq = np.loadtxt(f'{HERE}/squares880.txt', dtype=int).reshape(880,4,4)
def canon(S): 
    L=[];T=S
    for _ in range(4):
        L += [tuple(T.ravel()), tuple(T.T.ravel())]; T=np.rot90(T)
    return min(L)
c = {canon(S): k for k, S in enumerate(sq)}
print('Durer class', c[canon(dur)], per[c[canon(dur)]]['f_vector'], 'swapped', c[canon(dur[[1,0,3,2]])], per[c[canon(dur[[1,0,3,2]])]]['f_vector'])
# Siamese f-vectors n=3..21
sf = {}
for n in range(3, 22, 2):
    h = exact_hull(siamese(n)); sf[n] = (h['f_vector'], Counter(h['face_sizes']).most_common()); 
print(sf)
out['siamese'] = {str(k): [list(v[0]), v[1]] for k, v in sf.items()}
# Loly invariant & mixed moment
for n in range(3, 10): print(n, n*n*(n**4-1)//12, end='; ')
print()
json.dump(out, open(f'{HERE}/verify_numbers.json', 'w'), default=str)


==> anc/verify_structure.json <==
{
 "regular_subdivisions": {
  "n_distinct_lower_up_to_D4": 417,
  "n_lower_triangulations": 548,
  "vertical_facets": {
   "4": 856,
   "3": 20,
   "2": 4
  }
 },
 "types_composition": {
  "0self+1pairs": 177,
  "0self+2pairs": 16,
  "0self+3pairs": 3,
  "0self+4pairs": 1,
  "0self+5pairs": 2,
  "1self+0pairs": 93,
  "1self+1pairs": 3,
  "1self+2pairs": 1,
  "2self+0pairs": 24,
  "2self+1pairs": 2,
  "3self+0pairs": 5,
  "3self+1pairs": 2,
  "4self+0pairs": 2,
  "4self+1pairs": 2,
  "4self+2pairs": 1,
  "5self+0pairs": 1,
  "5self+1pairs": 2,
  "6self+0pairs": 2,
  "6self+1pairs": 1,
  "6self+4pairs": 1,
  "7self+0pairs": 2,
  "7self+3pairs": 1,
  "8self+0pairs": 2,
  "8self+1pairs": 1,
  "10self+0pairs": 2,
  "14self+1pairs": 1,
  "18self+4pairs": 1,
  "26self+3pairs": 1
 },
 "forced_count_880": {
  "4": 8,
  "5": 8,
  "6": 104,
  "7": 16,
  "8": 332,
  "9": 164,
  "10": 132,
  "11": 36,
  "12": 72,
  "13": 8
 },
 "I_distribution": {
  "0": 37,
  "1": 32,
  "2": 353,
  "3": 178,
  "4": 280,
  "5": 0,
  "6": 0
 },
 "B_distribution": {
  "0": 357,
  "1": 204,
  "2": 257,
  "3": 40,
  "4": 21,
  "5": 0,
  "6": 1
 },
 "runtime_seconds": 14.8
}

==> anc/verify_structure.py <==
"""
verify_structure.py -- exact checks of the structural statements of the paper (every statement asserted).

  A  coplanar point sets: for n = 2, 3 (all arrangements) the points p_ij are coplanar exactly for the
     8 D4-images of the natural square s_ij = n i + j + 1; for n = 4..6 these 8 are coplanar and
     random arrangements are not; no semi-magic square is coplanar (all 880 of order 4 checked).
  B  covariance matrix of the point set of every semi-magic square = diag(a, a, b), a=(n^2-1)/12, b=(N^2-1)/12
     (880 order-4 squares, Siamese n = 3..21).
  C  isometries of the point set (Proposition 4.2): for all 880 order-4 squares and the Siamese squares n = 3..15
     |Iso({p_ij})| = 2 iff S is self-complementary, else 1; at hull level (vertex sets) the same for the 880
     and for the Siamese gems n = 5..15.
  D  injectivity: the 880 vertex sets are pairwise distinct up to the action of D4 (D4-canonical forms),
     and the congruence classes of the 880 gems are the 616 complement orbits.
  E  parity (Lemma 4.4): V, B, I even for the 352 self-complementary squares, E and F even for the 48 associative
     ones, odd F for 18 of the 304 half-turn gems (Remark 4.5); the failure for the natural square.
  F  certification of the exact hulls (integer arithmetic): pairwise distinct facet planes, every point satisfies
     every facet inequality, each facet is 2-dimensional and its polygon is the exact 2D hull of the points on its
     plane, every polygon edge lies in exactly two facets (closed facet complex), strict convexity at every edge.
  G  regular subdivisions: lower / upper / vertical facets; vertical facets only over the four sides,
     present iff the heights along that side are not in arithmetic progression; every vertex is a vertex of
     the lower or the upper hull; number of distinct regular subdivisions of the 4x4 grid induced by the
     magic height functions (up to D4).
  H  combinatorial types are unions of complement orbits; composition of the 352 types.
  I  Siamese gems n = 3..41: vertex cells = forced cells (corners, entries 1 and N, side extremes).
  J  squares880.txt lists the Frenicle standard forms in lexicographic order.
  K  census numbers by number of vertices (strictly interior / non-vertex boundary counts, k = 0..6).
Writes verify_structure.json and verify_structure.log.
"""
import itertools, math, json, os, sys, time
from collections import Counter, defaultdict
from fractions import Fraction
import numpy as np

HERE = os.path.dirname(os.path.abspath(__file__))
sys.path.insert(0, HERE)
from gem_geometry import exact_hull, classify_points, congruent, sqdist_multiset
from isolib import isometries
from siamese_util import siamese

T0 = time.time()
LOG = []
OUT = {}


def log(s):
    print(s, flush=True)
    LOG.append(s)


def d4(S):
    """the 8 images gS of a square (numpy), as a dict name -> array; (gS)_{gc} = s_c"""
    S = np.asarray(S)
    return {'e': S, 'r': np.rot90(S, -1), 'r2': np.rot90(S, 2), 'r3': np.rot90(S, 1),
            'h': S[:, ::-1], 'v': S[::-1, :], 't': S.T, 'tr2': np.rot90(S, 2).T}


def frenicle(S):
    return min(tuple(g.flatten()) for g in d4(S).values())


def load880():
    rows = [list(map(int, l.split())) for l in open(os.path.join(HERE, 'squares880.txt')) if l.strip()]
    return [np.array(r).reshape(4, 4) for r in rows]


def points(S):
    S = np.asarray(S); n = S.shape[0]; N = n * n
    return np.array([(j - (n - 1) / 2, (n - 1) / 2 - i, S[i, j] - (N + 1) / 2) for i in range(n) for j in range(n)])


def coplanar(S):
    """points coplanar <=> z affine on the grid <=> second differences z_ij - z_i0 - z_0j + z_00 vanish"""
    S = np.asarray(S, dtype=np.int64)
    sep = (S - S[:, :1] - S[:1, :] + S[0, 0] == 0).all()          # z = a_i + b_j
    lin = (np.diff(S[:, 0], 2) == 0).all() and (np.diff(S[0, :], 2) == 0).all()   # a, b affine
    return bool(sep and lin)


def is_semimagic(S):
    S = np.asarray(S); n = S.shape[0]; M = n * (n * n + 1) // 2
    return (S.sum(0) == M).all() and (S.sum(1) == M).all()


def complement(S):
    S = np.asarray(S); return S.size + 1 - S


def self_comp(S):
    C = complement(S)
    return [k for k, g in d4(S).items() if (g == C).all()]


# ------------------------------------------------------------------ A coplanarity
natural = {n: np.arange(1, n * n + 1).reshape(n, n) for n in range(2, 7)}
for n in (2, 3):
    N = n * n
    imgs = {tuple(g.flatten()) for g in d4(natural[n]).values()}
    assert len(imgs) == 8
    cop = set()
    for perm in itertools.permutations(range(1, N + 1)):
        S = np.array(perm).reshape(n, n)
        if coplanar(S):
            cop.add(perm)
        if n == 2 or perm[0] < 3:   # independent rank test on a third of the arrangements
            assert coplanar(S) == (np.linalg.matrix_rank(points(S)) == 2)
    assert cop == imgs, (n, len(cop))
    log(f'A: n={n}: {len(cop)} of {math.factorial(N)} arrangements coplanar, exactly the D4-images of s=ni+j+1')
rng = np.random.default_rng(1)
for n in (4, 5, 6):
    assert all(coplanar(g) for g in d4(natural[n]).values())
    cnt = sum(coplanar(rng.permutation(n * n).reshape(n, n) + 1) for _ in range(20000))
    assert cnt == 0
    # rank of the natural square's point set is 2
    P = points(natural[n]); assert np.linalg.matrix_rank(P) == 2
log('A: n=4,5,6: the 8 images of the natural square are coplanar (rank 2); 20000 random arrangements each are not')
SQ = load880()
assert all(is_semimagic(S) and not coplanar(S) for S in SQ)
log('A: none of the 880 order-4 magic squares is coplanar')

# ------------------------------------------------------------------ J ordering
fr = [frenicle(S) for S in SQ]
assert all(tuple(S.flatten()) == f for S, f in zip(SQ, fr)), 'not in Frenicle standard form'
assert fr == sorted(fr) and len(set(fr)) == 880
index_of = {f: k for k, f in enumerate(fr)}
comp_idx = [index_of[frenicle(complement(S))] for S in SQ]
log('J: squares880.txt = the 880 Frenicle standard forms in lexicographic order')

# ------------------------------------------------------------------ B covariance
def cov(S):
    S = np.asarray(S); n = S.shape[0]; N = n * n
    P = [(Fraction(2 * j - (n - 1), 2), Fraction((n - 1) - 2 * i, 2), Fraction(2 * int(S[i, j]) - (N + 1), 2))
         for i in range(n) for j in range(n)]
    return [[sum(p[a] * p[b] for p in P) / N for b in range(3)] for a in range(3)]


def check_cov(S):
    n = S.shape[0]; N = n * n
    C = cov(S); a = Fraction(n * n - 1, 12); b = Fraction(N * N - 1, 12)
    assert C == [[a, 0, 0], [0, a, 0], [0, 0, b]], C


for S in SQ:
    check_cov(S)
for n in range(3, 23, 2):
    check_cov(siamese(n))
log('B: covariance = diag((n^2-1)/12, (n^2-1)/12, (n^4-1)/12) for the 880 squares and the Siamese squares n=3..21')

# ------------------------------------------------------------------ hulls of the 880
hulls = [exact_hull(S) for S in SQ]
log(f'   exact hulls of the 880 computed ({time.time() - T0:.1f}s)')

# ------------------------------------------------------------------ C isometries
sc = [self_comp(S) for S in SQ]
n_sc = sum(1 for s in sc if s)
assert n_sc == 352
assoc = [('r2' in s) for s in sc]
assert sum(assoc) == 48
assert all(set(s) <= {'r2', 'h', 'v'} and len(s) <= 1 for s in sc)
for k, (S, h) in enumerate(zip(SQ, hulls)):
    P = h['P']
    iso_pts = isometries(P)
    iso_v = isometries(P[h['vertices']])
    want = 2 if sc[k] else 1
    assert len(iso_pts) == want and len(iso_v) == want, (k, len(iso_pts), len(iso_v))
    for perm, R in iso_pts:   # every isometry of the point set is block diagonal diag(B, +-1)
        assert abs(R[0, 2]) < 1e-9 and abs(R[1, 2]) < 1e-9 and abs(R[2, 0]) < 1e-9 and abs(R[2, 1]) < 1e-9
log('C: n=4: |Iso(point set)| = |Iso(vertex set)| = 2 for the 352 self-complementary squares, 1 for the other 528')
sia_iso = {}
for n in range(3, 17, 2):
    S = siamese(n); h = exact_hull(S)
    a = len(isometries(h['P'])); b = len(isometries(h['P'][h['vertices']]))
    assert a == 2 and b == 2 and self_comp(S) == ['r2'], (n, a, b)
    sia_iso[n] = (a, b)
log('C: Siamese n=3..15: point set and vertex set both have exactly the isometries {id, -id}')

# ------------------------------------------------------------------ D injectivity
def canon_vertex_set(S, h):
    """D4-canonical form of the vertex set {(cell position, height)} of G(S)"""
    forms = []
    # apply the 8 planar isometries directly to the vertex points
    P = h['P'][h['vertices']]
    mats = [np.array(M) for M in ([[1, 0], [0, 1]], [[0, 1], [-1, 0]], [[-1, 0], [0, -1]], [[0, -1], [1, 0]],
                                  [[-1, 0], [0, 1]], [[1, 0], [0, -1]], [[0, -1], [-1, 0]], [[0, 1], [1, 0]])]
    for A in mats:
        Q = np.column_stack([P[:, :2] @ A.T, P[:, 2]])
        forms.append(tuple(sorted(map(tuple, Q.tolist()))))
    return min(forms)


canon = [canon_vertex_set(S, h) for S, h in zip(SQ, hulls)]
assert len(set(canon)) == 880
log('D: the 880 vertex sets are pairwise inequivalent under D4 (no vertex set of one class is the image of another)')
# congruence classes of the gems (vertex sets), exact
groups = defaultdict(list)
for k, h in enumerate(hulls):
    groups[sqdist_multiset(h['P'][h['vertices']])].append(k)
parent = list(range(880))
def find(a):
    while parent[a] != a:
        parent[a] = parent[parent[a]]; a = parent[a]
    return a
for ks in groups.values():
    for a, b in itertools.combinations(ks, 2):
        if find(a) != find(b) and congruent(hulls[a]['P'][hulls[a]['vertices']], hulls[b]['P'][hulls[b]['vertices']]):
            parent[find(a)] = find(b)
classes = defaultdict(set)
for k in range(880):
    classes[find(k)].add(k)
orbits = {frozenset((k, comp_idx[k])) for k in range(880)}
assert {frozenset(c) for c in classes.values()} == orbits and len(orbits) == 616
log('D: congruence classes of the 880 gems = the 616 complement orbits {S, 17-S} (exact)')
# certificate used in the paper (Prop. 5.4): the sorted squared-distance multiset is a congruence invariant and
# takes 616 distinct values, one per complement orbit
assert len(groups) == 616 and {frozenset(v) for v in groups.values()} == orbits
log('D: the sorted squared-distance multisets of the 880 vertex sets take 616 distinct values, one per complement orbit')

# ------------------------------------------------------------------ E parity
cls = [classify_points(h) for h in hulls]
for k in range(880):
    if assoc[k]:
        V, I, B = (len(x) for x in cls[k])
        assert V % 2 == 0 and I % 2 == 0 and B % 2 == 0
I_assoc = Counter(len(cls[k][1]) for k in range(880) if assoc[k])
log(f'E: the 48 associative gems have V, I, B all even; I distribution {dict(sorted(I_assoc.items()))}')
# Lemma 4.4 for all self-complementary squares (n = 4 even: V, I, B even); F even for the associative ones,
# and the number of odd F among the 304 half-turn gems (Remark 4.5)
for k in range(880):
    if sc[k]:
        V, I, B = (len(x) for x in cls[k])
        assert V % 2 == 0 and I % 2 == 0 and B % 2 == 0
    if assoc[k]:
        assert hulls[k]['f_vector'][2] % 2 == 0 and hulls[k]['f_vector'][1] % 2 == 0
oddF_half = sum(1 for k in range(880) if sc[k] and not assoc[k] and hulls[k]['f_vector'][2] % 2 == 1)
assert oddF_half == 18
par_other = Counter((len(cls[k][0]) % 2, len(cls[k][1]) % 2) for k in range(880) if not sc[k])
assert len({a for a, b in par_other}) == 2 and len({b for a, b in par_other}) == 2
log(f'E: all 352 self-complementary gems have V, I, B even; the 48 associative ones also E, F even; '
    f'{oddF_half} of the 304 half-turn gems have odd F; the 528 others, (V mod 2, I mod 2): {dict(sorted(par_other.items()))}')
S3 = natural[3]
assert (S3 + np.rot90(S3, 2) == 10).all() and np.linalg.matrix_rank(points(S3)) == 2
log('E: the natural square of order 3 is associative and its point set has rank 2 (parity needs full dimension)')

# ------------------------------------------------------------------ F certification
# (the closure test itself is part of gem_geometry.exact_hull, so it was applied to every hull above;
#  it is repeated here explicitly for the 880 order-four hulls)
from gem_geometry import certify_closure
for k, h in enumerate(hulls):
    P = h['P']
    for (a, b, c, d) in h['faces']:
        assert (a * P[:, 0] + b * P[:, 1] + c * P[:, 2] + d <= 0).all()
    certify_closure(P, h['faces'], h['edges'])
log('F: all 880 hulls certified: distinct facet planes; every point satisfies every integer facet inequality; '
    'each facet = exact 2D hull of the points on its plane (2-dimensional); every facet edge lies in exactly two facets; '
    'strictly convex at every edge')

# ------------------------------------------------------------------ G regular subdivisions
def lifted_faces(S, h):
    P = h['P']; out = {'lower': [], 'upper': [], 'vertical': []}
    for (a, b, c, d) in h['faces']:
        on = frozenset(int(t) for t in np.nonzero(a * P[:, 0] + b * P[:, 1] + c * P[:, 2] + d == 0)[0])
        key = 'lower' if c < 0 else 'upper' if c > 0 else 'vertical'
        out[key].append(((a, b, c, d), on))
    return out


def is_ap(seq):
    d = [seq[i + 1] - seq[i] for i in range(len(seq) - 1)]
    return len(set(d)) == 1


def canon_subdiv(cells, n=4):
    mats = [lambda i, j: (i, j), lambda i, j: (j, n - 1 - i), lambda i, j: (n - 1 - i, n - 1 - j),
            lambda i, j: (n - 1 - j, i), lambda i, j: (i, n - 1 - j), lambda i, j: (n - 1 - i, j),
            lambda i, j: (j, i), lambda i, j: (n - 1 - j, n - 1 - i)]
    forms = []
    for g in mats:
        forms.append(tuple(sorted(tuple(sorted(g(c // n, c % n)[0] * n + g(c // n, c % n)[1] for c in cell))
                                  for cell in cells)))
    return min(forms)


vert_count = Counter(); n_vertical = []
subdiv_lower = []; pairs = []; n_tri = 0
for k, (S, h) in enumerate(zip(SQ, hulls)):
    F = lifted_faces(S, h)
    sides = [list(S[0, :]), list(S[3, :]), list(S[:, 0]), list(S[:, 3])]
    non_ap = sum(1 for s in sides if not is_ap(s))
    for (a, b, c, d), on in F['vertical']:
        assert c == 0 and ((a == 0) != (b == 0)), (k, (a, b, c, d))   # normal along x or y: plane over a side
    assert len(F['vertical']) == non_ap, (k, len(F['vertical']), non_ap)
    n_vertical.append(len(F['vertical']))
    low_v = set().union(*[on for _, on in F['lower']]) & set(h['vertices'])
    up_v = set().union(*[on for _, on in F['upper']]) & set(h['vertices'])
    assert low_v | up_v == set(h['vertices'])
    # corners are vertices of both hulls
    assert {0, 3, 12, 15} <= (low_v & up_v)
    lower = [on for _, on in F['lower']]
    upper = [on for _, on in F['upper']]
    # the lower cells cover the square: their projected areas add up to 9 (doubled coordinates: 36)
    def area2(cell):
        pts = np.array([(2 * (c % 4) - 3, 3 - 2 * (c // 4)) for c in cell], float)
        from scipy.spatial import ConvexHull
        return ConvexHull(pts).volume
    assert abs(sum(area2(c) for c in lower) - 36) < 1e-9 and abs(sum(area2(c) for c in upper) - 36) < 1e-9
    subdiv_lower.append(canon_subdiv(lower))
    if all(len(c) == 3 for c in lower):
        n_tri += 1
vc = Counter(n_vertical)
log(f'G: vertical facets lie over the sides, one per side whose heights are not an arithmetic progression; '
    f'number of vertical facets per gem: {dict(sorted(vc.items()))}')
log('G: every vertex lies on the lower or the upper hull; the four corners on both; lower and upper cells tile the square')
n_sub = len(set(subdiv_lower))
# all regular subdivisions S(z) for z ranging over the height functions of the 7040 magic squares, up to D4:
# the upper subdivision of S is the lower one of its complement, so the 880 lower subdivisions suffice
log(f'G: the 7040 magic height functions of order 4 induce {n_sub} distinct regular subdivisions of the 4x4 grid up to D4 '
    f'({n_tri} of the 880 lower subdivisions are triangulations)')
pair_canon = set()
for k in range(880):
    pair_canon.add(min((subdiv_lower[k], subdiv_lower[comp_idx[k]]), (subdiv_lower[comp_idx[k]], subdiv_lower[k])))
OUT['regular_subdivisions'] = dict(n_distinct_lower_up_to_D4=n_sub, n_lower_triangulations=n_tri,
                                   vertical_facets=dict(vc))

# ------------------------------------------------------------------ H types as unions of complement orbits
geo = json.load(open(os.path.join(HERE, 'results_geometry.json')))
comp_types = Counter()
for T in geo['combinatorial_types']:
    mem = set(T['members'])
    assert all(comp_idx[k] in mem for k in mem)
    n_self = sum(1 for k in mem if comp_idx[k] == k)
    n_pairs = (len(mem) - n_self) // 2
    comp_types[(n_self, n_pairs)] += 1
singles = comp_types[(1, 0)]
doubles_pair = comp_types[(0, 1)]; doubles_self = comp_types[(2, 0)]
assert singles == 93
log(f'H: every combinatorial type is a union of complement orbits; the 93 one-member types are self-complementary squares; '
    f'of the 201 two-member types, {doubles_pair} are mirror pairs and {doubles_self} consist of two self-complementary squares')
OUT['types_composition'] = {f'{a}self+{b}pairs': c for (a, b), c in sorted(comp_types.items())}

# ------------------------------------------------------------------ I Siamese forced vertices
def forced_cells(S):
    n = S.shape[0]; N = n * n; out = {(0, 0), (0, n - 1), (n - 1, 0), (n - 1, n - 1)}
    for v in (1, N):
        out.add(tuple(int(t) for t in np.argwhere(S == v)[0]))
    for line in ([(0, j) for j in range(n)], [(n - 1, j) for j in range(n)],
                 [(i, 0) for i in range(n)], [(i, n - 1) for i in range(n)]):
        vals = [S[c] for c in line]
        out.add(line[int(np.argmin(vals))]); out.add(line[int(np.argmax(vals))])
    return out


for n in range(3, 43, 2):
    S = siamese(n); h = exact_hull(S)
    vc_ = {(v // n, v % n) for v in h['vertices']}
    assert vc_ == forced_cells(S) and len(vc_) == (8 if n == 3 else 12), n
    if n >= 5:
        assert h['f_vector'] == (12, 26, 16)
log('I: Siamese n=3..41: vertices = forced vertices (8 for n=3, 12 for n>=5, f=(12,26,16))')
# forced vertices of the 880 order-4 gems are vertices, and their number
nf = Counter()
for S, h in zip(SQ, hulls):
    f = forced_cells(S); vc_ = {(v // 4, v % 4) for v in h['vertices']}
    assert f <= vc_
    nf[len(f)] += 1
OUT['forced_count_880'] = dict(sorted(nf.items()))
log(f'I: n=4: forced vertices are vertices; their number over the 880 gems: {dict(sorted(nf.items()))}')

# ------------------------------------------------------------------ K census
census = defaultdict(lambda: dict(I=Counter(), B=Counter()))
Ic = Counter(); Bc = Counter()
for (V, I, B) in cls:
    Ic[len(I)] += 1; Bc[len(B)] += 1
OUT['I_distribution'] = {k: Ic.get(k, 0) for k in range(7)}
OUT['B_distribution'] = {k: Bc.get(k, 0) for k in range(7)}
log(f'K: strictly interior counts {OUT["I_distribution"]}; non-vertex boundary counts {OUT["B_distribution"]}')
OUT['runtime_seconds'] = round(time.time() - T0, 1)
json.dump(OUT, open(os.path.join(HERE, 'verify_structure.json'), 'w'), indent=1)

# ------------------------------------------------------------------ L Siamese vertex table and mixed moments
for n in range(5, 43, 2):
    m = (n - 1) // 2; N = n * n; sb = (N + 1) // 2; S = siamese(n)
    table = {(0, 0): sb + m + 2, (0, m - 1): N - 1, (0, m): 1, (0, 2 * m): sb + m, (m - 1, 0): N - m, (m, 0): m + 2,
             (m, 2 * m): N - m - 1, (m + 1, 2 * m): m + 1, (2 * m, 0): sb - m, (2 * m, m): N, (2 * m, m + 1): 2,
             (2 * m, 2 * m): sb - m - 2}
    assert all(S[c] == v for c, v in table.items()) and set(table) == forced_cells(S)
    assert (S + np.rot90(S, 2) == N + 1).all()
log('L: Siamese vertex table (cells and entries) checked for n=5..41; Siamese squares are associative')
mm = []
for S in SQ:
    X = np.array([[j - 1.5 for j in range(4)] for i in range(4)]); Y = np.array([[1.5 - i] * 4 for i in range(4)])
    v = 8 * ((S - 8.5) * X * Y).sum(); assert v == round(v); mm.append(int(round(v)))
absv = {abs(v) for v in mm}
assert len(absv) == 48 and max(absv) == 480 and sum(1 for v in mm if v == 0) == 56
assert sum(1 for k, v in enumerate(mm) if v == 0 and assoc[k]) == 48
log('L: 8*sum z x y over the 880: 48 distinct absolute values in [0, 480], zero for 56 classes, 48 of them associative')
for n in range(3, 10):
    assert n * n * (n ** 4 - 1) // 12 == [60, 340, 1300, 3885, 9800, 21840, 44280][n - 3]
log(f'all checks passed ({time.time() - T0:.1f} s)')
open(os.path.join(HERE, 'verify_structure.log'), 'w').write('\n'.join(LOG) + '\n')


==> anc/vertex_determination.py <==
"""
vertex_determination.py -- how the vertex set of an order-four gem determines the square (Remark 5.5 of the paper).

For each of the 880 squares S (squares880.txt) let U be the set of cells whose points are not vertices of the gem.
The vertex set gives the entries on the other cells; the 10 line sums (= 34) give linear equations for the entries
on U, with 0/1 coefficient matrix A_U (lines x cells of U).  If rank A_U = |U| (exact rank) the entries on U, and so
S, are determined by linear algebra.  For the other squares we enumerate every magic completion: every way to put the
remaining entries on U with all line sums 34, and compute the exact hull of each completion T != S.
Asserted: 871 classes are linearly determined; the 9 others are listed; 4 of them have a second magic completion, and
for every such completion T the vertex set of G(T) differs from that of G(S), so that the vertex set of the gem
determines the square (among magic squares, and up to D4 by equivariance).  Writes vertex_determination.log.
"""
import os, sys, itertools
import numpy as np
import sympy as sp
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
from gem_geometry import exact_hull

SQ = [np.array(list(map(int, l.split()))).reshape(4, 4) for l in open(os.path.join(HERE, 'squares880.txt')) if l.strip()]
LINES = [[(i, j) for j in range(4)] for i in range(4)] + [[(i, j) for i in range(4)] for j in range(4)] \
    + [[(i, i) for i in range(4)], [(i, 3 - i) for i in range(4)]]
CELLS = [(i, j) for i in range(4) for j in range(4)]


def d4canon(S):
    T = S; best = None
    for _ in range(4):
        for X in (T, T.T):
            t = tuple(X.ravel()); best = t if best is None or t < best else best
        T = np.rot90(T)
    return best


IDX = {d4canon(S): k for k, S in enumerate(SQ)}
LOG = []


def log(s):
    print(s, flush=True); LOG.append(s)


def vert_map(S):
    h = exact_hull(S)
    return {CELLS[v]: int(S[CELLS[v]]) for v in h['vertices']}


lin, nonlin, ambiguous = 0, [], []
rank_deficit = {}
for k, S in enumerate(SQ):
    vm = vert_map(S)
    U = [c for c in CELLS if c not in vm]
    A = sp.Matrix([[1 if c in L else 0 for c in U] for L in LINES]) if U else sp.zeros(10, 0)
    r = A.rank() if U else 0
    if r == len(U):
        lin += 1
        continue
    rank_deficit[k] = (len(U), r)
    nonlin.append(k)
    rest = sorted(set(range(1, 17)) - set(vm.values()))
    comps = []
    for perm in itertools.permutations(rest):
        T = S.copy()
        for c, v in zip(U, perm):
            T[c] = v
        if all(sum(int(T[c]) for c in L) == 34 for L in LINES):
            comps.append(T)
    assert any((T == S).all() for T in comps)
    others = [T for T in comps if not (T == S).all()]
    for T in others:
        assert vert_map(T) != vm, (k, T)        # the alternative completion has a different gem vertex set
    if others:
        ambiguous.append(k)
        log(f'#{k}: |U| = {len(U)}, rank {r}; {len(others)} other magic completion(s) with the same entries on the '
            f'vertex cells: ' + '; '.join(f'#{IDX[d4canon(T)]} (rows {T.tolist()}, V = {len(exact_hull(T)["vertices"])})'
                                               for T in others) + f'; S = {S.tolist()}, V = {len(vm)}')
    else:
        log(f'#{k}: |U| = {len(U)}, rank {r}; S is the only magic completion; S = {S.tolist()}, V = {len(vm)}')
assert lin == 871 and len(nonlin) == 9 and len(ambiguous) == 4, (lin, nonlin, ambiguous)
log(f'linearly determined: {lin} of 880; not linearly determined: {len(nonlin)} {nonlin}; '
    f'with a second magic completion: {len(ambiguous)} {ambiguous}; every second completion has a different vertex set')
open(os.path.join(HERE, 'vertex_determination.log'), 'w').write('\n'.join(LOG) + '\n')


==> anc/vertex_statistics.py <==
"""Numerical vertex-count and volume statistics for random arrangements and sampled magic squares (n = 3..10).
All hulls are computed with Qhull; the first AUDIT hulls of every batch are re-computed in exact integer arithmetic and the vertex sets compared.
  python3 vertex_statistics.py random  [samples=100000]   random permutations of 1..n^2, n = 3..10   -> vertex_stats_random.json
  python3 vertex_statistics.py magic   <dir> <n> ...      magic squares found by sa_magic.c (files <dir>/sa_n<n>_*.txt)  -> vertex_stats_magic.json
  python3 vertex_statistics.py volume                     n = 4: volume percentile of the 880 gems among 1e5 random arrangements,
                                                          det Cov identity                                              -> volume_stats.json
(Sampling: the annealer is seeded; the sampling distribution on magic squares of order >= 5 is unknown, see the paper.)
"""
import sys, os, json, glob
import numpy as np
from multiprocessing import Pool
from scipy.spatial import ConvexHull
HERE = os.path.dirname(os.path.abspath(__file__)); sys.path.insert(0, HERE)
AUDIT = 100


def grid_points(S):
    S = np.asarray(S, dtype=np.int64); n = S.shape[0]; N = n * n
    i, j = np.divmod(np.arange(N), n)
    return np.stack([2 * j - (n - 1), (n - 1) - 2 * i, 2 * S.ravel() - (N + 1)], 1)


def exact_vertices(P):
    """extreme points by exact integer arithmetic (Qhull only proposes facets)"""
    N = len(P); s = ConvexHull(P.astype(float)).simplices
    p0, p1, p2 = P[s[:, 0]], P[s[:, 1]], P[s[:, 2]]
    nrm = np.cross(p1 - p0, p2 - p0); g = np.gcd.reduce(np.abs(nrm), axis=1); ok = g > 0
    nrm = nrm[ok] // g[ok, None]; p0 = p0[ok]; d = -(nrm * p0).sum(1)
    flip = (nrm @ P.sum(0) + d * N) > 0; nrm[flip] *= -1; d[flip] *= -1
    pl = np.unique(np.concatenate([nrm, d[:, None]], 1), axis=0)
    vals = P @ pl[:, :3].T + pl[:, 3]
    assert (vals <= 0).all()
    return set(np.nonzero((vals == 0).sum(1) >= 3)[0].tolist())


def nverts(S, audit=False):
    P = grid_points(S); v = set(ConvexHull(P.astype(float)).vertices.tolist())
    S = np.asarray(S).ravel()
    assert int(np.argmin(S)) in v and int(np.argmax(S)) in v        # 1 and N are always vertices
    if audit: assert exact_vertices(P) == v, 'Qhull and exact vertex sets differ'
    return len(v)


def work_random(a):
    n, cnt, seed = a; rng = np.random.default_rng(seed); N = n * n; out = []
    for r in range(cnt):
        try: out.append(nverts((rng.permutation(N) + 1).reshape(n, n), audit=r < AUDIT))
        except Exception as e:
            if 'Qhull' in type(e).__name__ or 'QH' in str(e): continue      # exactly coplanar (n = 3 only): skipped
            raise
    return n, out


def stats(V):
    V = np.array(V); return dict(samples=len(V), mean=float(V.mean()), sd=float(V.std(ddof=1)), sem=float(V.std(ddof=1) / np.sqrt(len(V))),
                                 min=int(V.min()), max=int(V.max()), hist=np.bincount(V).tolist())


def d4canon(S):
    S = np.asarray(S); best = None; T = S
    for _ in range(4):
        for U in (T, T.T):
            t = tuple(int(x) for x in U.ravel()); best = t if best is None or t < best else best
        T = np.rot90(T)
    return best


def is_magic(S):
    n = len(S); M = n * (n * n + 1) // 2
    return (S.sum(0) == M).all() and (S.sum(1) == M).all() and np.trace(S) == M and np.trace(S[:, ::-1]) == M and sorted(S.ravel()) == list(range(1, n * n + 1))


def work_magic(S): return nverts(S, audit=False)


if __name__ == '__main__':
    mode = sys.argv[1]
    if mode == 'random':
        tot = int(sys.argv[2]) if len(sys.argv) > 2 else 100000; chunk = 2500
        jobs = [(n, chunk, 7000 * n + c) for n in range(3, 11) for c in range(tot // chunk)]
        res = {}
        with Pool() as p:
            for n, o in p.imap_unordered(work_random, jobs): res.setdefault(n, []).extend(o)
        out = {n: stats(res[n]) for n in sorted(res)}
        for n in out: out[n]['mean_over_N'] = out[n]['mean'] / n ** 2; print(n, {k: out[n][k] for k in ('samples', 'mean', 'sd', 'sem', 'min', 'max', 'mean_over_N')})
        json.dump(out, open(os.path.join(HERE, 'vertex_stats_random.json'), 'w'))
    elif mode == 'magic':
        d = sys.argv[2]; out = {}
        for n in map(int, sys.argv[3:]):
            arr = np.concatenate([np.loadtxt(f, dtype=int, ndmin=2) for f in sorted(glob.glob(f'{d}/sa_n{n}_*.txt')) if os.path.getsize(f)]).reshape(-1, n, n)
            assert all(is_magic(S) for S in arr)
            seen = {}
            for S in arr: seen.setdefault(d4canon(S), S)
            sq = list(seen.values())
            with Pool() as p: V = p.map(work_magic, sq, chunksize=200)
            for S in sq[:200]: nverts(S, audit=True)
            out[n] = stats(V); out[n]['raw'] = len(arr); out[n]['distinct_up_to_D4'] = len(sq)
            print(n, {k: out[n][k] for k in ('raw', 'distinct_up_to_D4', 'mean', 'sd', 'sem', 'min', 'max')})
        json.dump(out, open(os.path.join(HERE, 'vertex_stats_magic.json'), 'w'))
    elif mode == 'sa4':         # sampler check at n = 4, where all 880 classes are known:  python3 vertex_statistics.py sa4 <dir>
        from collections import Counter
        from scipy.stats import chisquare
        SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 4, 4); idx = {d4canon(S): k for k, S in enumerate(SQ)}
        arr = np.concatenate([np.loadtxt(f, dtype=int, ndmin=2) for f in sorted(glob.glob(f'{sys.argv[2]}/sa_n4_*.txt')) if os.path.getsize(f)]).reshape(-1, 4, 4)
        c = Counter(idx[d4canon(S)] for S in arr); h = np.array([c[k] for k in range(880)])
        nv = np.array([g['f_vector'][0] for g in json.load(open(os.path.join(HERE, 'results_geometry.json')))['per_gem']])
        out = dict(draws=len(arr), classes_hit=len(c), hits_min=int(h.min()), hits_max=int(h.max()), hits_mean=float(h.mean()),
                   chi2_uniform_p=float(chisquare(h).pvalue), hit_weighted_mean_V=float((h * nv).sum() / h.sum()), exact_mean_V=float(nv.mean()))
        print(out); json.dump(out, open(os.path.join(HERE, 'vertex_stats_sa4.json'), 'w'))
    elif mode == 'table':       # combine the two JSON files with the exact n = 4 data into the table of the paper
        R = json.load(open(os.path.join(HERE, 'vertex_stats_random.json'))); M = json.load(open(os.path.join(HERE, 'vertex_stats_magic.json')))
        ex = json.load(open(os.path.join(HERE, 'results_box_classes.json')))['vertex_count']
        m4 = sum(int(k) * v for k, v in ex.items()) / 880; assert abs(m4 - M['4']['mean']) < 1e-12      # SA at n = 4 hit all 880 classes
        print('n=4 exact magic mean', m4, '= 269/22')
        for n in range(3, 11):
            r = R[str(n)]; line = f"n={n}: random {r['mean']:.3f} (sem {r['sem']:.3f}) V/N {r['mean_over_N']:.3f}"
            if str(n) in M and n > 4:
                m = M[str(n)]; z = (m['mean'] - r['mean']) / (m['sem'] ** 2 + r['sem'] ** 2) ** 0.5
                line += f"; magic {m['mean']:.3f} (sem {m['sem']:.3f}, {m['distinct_up_to_D4']} distinct D4-classes, min {m['min']}) z={z:.2f}"; assert abs(z) < 1.5
            print(line)
    elif mode == 'volume':
        from scipy.stats import spearmanr
        SQ = np.loadtxt(os.path.join(HERE, 'squares880.txt'), dtype=int).reshape(880, 16)
        geo = json.load(open(os.path.join(HERE, 'results_geometry.json')))
        from fractions import Fraction
        vol880 = np.array([float(Fraction(g['volume'])) for g in geo['per_gem']])
        xs = np.tile(np.arange(4) - 1.5, 4); ys = np.repeat(1.5 - np.arange(4), 4)

        def detcov(A):
            Z = A.astype(float) - A.mean(1, keepdims=True)
            M = np.stack([np.broadcast_to(xs, Z.shape), np.broadcast_to(ys, Z.shape), Z], 1)
            C = np.einsum('bin,bjn->bij', M, M) / 16
            return np.linalg.det(C), C
        rng = np.random.default_rng(2024); B = 100000
        A = np.argsort(rng.random((B, 16)), axis=1) + 1
        d, C = detcov(A)
        VX, VY, VZ = C[:, 0, 0], C[:, 1, 1], C[:, 2, 2]
        assert np.allclose(C[:, 0, 1], 0) and np.allclose(VZ, VZ[0]) and np.allclose(VX, VX[0]) and np.allclose(VY, VX)
        assert np.allclose(d, VX * VY * VZ - VX * C[:, 1, 2] ** 2 - VY * C[:, 0, 2] ** 2)       # the identity of the paper
        d880, C880 = detcov(SQ)
        assert np.allclose(d880, d880[0]) and np.allclose(d880[0], VX[0] * VY[0] * VZ[0]) and (d <= d880[0] + 1e-9).all()
        vol = np.empty(B)
        for b in range(B): vol[b] = ConvexHull(grid_points(A[b].reshape(4, 4)).astype(float)).volume / 8
        pct = lambda x: float((vol < x).mean() + 0.5 * (vol == x).mean())
        out = dict(samples=B, random_mean=float(vol.mean()), random_sd=float(vol.std()), magic_mean=float(vol880.mean()),
                   median_magic_volume=float(np.median(vol880)), median_magic_percentile=pct(float(np.median(vol880))),
                   min_magic_percentile=pct(float(vol880.min())), spearman_volume_detcov_random=float(spearmanr(vol, d)[0]),
                   detcov_max=float(d880[0]), detcov_random_mean=float(d.mean()), detcov_random_min=float(d.min()))
        print(out); json.dump(out, open(os.path.join(HERE, 'volume_stats.json'), 'w'))


==> anc/vertex_stats_magic.json <==
{"4": {"samples": 880, "mean": 12.227272727272727, "sd": 1.4375689940589627, "sem": 0.048460440903798696, "min": 8, "max": 16, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 7, 10, 103, 80, 380, 106, 162, 14, 18], "raw": 20000, "distinct_up_to_D4": 880}, "5": {"samples": 59993, "mean": 15.383778107445869, "sd": 1.6172961903019065, "sem": 0.0066029692330848554, "min": 10, "max": 23, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 15, 248, 1534, 5209, 10812, 14605, 13149, 8660, 4062, 1307, 320, 65, 6, 1], "raw": 60000, "distinct_up_to_D4": 59993}, "6": {"samples": 24000, "mean": 18.40675, "sd": 1.9902812585943759, "sem": 0.012847210281341259, "min": 12, "max": 27, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 9, 61, 356, 1201, 2422, 3882, 4791, 4414, 3358, 2050, 909, 384, 113, 42, 6, 2], "raw": 24000, "distinct_up_to_D4": 24000}, "7": {"samples": 8000, "mean": 21.0845, "sd": 2.2795853380964286, "sem": 0.025486538882477275, "min": 14, "max": 30, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 23, 106, 294, 579, 964, 1326, 1359, 1240, 933, 617, 318, 161, 51, 18, 6, 2], "raw": 8000, "distinct_up_to_D4": 8000}, "8": {"samples": 2400, "mean": 23.562916666666666, "sd": 2.6606373433200488, "sem": 0.0543100323477362, "min": 16, "max": 34, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 11, 45, 87, 139, 251, 293, 361, 365, 292, 227, 159, 81, 44, 24, 12, 3, 0, 1], "raw": 2400, "distinct_up_to_D4": 2400}}

==> anc/vertex_stats_random.json <==
{"3": {"samples": 99999, "mean": 8.217592175921759, "sd": 0.6697111979823529, "sem": 0.0021178233492874167, "min": 5, "max": 9, "hist": [0, 0, 0, 0, 0, 23, 893, 11096, 53277, 34710], "mean_over_N": 0.9130657973246399}, "4": {"samples": 100000, "mean": 12.05872, "sd": 1.2814555719508298, "sem": 0.004052318327678402, "min": 7, "max": 16, "hist": [0, 0, 0, 0, 0, 0, 0, 1, 158, 1886, 8932, 21812, 30509, 24082, 10260, 2199, 161], "mean_over_N": 0.75367}, "5": {"samples": 100000, "mean": 15.39371, "sd": 1.6955681010834849, "sem": 0.005361857127350424, "min": 9, "max": 23, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 5, 89, 661, 3108, 9011, 17256, 23069, 21542, 14555, 7349, 2551, 662, 119, 19, 4], "mean_over_N": 0.6157484}, "6": {"samples": 100000, "mean": 18.38962, "sd": 2.053698719964621, "sem": 0.006494365582860517, "min": 11, "max": 28, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 6, 89, 518, 1807, 5072, 10252, 15967, 19298, 18132, 13713, 8491, 4243, 1667, 560, 144, 33, 7, 1], "mean_over_N": 0.5108227777777778}, "7": {"samples": 100000, "mean": 21.07684, "sd": 2.374917265236869, "sem": 0.007510147812606731, "min": 13, "max": 33, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 13, 121, 510, 1545, 3948, 7496, 12033, 15650, 16495, 15164, 11789, 7605, 4254, 2034, 891, 324, 104, 16, 6, 1, 1], "mean_over_N": 0.4301395918367347}, "8": {"samples": 100000, "mean": 23.5342, "sd": 2.6553080549361248, "sem": 0.008396821342989658, "min": 13, "max": 36, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 3, 9, 45, 160, 600, 1610, 3604, 6453, 9890, 13074, 14878, 14491, 12463, 9509, 6213, 3704, 1897, 848, 367, 122, 44, 11, 4, 1], "mean_over_N": 0.367721875}, "9": {"samples": 100000, "mean": 25.78591, "sd": 2.908129990922077, "sem": 0.009196314503158555, "min": 15, "max": 39, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 8, 28, 92, 292, 791, 1852, 3591, 6030, 9049, 11810, 13154, 13589, 12418, 9898, 7219, 4669, 2789, 1508, 720, 317, 129, 31, 12, 3, 1], "mean_over_N": 0.3183445679012346}, "10": {"samples": 100000, "mean": 27.90865, "sd": 3.1478697985054405, "sem": 0.009954438340932492, "min": 15, "max": 43, "hist": [0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 2, 2, 12, 51, 171, 452, 982, 2149, 3949, 6057, 8598, 10807, 12356, 12598, 11638, 9807, 7647, 5317, 3368, 1982, 1095, 533, 264, 96, 49, 16, 1, 0, 1], "mean_over_N": 0.2790865}}

==> anc/vertex_stats_sa4.json <==
{"draws": 20000, "classes_hit": 880, "hits_min": 10, "hits_max": 41, "hits_mean": 22.727272727272727, "chi2_uniform_p": 0.07822085888661484, "hit_weighted_mean_V": 12.2397, "exact_mean_V": 12.227272727272727}

==> anc/volume_stats.json <==
{"samples": 100000, "random_mean": 75.74723833333334, "random_sd": 7.52010184888753, "magic_mean": 84.05303030303031, "median_magic_volume": 85.16666666666667, "median_magic_percentile": 0.913435, "min_magic_percentile": 0.02044, "spearman_volume_detcov_random": 0.6545650555563343, "detcov_max": 33.203125, "detcov_random_mean": 28.7765671875, "detcov_random_min": 4.208984375000003}
